Causal Localization of Evidence Effects in Transformers

Can controlled symbolic inputs reveal attention heads that influence a language model's decisions from natural language evidence? We introduce controlled evidence aggregation (CEA), which varies the counts and order of two symbols in otherwise fixed prompts and measures changes in a frozen Transformer's preference between two answer tokens. The preference is measured by their logit difference; the prompts prescribe no correct answer. Balanced utility causal selection (BUC) identifies compact head sets by jointly evaluating how much ablating their outputs removes the count effect and how closely patching mean outputs between count conditions recovers the effect in both directions. We derive conditional bounds linking head attribution to intervention effects and specifying when the attribution shortlist can be recovered from finite samples. In Pythia-410M, ablating sets of 1-12 heads selected separately for four ordering regimes removes 65.5-91.6% of the count effect. The sets retain their influence on count comparisons not used for selection. To test relevance beyond symbolic inputs, we evaluate a natural language task asking which state is supported by more reports. Ablating eight heads selected only on symbolic yes/no prompts lowers mean accuracy by 8.2 percentage points, versus 0.8 for random sets matched by size and layer. Our results demonstrate that controlled symbolic probes can identify compact attention head sets whose causal influence extends to natural language decisions.

==> anc/MANIFEST_SHA256.json <==
{
  "algorithm": "SHA-256",
  "version": "public_preprint_2026-10-26",
  "files": {
    "anc/README.md": "771a5b9a7d27dec2412ae3ef8d5071a9cc393d55feb1f141aeed195f1484a335",
    "anc/SUPPLEMENTARY_README.md": "56e3832d227aeda5686c6293ca172aed699fcf490b201f967416d858bcf30a7f",
    "anc/code/CEA_CONTINUE_REFERENCE_V9_1.ipynb": "e9d0f1407b39be23660fc1af7bf30f3781757fed7c4e2045155c90265e011e9d",
    "anc/code/README.md": "67d6ce38c4cb50a51ea6cdeafdbeee43e3120b8779468a9613809e69f1860464",
    "anc/code/cea_colab_support.py": "51848cdd2b82c3881735e3a2a44e1de13d044cd1cdcc164c0ce64d31836d225e",
    "anc/code/cea_fast_v9.py": "1646f803e653dac88c491c7472c3d2c4ab7e366e5031babd54ec0dc276fecaf2",
    "anc/code/cea_native_suite.py": "511863471ce68f4c94fa8edbafccc274e5fc339e5a163356457b23c668eee623",
    "anc/code/cea_numeric_v9.py": "bc11bc4e87c638c1be890a5f527124c5176f22d42fdf76405e433c5931432fb0",
    "anc/code/requirements-colab.txt": "7c02da72d5d74a4ae6b9726712b6ba07e4f9c702dd411562f164a808c96fb312",
    "anc/code/setup_cea_env.py": "f2e0ccdfcf0e03dacc81fa9009bbc3eae2d8255a9af65d19e85c8a16748f7ab3",
    "anc/code/test_numeric_v9.py": "614e586938147f627974442f4395fed52b5f21772f31e26a93c241e8526c6f80",
    "anc/code/test_prefix_replay.py": "58cd002d3a2a77836cac28be1527f4591a32ed6b3152ccfcaf4a5bc744b311b6",
    "anc/code/test_runtime_resume_v91.py": "5bab614d79919e5ec7d201b5a5cf7605f5b2a6508e93e71b41e2768e36c43a6c",
    "anc/code/test_v9_lifecycle.py": "baf1c531e27604955a19cdfd25c556f6de06c66bc7b859c8d759bdc051b6b63f",
    "anc/protocol/CODE_SHA256.json": "fd24de30ce207a7332b59bed9eafd06bfa9e5b347294f21d01e354ae4bd4d75c",
    "anc/protocol/README.md": "e6d01b472b7bb7bf824bd544ac649d80840595e7e138456d4d6b8048c01caabc",
    "anc/protocol/SOURCE_TO_METHOD_MAP.md": "83f1644049221d19a24cc2867e56853d560a93ff7ce16128e966079589f6004e",
    "anc/protocol/engine_config.json": "452ff814251dc4c5c6c6e59785936d26ebe8b6811f6a50e4b0a2ba36a42da880",
    "anc/protocol/nl_state_registry.json": "3af89bf7ee56f98eb509deeaca7f4db81fb58554fc9a67b58e0db7219f24663d",
    "anc/protocol/recorded_environment.json": "25e75893467265df7ff4d4373dc9bf079b3cdb5e8fb246e5deb8292c7321fd7a",
    "anc/protocol/scientific_config.json": "1cb90c0cc05cce138f61454d9d53485b8d4620b20fd5db8e5277592799a509d0",
    "anc/results/reported_aggregate_results.csv": "1f1523fae9fbb65d11d40d13157b49fa047178f2922f0f98464ebcb763a0a0c1",
    "anc/results/reported_aggregate_results.json": "4b71a58867ef388e0d4184bb7b648f2049b52ac1091cb1d625d228e6134f42ba",
    "anc/results/transfer_availability.csv": "704e4670d1ee521673dbfc1d289179ac3bc3fb30688c6889583fca384f2010b4",
    "anc/results/transfer_availability.json": "0654f3e3e51fa9dd5cf005905fb547d283589c4d8d7fba2cd89690eb5e499207",
    "anc/tools/check_manuscript_math.py": "7513b51609479ebbcb7bf536f5bdd8a3b55ccf534b21b7ef282549d92450bfc5",
    "anc/tools/verify_package.py": "4fc6a6031e10f499ddfd4e4a93deac985e8948e278456cc95dad0d2d2c3032a3",
    "appendix/experimental_details.tex": "316d426499f9d28b1f02cda2830b8169f014eeb297117fff11f3b7896173572c",
    "appendix/new_experiments.tex": "2b90d2a6d072689fb67e6fc6788e0ef0e24e0f549c6fcd21060609c6b6dca5ac",
    "appendix/nl_bridge.tex": "4aae90b094ccef732f278c8103c74c2a8e750f8f4efca48bcdc0f42e43081fa2",
    "appendix/numerical_execution.tex": "8ab1c6b26dade666fb650a8a17e0ce70ae06c9e9252f8ef20efb9f9b409e710f",
    "appendix/related_work_boundary.tex": "79dd389ee44031b3f93330355b6e94f191230fc14c198665f341e53afbebbdfe",
    "appendix/reported_confidence_intervals.tex": "01892964b34ea540e65c2d398980c5c2368369cc1eb63d275f844a816b100b84",
    "appendix/supplement_nl.tex": "adaaec7f63d7608cf2f7ded1ed984b0560f9be19230ee97e2c471c752ffd9683",
    "appendix/supplement_protocol.tex": "8f0c113e341ca099389454b9965b60234d172e2b9d239160faff7bbcc94b9c62",
    "appendix/theory_proofs.tex": "601e3c8bce6b64d984432fe054b1c434bb9c0b5c611cd9ba763c742ef2ba5fdc",
    "main.bbl": "2f2957bc3a5d52f3ce6368abf19ef98f81b7ef5d23a3567b07004c1355fae698",
    "main.tex": "412935770e35d57d515677273bff3587cb74748230a4c2c0bfd355c3257968f5",
    "references.bib": "976a2afc1f7432ae4bae7e25d21a9f9a4a8c15762031a660300ed72970a3fcfb",
    "results/main_result_slots.tex": "89e1c5a49b7b37be6b3289e8909ca0933e689e750faec596c9148e4ecc41f882",
    "sections/abstract.tex": "53b29ec350ff943d1dace69f2863306b59639e41eb9351c4306ab373e9b36fe4",
    "sections/experiments.tex": "afbcfd027871197bb5830e261d83e9fda9afb7f7b7106499ddc93c822cc22baa",
    "sections/introduction.tex": "acebc18f3391093846dc53208af90696f7e62b70aec2558fc9192c54560f76cb",
    "sections/limitations_conclusion.tex": "16913c34d701cce106601cd8b386d41b8f4f5c1f6be1ffb1b5ff7ac8183180d1",
    "sections/method.tex": "a518d134fe615a3fb3033504177d21e838f18e9ee117a32f778ca560cc716748",
    "sections/related_work.tex": "c34d058675aa884d873577dc47c00c963df9766f901e7c4453571ec712d1f6a0",
    "sections/theory.tex": "3aaf3841d97b827748e4b6653834138df09dd34df596cb948c51ca04ae3a2b66"
  }
}


==> anc/README.md <==
# Causal Localization of Evidence Effects in Transformers

## Public preprint and complete reproducibility project

The top-level `main.tex` is a neutral, single-column article (not a venue submission
style). It uses public author names and has no double-blind review markings. The
bibliography is rendered using the standard `plainnat` style and includes both
`references.bib` and the generated `main.bbl`. The article body, proof statements,
table values, and experiment records are retained from the uploaded source.

### Compile

Choose pdfLaTeX and `main.tex` in Overleaf. The ZIP has no extra enclosing folder.
Run pdfLaTeX twice or use `latexmk -pdf main.tex`. On arXiv, choose pdflatex
and TeX Live 2025. `main.bbl` is supplied to avoid BibTeX backend differences.

### Directories

- `sections/`, `appendix/`: manuscript source.
- `results/main_result_slots.tex`: measured result macros used by the paper.
- `references.bib`, `main.bbl`: citation database and precompiled reference list.
- `anc/code/`: original experiment code and continuation notebook.
- `anc/protocol/`: original configurations and code SHA-256 records.
- `anc/results/`: original result summaries in CSV/JSON.
- `anc/tools/`: package integrity and mathematical consistency checks.
- `anc/SUPPLEMENTARY_README.md`: experimental scope and execution documentation.
- `anc/MANIFEST_SHA256.json`: integrity digests for project files.

The arXiv `anc/` folder is an official ancillary-material location. These files
support the article and are publicly downloadable after submission. No TeX
sources are placed under `anc/`.

### Verify

From the extracted project root:

    python anc/tools/verify_package.py
    python anc/tools/check_manuscript_math.py

The checks test source/package integrity and selected mathematical identities.
They do not rerun language-model experiments or independently establish the
underlying reported measurements.

### Title, authors, and submitted manuscript

The uploaded ZIP contained a stale `compiled/paper.pdf` with an older title:
`Controlled Evidence Aggregation Reveals Compact Causal Heads in Transformers`.
The uploaded `main.tex` uses `Causal Localization of Evidence Effects in Transformers`,
which is the title of this freshly compiled public preprint. The old PDF was
excluded rather than distributed as a conflicting manuscript version.

The authors in this version are Jipeng Li, Pramod Khargonekar, and Yanning Shen.
Verify their author order and consent before public posting.

The existing AI-use, ethics and reproducibility statements remain in the paper.
No results, scientific assertions, experiments, or mathematical proofs have been
re-estimated or rewritten by this packaging and formatting operation.


==> anc/SUPPLEMENTARY_README.md <==
# Controlled Evidence Aggregation
## Supplementary code, configuration, and reported results guide

This supplement accompanies **Controlled Evidence Aggregation Reveals Compact
Causal Heads in Transformers**. It contains the native FP32 experiment
implementation, configuration records, and the numerical summaries used in the
manuscript. The complete manuscript project also includes LaTeX sources and a metadata-clean
PDF under `compiled/paper.pdf`; see the root `README.md` for the paper build.
The paper PDF is submitted separately from the code supplement.

**Scope:** this is an implementation and aggregate-results package, not the
complete experiment-output archive. The continuation notebook needs a compatible
experimental snapshot that is not included here. The separate BF16 experiments
in Appendices B-D are not all implemented by this FP32 suite. The output-file table in the execution appendix
lists output families generated by experiment runs; it is not a list of files
already supplied in this ZIP.

## 1. Supplementary files (manuscript sources omitted below)

```text
README.md
SUPPLEMENTARY_README.md
MANIFEST_SHA256.json
code/
  CEA_CONTINUE_REFERENCE_V9_1.ipynb
  README.md
  cea_native_suite.py
  cea_fast_v9.py
  cea_numeric_v9.py
  cea_colab_support.py
  setup_cea_env.py
  requirements-colab.txt
  test_runtime_resume_v91.py
  test_prefix_replay.py
  test_numeric_v9.py
  test_v9_lifecycle.py
protocol/
  README.md
  CODE_SHA256.json
  SOURCE_TO_METHOD_MAP.md
  scientific_config.json
  engine_config.json
  recorded_environment.json
  nl_state_registry.json
results/
  reported_aggregate_results.json
  reported_aggregate_results.csv
  main_result_slots.tex
  transfer_availability.json
  transfer_availability.csv
tools/
  verify_package.py
  check_manuscript_math.py
```

The original files under `code/`, `protocol/`, and `results/` are included without
changes. The root README, supplementary guide, package manifest, and standard-library
verification tool are packaging aids, not experiment implementations or additional
measurements.

## 2. Start with an offline package check

From the extracted package root, run:

```bash
python tools/verify_package.py
```

The checker needs Python 3.10 or later and only the standard library. It checks
package digests, the original executable-file hashes, notebook/source agreement,
Python syntax, the 54 aggregate records, the CSV/JSON agreement, LaTeX point-value
macros, and the transfer-availability counts. It does not execute the experiment
code, install packages, access the network, or write experimental results.

A successful check establishes file integrity and agreement among the supplied
summaries. It does **not** independently verify the underlying model measurements,
recompute condition-level transfer ratios, or reconstruct missing raw arrays.

## 3. Mapping to the manuscript

| Paper location | Included material | Coverage |
|---|---|---|
| Section 5.2: FP32 fixed-budget comparison | Aggregate entries 1-4; `run_baselines` in `cea_native_suite.py` | Four reported differences; only the RANDOM difference has a prompt-bootstrap interval. |
| Section 5.3: FP32 transfer and cue changes | Entries 5-7; `run_generalization` | Observed spans, not population confidence bands. |
| Section 5.4: registered readout scan | Entries 8-10; `run_readout_audit` | Evaluable count and finite-registry passing fractions. |
| Table 6: expanded FP32 natural-language bridge | Entries 11-31; `transfer_availability.*`; `run_nl_model` and transfer functions | Model-level point summaries and condition counts; no model-level intervals. |
| Section 5.7: selection-matched null | Entries 32-34; `null_target_audit` | Completed count, raw utility, and adjusted probability. Individual permutation trials are not included. |
| Table 7: operator and finite-T3 audits | Entries 35-54; `run_operator_audit`, `run_t3_audit` | Descriptive point summaries, without population intervals. |
| Appendices E-F | Experiment, cache, numerical-validation, and support modules; configuration JSON | See `protocol/SOURCE_TO_METHOD_MAP.md` for function-level mapping. |
| Original BF16 experiments in Appendices B-D | Definitions and tables in the separately submitted paper | Their complete original implementations and experiment archives are not included in this ZIP. |

Entry numbers are stable record identifiers in `reported_aggregate_results.*`.
They are not independent experimental observations. `main_result_slots.tex`
contains the manuscript's point-value and eligible-interval macros.

## 4. Reported results and statistical scope

The JSON and CSV aggregate files contain the same 54 records. Most values are
unitless metrics; entries 17, 24, and 31 are accuracy decreases in **percentage
points**. The negative-marginal fractions in Table 7 are **percentages**. Neither
unit should be silently converted to a fraction or interchanged with the other.

The RANDOM baseline difference and the raw null-test utility retain the two
prompt-bootstrap intervals in the aggregate ledger. The separate
`derived_permutation_summary` describes a Clopper-Pearson interval for the null
exceedance probability. That interval is not an interval for an adjusted p-value,
an effect size, or a completed-trial count.

The expanded natural-language model summaries, deterministic one-pair symbolic
conditions, cross-condition spans, actual counts, registry fractions, and finite
operator/T3 audit summaries are point-only reports. The original BF16 uncertainty
summaries in the paper are separate. Condition-level behavioral and transfer
resampling are defined separately in Appendix E.10; they do not automatically
provide confidence intervals for model-level means.

### Transfer availability

Each model has 12 forward symbolic-to-natural-language target conditions:
four ordering regimes crossed with target Banks B, C, and D.

| Model | Estimable point ratios / 12 | Suppressed condition-level intervals | Retained condition-level intervals |
|---|---:|---:|---:|
| Pythia-410M | 11/12 | 1 | 10 |
| Pythia-1B | 12/12 | 0 | 12 |
| GPT-2 | 9/12 | 3 | 6 |

A point ratio is estimable when the absolute target contrast is at least 0.01 and
the target-specific set exceeds its own layer-matched random control by more than
0.05. An interval is suppressed when more than 5% of its 1,000 bootstrap
replicates fail the stability gates. Suppression does not remove a finite point
ratio from the model mean. The mean uses all finite, estimable condition-level
ratios; unavailable ratios are not filled with zero. Retained counts are computed
as estimable counts minus suppressed counts. These counts neither identify which
conditions failed nor establish positive transfer in every condition.

The availability files contain counts, not the condition-level interval endpoints
or the 36 individual forward-transfer records.

## 5. Execution routes and requirements

### A. CPU software regression checks

With NumPy, pandas, PyTorch, SciPy, Matplotlib, and tqdm installed, run from the
package root:

```bash
python code/test_runtime_resume_v91.py
python code/test_prefix_replay.py
python code/test_numeric_v9.py --integration
python code/test_v9_lifecycle.py
```

These default checks use synthetic tensors, a small causal-attention test model,
and simulated GPU metadata. They do not download pretrained weights and do not
require a CUDA GPU. Messages such as `completed` in the test output describe
software fixtures, not reproduction of the paper's pretrained-model results.
Temporary test outputs must not be merged into `results/`.

The optional `--native-configs` argument to `test_prefix_replay.py` additionally
requires Transformers and instantiates real model classes with random weights;
it is still not a pretrained-model experiment. Snapshot-import tests also require
a separate compatible snapshot.

### B. New native FP32 runs

`cea_native_suite.py` has a standalone entry point. It can launch new FP32 runs
without the continuation notebook. Its dependencies are specified in
`code/requirements-colab.txt`; a compatible CUDA-enabled PyTorch environment must
already be available. Large runs need a supported NVIDIA GPU and network access
or a populated local cache for the public model weights and tokenizers.

Inspect the available flags with:

```bash
python code/cea_native_suite.py --help
```

For a **new** run using the supplied scientific configuration:

```bash
python code/cea_native_suite.py \
  --profile paper \
  --config-json protocol/scientific_config.json \
  --output-dir run_outputs/native_fp32 \
  --modules operators,t3,baselines,generalization,readout,null,nl
```

Use a new output directory. This command uses the standalone native execution
path, not the imported continuation cohort or the replay engine. It does not
recreate all archived BF16 experiments or establish that newly measured values
match the manuscript. The full paper configuration is computationally substantial;
no wall-clock or bitwise-equality guarantee is implied. A non-completed run is not
a successful full experiment, even when an output ZIP has been written.

`protocol/scientific_config.json` contains scientific budgets and some execution
settings. `protocol/engine_config.json` is a record containing an `engine` object
plus version and source-hash fields; it is not a flat `--engine-json` override
file. Do not pass that entire record as an engine-override dictionary.

### C. Colab continuation notebook

`code/CEA_CONTINUE_REFERENCE_V9_1.ipynb` writes the embedded source files, checks
their hashes, creates an isolated dependency environment, runs software checks,
imports a compatible experiment snapshot, and continues the requested modules.
The notebook has 81 cells, including 40 code cells, with no saved execution outputs.
Its explanatory markdown and some status messages are in Chinese; the execution
settings and source filenames are described here in English.

A compatible source archive must contain the run configuration, status, runtime
metadata, and the checkpoints/arrays required by the import and validation code.
The `results/` directory in this supplement is not such an archive. The notebook
checks CUDA availability and numerical compatibility before running experiments.
It does not execute code extracted from the input result archive.

For review without Google Drive access, edit the configuration cell **before**
running the notebook: set `USE_DRIVE = False`, set `AUTO_DOWNLOAD = False` if
browser downloads are not desired, and set `SOURCE_ZIP` to the explicit local path
of the compatible archive in the runtime. The original default is
`USE_DRIVE = True`; leaving it enabled mounts the executing user's Drive for
optional snapshot storage. No author-hosted Drive link or author account is
required. With Drive disabled, outputs are local and are lost when the runtime is
discarded unless saved. Without a compatible snapshot, this continuation workflow
cannot complete from this supplementary ZIP alone.

The notebook retains the requested modules and imported scientific configuration.
It creates independent cache branches and uses the native/replay checks described
in Appendix F. A numerical guard failure must not be bypassed to produce a
nominally successful run. Existing and newly measured numerical cohorts remain
separate.

### Environment records

`requirements-colab.txt` records dependency constraints, including
`transformers==5.16.1` and `tokenizers==0.23.2`. The supplied continuation-environment
record lists Python 3.13.15, PyTorch 2.11.0+cu128, CUDA 12.8, NumPy 2.5.3,
pandas 2.3.3, SciPy 1.18.1, and Matplotlib 3.11.2. These are recorded experimental
metadata, not the environment used for the offline packaging checks. The
continuation notebook also reads version constraints from its source snapshot.
Package installation and GPU/pretrained-model execution are not performed by
`tools/verify_package.py`.

## 6. Outputs from an actual experiment run

The following are output families described by Table 48. They are generated by
runs and are **not bundled condition-level data** in this submission package.

| Run output files under `tables/` | Recorded content |
|---|---|
| `primary_buc.csv` | Reference head sets and primary scores |
| `operator_audit_summary.csv`, `operator_audit_draws.csv` | Operator summaries and Monte Carlo draws |
| `t3_local_summary.csv`, `t3_local_subsets.csv` | Local conditions and subset values |
| `t3_greedy_vs_exact.csv`, `t3_full_shortlist_sampled.csv` | Local selection comparisons and larger-pool samples |
| `fixed_budget_baselines.csv`, `fixed_budget_random_controls.csv`, `paired_baseline_differences.csv` | Baselines, controls, and matched method differences |
| `fixed_set_count_examples.csv`, `fixed_set_count_summary.csv` | Count-sweep examples and summaries |
| `unseen_gap_fixed_set.csv`, `fixed_set_cue_transfer.csv` | Fixed-set gap and wording tests |
| `fixed_budget_cross_regime_transfer.csv`, `order_only_localization.csv` | Equal-budget transfer and order-only localization |
| `readout_random_scan.csv`, `readout_random_summary.csv`, `readout_random_full_buc.csv` | Registered scan and reselection protocols |
| `selection_matched_null_trials.csv`, `selection_matched_null_summary.csv` | Null trials and their summaries |
| `nl_behavior_all_models.csv`, `nl_causal_all_models.csv`, `nl_transfer_all_models.csv` | Behavior, causal roles, and transfer |

The supplied source files also write raw arrays, head identities, registries,
numerical diagnostics, and run status during execution. A directory's existence,
a table filename, or a completed software test does not establish completion of
all requested model experiments.

## 7. File identity and package boundaries

`protocol/CODE_SHA256.json` identifies the eleven executable/notebook/dependency
files from the supplied implementation. `anc/MANIFEST_SHA256.json` identifies every
file distributed in the complete project ZIP other than the manifest itself. The helper checks
both manifests. Changing a file requires intentionally updating the appropriate
manifest; an integrity mismatch is not a reason to silently ignore validation.

No model weights, execution logs, saved notebook outputs, original BF16 archives,
complete condition-level FP32 tables, individual permutation records, or
model-level bootstrap aggregation records are bundled. This supplement does not
claim to provide those missing records or to independently reproduce their values.
The BF16 ActPatch definition remains the one in Appendix B.10: sensitivity
shortlist of 192 heads, single-head HL recovery ranking, then joint held-out
set evaluation. The separate FP32 rankings are not substituted for that result.

No external author repository or demonstration URL is needed to inspect the
supplied files. Public pretrained model identifiers are retained because the
implementation needs them. The package contains no credentials. The explanatory
scope statements above should be retained when distributing the supplement.


==> anc/code/CEA_CONTINUE_REFERENCE_V9_1.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "161b15e9",
   "metadata": {},
   "source": [
    "# CEA V9.1：修复 GPU 元数据的 JSON 续跑误判\n",
    "\n",
    "**A100 / L4 / T4 · 完整明文源码 · Runtime → Run all。**\n",
    "\n",
    "本次报错的根因是 `(7, 5)` 和 `[7, 5]` 被当成不同 GPU。V9.1 对当前和已保存的运行元数据使用同一 JSON 表示，再检查 GPU、CUDA 和关键依赖的实际值。不会通过删掉环境保护、跳过第 05 步或修改评分容差来通过测试。\n",
    "\n",
    "**第 04/05 步都是软件自检。** 合成模型日志中的 `completed` 和 `/tmp/.../results.zip` 不是论文实验结果。自检通过后才进入第 08 步的真实预训练模型验证与续跑。\n",
    "\n",
    "自动寻找原 V8 或 V7 结果 ZIP；找不到时只需上传原结果包，不要上传 `cea_v9_setup_debug.zip`。继承的三个完成模块保留。实验定义、样本数、99 次 null 重选、种子、干预方式、数值门槛和依赖列表均未改。\n",
    "\n",
    "新增测试会在 **CPU 合成模型 + 模拟 GPU 元数据** 条件下执行完整七模块及再次续跑，避免 CPU-only 自检遗漏 tuple/list 问题。同时测试真实 GPU/依赖变化仍被拒绝。\n",
    "\n",
    "完整源码包含原生候选复核、原生最终数组、前缀缓存加速、旧结果数据迁移和来源记录。有限数值检查不等于全输入等价性证明。实际 GPU 速度和预训练模型的通过状态由 Colab 运行确定；本地未运行 CUDA/预训练权重实验。"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "400c2d2d",
   "metadata": {},
   "source": [
    "## 1. 配置：默认完整续跑\n",
    "旧包自动搜索；也可把 `SOURCE_ZIP` 设为 Drive 中的确切 ZIP 路径。"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "478c58b4",
   "metadata": {},
   "outputs": [],
   "source": [
    "from pathlib import Path\n",
    "import hashlib, json, os, sys, shutil, subprocess, zipfile\n",
    "\n",
    "USE_DRIVE = True\n",
    "AUTO_DOWNLOAD = True\n",
    "SOURCE_ZIP = \"\"  # 自动寻找 V8 / V7 结果；或填入绝对 ZIP 路径\n",
    "MODULES = \"operators,t3,baselines,generalization,readout,null,nl\"\n",
    "RUN_NATIVE_CONFIG_TESTS = True\n",
    "SNAPSHOT_INTERVAL_SECONDS = 300\n",
    "ENGINE_OVERRIDES = {}  # 不修改科学实验预算\n",
    "\n",
    "WORK = Path(\"/content/cea_resume_v9\")\n",
    "SRC = WORK / \"source\"\n",
    "PARTS = SRC / \"parts\"\n",
    "LOGS = WORK / \"logs\"\n",
    "ENV = WORK / \"private_env\"\n",
    "ENV_PYTHON = ENV / \"bin/python\"\n",
    "for path in (WORK, SRC, PARTS, LOGS): path.mkdir(parents=True, exist_ok=True)\n",
    "os.environ.update({\n",
    "    \"TOKENIZERS_PARALLELISM\": \"false\", \"HF_HUB_DISABLE_TELEMETRY\": \"1\",\n",
    "    \"HF_HUB_DOWNLOAD_TIMEOUT\": \"120\", \"HF_HUB_ETAG_TIMEOUT\": \"60\",\n",
    "    \"HF_HOME\": str(WORK / \"model_cache\"), \"MPLBACKEND\": \"Agg\",\n",
    "    \"PYTHONUNBUFFERED\": \"1\", \"USE_TORCH\": \"1\", \"USE_TF\": \"0\", \"USE_FLAX\": \"0\",\n",
    "})\n",
    "print(\"Python:\", sys.version)\n",
    "\n",
    "print(\"Notebook release: V9.1 — JSON-stable runtime guard\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5b383cfd",
   "metadata": {},
   "source": [
    "## 2. GPU 和源结果\n",
    "只读取指定旧结果目录；不执行结果 ZIP 中的代码。当前结果独立写入 V9 目录。\n",
    "优先沿用原始 L4 可减少环境差异；其他支持的 GPU 会重新验证。\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "074736fa",
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch\n",
    "if not torch.cuda.is_available():\n",
    "    raise RuntimeError(\"请选择 A100、L4 或 T4 GPU runtime。\")\n",
    "if tuple(int(n) for n in torch.__version__.split(\"+\")[0].split(\".\")[:2]) < (2, 6):\n",
    "    raise RuntimeError(\"需要 Colab 已安装的 PyTorch >= 2.6；这里不替换 CUDA/PyTorch。\")\n",
    "GPU_INFO = {\"name\": torch.cuda.get_device_name(0),\n",
    "    \"memory_GiB\": round(torch.cuda.get_device_properties(0).total_memory / 2**30, 2),\n",
    "    \"capability\": list(torch.cuda.get_device_capability(0)),\n",
    "    \"torch\": torch.__version__, \"cuda\": torch.version.cuda}\n",
    "print(json.dumps(GPU_INFO, ensure_ascii=False, indent=2))\n",
    "(LOGS / \"gpu.json\").write_text(json.dumps(GPU_INFO, indent=2))\n",
    "if USE_DRIVE:\n",
    "    from google.colab import drive\n",
    "    drive.mount(\"/content/drive\")\n",
    "    REMOTE = Path(\"/content/drive/MyDrive/CEA_GPU_V9_REFERENCE\")\n",
    "    REMOTE.mkdir(parents=True, exist_ok=True)\n",
    "else:\n",
    "    REMOTE = None\n",
    "    print(\"警告：/content 会在 runtime 回收时丢失。\")\n",
    "\n",
    "if SOURCE_ZIP:\n",
    "    candidate = Path(SOURCE_ZIP)\n",
    "else:\n",
    "    search_dirs = [Path(\"/content/drive/MyDrive/CEA_GPU_V8_REPLAY\"),\n",
    "                   Path(\"/content/drive/MyDrive/CEA_GPU_V7_FP32\")]\n",
    "    candidates = []\n",
    "    for folder in search_dirs:\n",
    "        if folder.is_dir():\n",
    "            candidates += [p for p in folder.glob(\"paper_*.zip\")\n",
    "                           if not p.name.endswith(\".previous.zip\")]\n",
    "    local = Path(\"/content/paper_T4_v8_d05efd27d755d51b.zip\")\n",
    "    if local.is_file(): candidates.append(local)\n",
    "    candidate = max(candidates, key=lambda p:p.stat().st_mtime) if candidates else Path(\"/missing\")\n",
    "if not candidate.is_file():\n",
    "    print(\"请上传 paper_T4_v8_....zip，或最后一份 paper_L4_....resume.zip（不是代码包）。\")\n",
    "    from google.colab import files\n",
    "    uploaded = files.upload()\n",
    "    names = [name for name in uploaded if name.lower().endswith(\".zip\")]\n",
    "    if len(names) != 1: raise ValueError(\"请只上传一份实验结果 ZIP。\")\n",
    "    candidate = WORK / \"uploaded_source.zip\"\n",
    "    candidate.write_bytes(uploaded[names[0]])\n",
    "INPUT_ZIP = WORK / \"SOURCE_INPUT.zip\"\n",
    "if candidate.resolve() != INPUT_ZIP.resolve(): shutil.copyfile(candidate, INPUT_ZIP)\n",
    "INPUT_SHA = hashlib.sha256(INPUT_ZIP.read_bytes()).hexdigest()\n",
    "with zipfile.ZipFile(INPUT_ZIP) as z:\n",
    "    bad=z.testzip()\n",
    "    if bad: raise ValueError(\"损坏的 ZIP 成员: \"+bad)\n",
    "    configs=[p for p in z.namelist() if p.endswith(\"/config.json\")]\n",
    "    depth=min(p.count(\"/\") for p in configs) if configs else -1\n",
    "    configs=[p for p in configs if p.count(\"/\")==depth]\n",
    "    if len(configs)!=1: raise ValueError(\"未找到唯一顶层结果 config.json。\")\n",
    "    prefix=configs[0].rsplit(\"/\",1)[0]\n",
    "    ORIGINAL_CONFIG=json.loads(z.read(configs[0]))\n",
    "    ORIGINAL_STATUS=json.loads(z.read(prefix+\"/RUN_STATUS.json\"))\n",
    "    ORIGINAL_RUNTIME=json.loads(z.read(prefix+\"/runtime.json\"))\n",
    "print(\"输入:\",candidate)\n",
    "print(\"SHA-256:\",INPUT_SHA)\n",
    "print(\"源状态:\",json.dumps(ORIGINAL_STATUS,ensure_ascii=False,indent=2))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "55c03232",
   "metadata": {},
   "source": [
    "## 3. 完整明文源码\n",
    "只更新环境比较与测试代码；实验定义文件保持与原快照相同的 SHA-256。"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7b798fd3",
   "metadata": {},
   "source": [
    "### `cea_native_suite.py` — 1/17"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "77f88a96",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%writefile /content/cea_resume_v9/source/parts/cea_native_suite_000.part\n",
    "#!/usr/bin/env python3\n",
    "\"\"\"CEA native-model supplement suite for one CUDA GPU (A100, L4, or T4).\n",
    "\n",
    "Seven modules: randomized readouts; paired-label full-selection null; operator\n",
    "sensitivity; exact and sampled T3 diagnostics; fixed-budget baselines; count/order/\n",
    "prompt generalization; expanded natural-language behavior and fixed-set transfer.\n",
    "\n",
    "Uses unmodified Hugging Face GPT-NeoX/Pythia or GPT-2 models. It does NOT import\n",
    "TransformerLens or convert pretrained weights. Hook callbacks operate immediately\n",
    "before attention output projection. Execution removes storage padding before model calls and uses FP32 by default.\n",
    "Actual native-pretrained parity tests precede\n",
    "experiments. Model calls run sequentially; task and metric checkpoints are atomic.\n",
    "\n",
    "No new results are claimed until measured. Existing manuscript data are not altered.\n",
    "\"\"\"\n",
    "\n",
    "from __future__ import annotations\n",
    "\n",
    "import argparse\n",
    "import contextlib\n",
    "import dataclasses\n",
    "import gc\n",
    "import hashlib\n",
    "import itertools\n",
    "import json\n",
    "import math\n",
    "import os\n",
    "import platform\n",
    "import random\n",
    "import re\n",
    "import shutil\n",
    "import sys\n",
    "import time\n",
    "import traceback\n",
    "import zipfile\n",
    "import fcntl\n",
    "import functools\n",
    "from collections import defaultdict\n",
    "from dataclasses import asdict, dataclass, field\n",
    "from pathlib import Path\n",
    "from typing import Any, Callable, Iterable, Iterator, Mapping, MutableMapping, Optional, Sequence\n",
    "\n",
    "os.environ.setdefault(\"TOKENIZERS_PARALLELISM\", \"false\")\n",
    "os.environ.setdefault(\"WANDB_DISABLED\", \"true\")\n",
    "os.environ.setdefault(\"HF_HUB_DISABLE_TELEMETRY\", \"1\")\n",
    "\n",
    "try:\n",
    "    import numpy as np\n",
    "    import pandas as pd\n",
    "    import torch\n",
    "    from scipy import stats\n",
    "    import matplotlib.pyplot as plt\n",
    "    from tqdm.auto import tqdm\n",
    "\n",
    "except Exception as exc:  # pragma: no cover - exercised in Colab after installation\n",
    "    raise RuntimeError(\n",
    "        \"Missing or incompatible dependencies. Run the installation cell in \"\n",
    "        \"CEA_A100_L4_T4_COMPLETE_V7.ipynb before executing this script.\"\n",
    "    ) from exc\n",
    "\n",
    "\n",
    "Head = tuple[int, int]\n",
    "Regime = str\n",
    "\n",
    "REGIMES: tuple[Regime, ...] = (\"FRONT\", \"BACK\", \"INTERLEAVE\", \"RANDOM\")\n",
    "PRIMARY_READOUT: tuple[str, str] = (\" various\", \" successful\")\n",
    "YES_NO_READOUT: tuple[str, str] = (\" yes\", \" no\")\n",
    "\n",
    "\n",
    "def now_string() -> str:\n",
    "    return time.strftime(\"%Y-%m-%d %H:%M:%S\")\n",
    "\n",
    "\n",
    "def stable_int_hash(*parts: Any, modulo: int = 2**31 - 1) -> int:\n",
    "    text = \"||\".join(str(x) for x in parts).encode(\"utf-8\")\n",
    "    return int(hashlib.sha256(text).hexdigest()[:16], 16) % modulo\n",
    "\n",
    "\n",
    "def seed_everything(seed: int) -> None:\n",
    "    random.seed(seed)\n",
    "    np.random.seed(seed)\n",
    "    torch.manual_seed(seed)\n",
    "    if torch.cuda.is_available():\n",
    "        torch.cuda.manual_seed_all(seed)\n",
    "\n",
    "\n",
    "def clear_cuda() -> None:\n",
    "    gc.collect()\n",
    "    if torch.cuda.is_available():\n",
    "        torch.cuda.empty_cache()\n",
    "\n",
    "\n",
    "def chunks(seq: Sequence[Any], size: int) -> Iterator[Sequence[Any]]:\n",
    "    if size <= 0:\n",
    "        raise ValueError(\"chunk size must be positive\")\n",
    "    for start in range(0, len(seq), size):\n",
    "        yield seq[start : start + size]\n",
    "\n",
    "\n",
    "def mean_std(values: Sequence[float]) -> tuple[float, float]:\n",
    "    arr = np.asarray(values, dtype=np.float64)\n",
    "    if arr.size == 0:\n",
    "        return float(\"nan\"), float(\"nan\")\n",
    "    return float(np.mean(arr)), float(np.std(arr, ddof=1 if arr.size > 1 else 0))\n",
    "\n",
    "\n",
    "def safe_div(num: float, den: float, eps: float = 1e-12) -> float:\n",
    "    if abs(den) <= eps:\n",
    "        return float(\"nan\")\n",
    "    return float(num / den)\n",
    "\n",
    "\n",
    "def jaccard(a: Sequence[Head], b: Sequence[Head]) -> float:\n",
    "    sa, sb = set(a), set(b)\n",
    "    union = sa | sb\n",
    "    if not union:\n",
    "        return 1.0\n",
    "    return len(sa & sb) / len(union)\n",
    "\n",
    "\n",
    "def sanitize_filename(text: str) -> str:\n",
    "    text = re.sub(r\"[^A-Za-z0-9_.-]+\", \"_\", text)\n",
    "    return text.strip(\"_\") or \"item\"\n",
    "\n",
    "\n",
    "def to_python(value: Any) -> Any:\n",
    "    if dataclasses.is_dataclass(value):\n",
    "        return {k: to_python(v) for k, v in asdict(value).items()}\n",
    "    if isinstance(value, Path):\n",
    "        return str(value)\n",
    "    if isinstance(value, torch.Tensor):\n",
    "        return value.detach().cpu().tolist()\n",
    "    if isinstance(value, np.ndarray):\n",
    "        return value.tolist()\n",
    "    if isinstance(value, np.generic):\n",
    "        return value.item()\n",
    "    if isinstance(value, dict):\n",
    "        return {str(k): to_python(v) for k, v in value.items()}\n",
    "    if isinstance(value, (list, tuple, set)):\n",
    "        return [to_python(v) for v in value]\n",
    "    return value\n",
    "\n",
    "\n",
    "@dataclass\n",
    "class SuiteConfig:\n",
    "    profile: str = 'paper'\n",
    "    seed: int = 1729\n",
    "    device: str = 'cuda'\n",
    "    dtype: str = 'float32'\n",
    "    # One precision and execution policy per model/run; no result-level switching.\n",
    "    execution_policy: str = 'length_bucket'\n",
    "    singleton_fallback: bool = True\n",
    "    fp32_preflight_atol: float = 2e-4\n",
    "    fp32_preflight_rtol: float = 1e-5\n",
    "    primary_model: str = 'EleutherAI/pythia-410m-deduped'\n",
    "    nl_behavior_models: list[str] = field(default_factory=lambda: [\n",
    "        'EleutherAI/pythia-410m-deduped', 'EleutherAI/pythia-1b-deduped', 'gpt2'])\n",
    "    nl_causal_models: list[str] = field(default_factory=lambda: [\n",
    "        'EleutherAI/pythia-410m-deduped', 'EleutherAI/pythia-1b-deduped', 'gpt2'])\n",
    "    evidence_len: int = 200\n",
    "    tail_len: int = 50\n",
    "    b_low: int = 50\n",
    "    b_high: int = 150\n",
    "    selection_per_level: int = 48\n",
    "    evaluation_per_level: int = 96\n",
    "    model_batch_size: int = 32\n",
    "    set_batch_size: int = 4\n",
    "    max_batch_tokens: int = 8192\n",
    "    shortlist_size: int = 192\n",
    "    single_head_pool_size: int = 48\n",
    "    greedy_budget: int = 12\n",
    "    target_shrink: float = .85\n",
    "    target_match: float = .70\n",
    "    lambda_weight: float = .5\n",
    "    continue_greedy_after_stop: bool = True\n",
    "    # Random registry fixed before reading model responses; no effect-based rejection.\n",
    "    random_readout_scan_pairs: int = 256\n",
    "    random_readout_full_pairs: int = 8\n",
    "    random_readout_min_word_len: int = 3\n",
    "    random_readout_max_word_len: int = 14\n",
    "    weak_effect_floor: float = .01\n",
    "    transfer_min_excess: float = .05\n",
    "    # The 99 trials run on non-degenerate paired data. Deterministic duplicate\n",
    "    # prompts are marked not testable; repeating them does not create a sample.\n",
    "    null_trials_per_regime: int = 99\n",
    "    null_denominator_floor_fraction: float = .05\n",
    "    null_min_unique_pairs: int = 8\n",
    "    operator_random_draws: int = 12\n",
    "    operator_gaussian_rank: int = 32  # only used by explicitly named low-rank diagnostics\n",
    "    t3_pool_size: int = 8\n",
    "    t3_random_pool_repeats: int = 1\n",
    "    t3_global_comparisons: int = 128\n",
    "    t3_tolerance: float = 1e-5\n",
    "    t3_tolerances: list[float] = field(default_factory=lambda: [1e-5, 1e-3, 1e-2])\n",
    "    bootstrap_repetitions: int = 1000\n",
    "    baseline_random_draws: int = 30\n",
    "    fixed_budgets: list[int] = field(default_factory=lambda: [1, 2, 4, 8, 12])\n",
    "    count_grid: list[int] = field(default_factory=lambda: list(range(0, 201, 10)))\n",
    "    unseen_gaps: list[list[int]] = field(default_factory=lambda: [[0, 150], [25, 175], [75, 125]])\n",
    "    generalization_replicates: int = 24\n",
    "    symbolic_stability_seeds: list[int] = field(default_factory=lambda: [1729, 1730, 1731])\n",
    "    nl_n_reports: int = 16\n",
    "    nl_selection_pairs: int = 4\n",
    "    nl_validation_pairs: int = 4\n",
    "    nl_test_pairs: int = 8\n",
    "    nl_selection_replicates: int = 3\n",
    "    nl_evaluation_replicates: int = 6\n",
    "    nl_behavior_seeds: list[int] = field(default_factory=lambda: [1729, 1730, 1731])\n",
    "    nl_causal_seeds: list[int] = field(default_factory=lambda: [1729])\n",
    "    nl_common_budget: int = 8\n",
    "    nl_random_controls: int = 30\n",
    "    nl_counts: list[int] = field(default_factory=lambda: [0, 2, 4, 6, 10, 12, 14, 16])\n",
    "    nl_selection_counts: tuple[int, int] = (4, 12)\n",
    "    nl_template_banks: list[str] = field(default_factory=lambda: ['A', 'B', 'C', 'D'])\n",
    "    modules: list[str] = field(default_factory=lambda: [\n",
    "        'readout', 'null', 'operators', 't3', 'baselines', 'generalization', 'nl'])\n",
    "    resume: bool = True\n",
    "    zip_outputs: bool = True\n",
    "    continue_on_module_error: bool = True\n",
    "    save_metric_checkpoints: bool = True\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "87b25251",
   "metadata": {},
   "source": [
    "### `cea_native_suite.py` — 2/17"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d6a558b2",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%writefile /content/cea_resume_v9/source/parts/cea_native_suite_001.part\n",
    "    progress_interval_seconds: float = 30.0\n",
    "    metric_checkpoint_interval_seconds: float = 30.0\n",
    "    metric_checkpoint_set_interval: int = 32\n",
    "\n",
    "    @classmethod\n",
    "    def for_profile(cls, profile):\n",
    "        cfg = cls(profile=profile)\n",
    "        if profile == 'smoke':\n",
    "            cfg.selection_per_level = 4\n",
    "            cfg.evaluation_per_level = 6\n",
    "            cfg.shortlist_size = 8\n",
    "            cfg.single_head_pool_size = 4\n",
    "            cfg.greedy_budget = 3\n",
    "            cfg.random_readout_scan_pairs = 8\n",
    "            cfg.random_readout_full_pairs = 1\n",
    "            cfg.null_trials_per_regime = 2\n",
    "            cfg.null_min_unique_pairs = 2\n",
    "            cfg.operator_random_draws = 2\n",
    "            cfg.t3_pool_size = 3\n",
    "            cfg.t3_global_comparisons = 4\n",
    "            cfg.bootstrap_repetitions = 50\n",
    "            cfg.baseline_random_draws = 2\n",
    "            cfg.fixed_budgets = [1, 2, 3]\n",
    "            cfg.count_grid = [0, 50, 100, 150, 200]\n",
    "            cfg.generalization_replicates = 2\n",
    "            cfg.symbolic_stability_seeds = [cfg.seed]\n",
    "            cfg.nl_behavior_models = [cfg.primary_model]\n",
    "            cfg.nl_causal_models = [cfg.primary_model]\n",
    "            cfg.nl_selection_pairs = 2\n",
    "            cfg.nl_validation_pairs = 1\n",
    "            cfg.nl_test_pairs = 2\n",
    "            cfg.nl_selection_replicates = 1\n",
    "            cfg.nl_evaluation_replicates = 1\n",
    "            cfg.nl_behavior_seeds = [cfg.seed]\n",
    "            cfg.nl_causal_seeds = [cfg.seed]\n",
    "            cfg.nl_common_budget = 3\n",
    "            cfg.nl_random_controls = 2\n",
    "            cfg.model_batch_size = 8\n",
    "            cfg.set_batch_size = 2\n",
    "        elif profile == 'paper':\n",
    "            pass\n",
    "        elif profile == 'full':\n",
    "            cfg.random_readout_scan_pairs = 512\n",
    "            cfg.random_readout_full_pairs = 24\n",
    "            cfg.null_trials_per_regime = 199\n",
    "            cfg.operator_random_draws = 32\n",
    "            cfg.t3_pool_size = 10\n",
    "            cfg.t3_random_pool_repeats = 2\n",
    "            cfg.t3_global_comparisons = 512\n",
    "            cfg.bootstrap_repetitions = 2000\n",
    "            cfg.baseline_random_draws = 120\n",
    "            cfg.generalization_replicates = 96\n",
    "            cfg.nl_selection_replicates = 6\n",
    "            cfg.nl_evaluation_replicates = 12\n",
    "            cfg.nl_causal_seeds = list(cfg.nl_behavior_seeds)\n",
    "            cfg.nl_random_controls = 120\n",
    "        else:\n",
    "            raise ValueError('Profile must be smoke, paper, or full')\n",
    "        return cfg\n",
    "\n",
    "    def validate(self):\n",
    "        if self.device.startswith('cuda') and not torch.cuda.is_available():\n",
    "            raise RuntimeError('CUDA requested but no CUDA GPU is available')\n",
    "        if self.execution_policy not in {'length_bucket', 'singleton'}:\n",
    "            raise ValueError('execution_policy must be length_bucket or singleton')\n",
    "        if self.fp32_preflight_atol <= 0 or self.fp32_preflight_rtol < 0:\n",
    "            raise ValueError('Invalid numerical preflight tolerances')\n",
    "        if self.progress_interval_seconds <= 0 or self.metric_checkpoint_interval_seconds <= 0:\n",
    "            raise ValueError('Progress/checkpoint intervals must be positive')\n",
    "        if self.metric_checkpoint_set_interval < 1 or self.max_batch_tokens < 1:\n",
    "            raise ValueError('Checkpoint set interval and token budget must be positive')\n",
    "        if self.dtype not in {'float32', 'float16', 'bfloat16'}:\n",
    "            raise ValueError('Unsupported dtype')\n",
    "        if not 0 <= self.lambda_weight <= 1:\n",
    "            raise ValueError('lambda_weight must be in [0,1]')\n",
    "        if not 1 <= self.t3_pool_size <= 12:\n",
    "            raise ValueError('t3_pool_size must be in [1,12]')\n",
    "        if not 0 <= self.b_low < self.b_high <= self.evidence_len:\n",
    "            raise ValueError('Invalid symbolic counts')\n",
    "        if self.random_readout_full_pairs > self.random_readout_scan_pairs:\n",
    "            raise ValueError('Full-pipeline pair count exceeds registry size')\n",
    "        if self.nl_common_budget > min(self.greedy_budget, self.single_head_pool_size):\n",
    "            raise ValueError('NL fixed budget exceeds the available greedy budget/pool')\n",
    "        for key in ['selection_per_level', 'evaluation_per_level', 'model_batch_size',\n",
    "                    'set_batch_size', 'null_trials_per_regime', 'bootstrap_repetitions']:\n",
    "            if int(getattr(self, key)) < 1:\n",
    "                raise ValueError(f'{key} must be positive')\n",
    "        allowed = {'readout','null','operators','t3','baselines','generalization','nl'}\n",
    "        if set(self.modules) - allowed:\n",
    "            raise ValueError(f'Unknown modules {set(self.modules)-allowed}')\n",
    "        if self.nl_n_reports % 2 or any(b % 2 or not 0 <= b <= self.nl_n_reports for b in self.nl_counts):\n",
    "            raise ValueError('NL lexical balance requires even counts and report count')\n",
    "        if self.nl_n_reports // 2 in self.nl_counts:\n",
    "            raise ValueError('Tied NL count is excluded from binary-label evaluation')\n",
    "        if set(self.nl_causal_models) - set(self.nl_behavior_models):\n",
    "            raise ValueError('Every causal model must also have behavioral evaluation')\n",
    "\n",
    "\n",
    "\n",
    "def local_atomic_write(method):\n",
    "    \"\"\"Coordinate short local writes with the snapshot reader in the launcher.\"\"\"\n",
    "    @functools.wraps(method)\n",
    "    def wrapper(self, *args, **kwargs):\n",
    "        with (self.root / '.snapshot.lock').open('a+b') as lock:\n",
    "            fcntl.flock(lock.fileno(), fcntl.LOCK_EX)\n",
    "            try:\n",
    "                return method(self, *args, **kwargs)\n",
    "            finally:\n",
    "                fcntl.flock(lock.fileno(), fcntl.LOCK_UN)\n",
    "    return wrapper\n",
    "\n",
    "\n",
    "class RunStore:\n",
    "    def __init__(self, root: Path, config: SuiteConfig):\n",
    "        self.root = Path(root)\n",
    "        self.config = config\n",
    "        self._progress_state = {'task': 'initialization'}\n",
    "        self._last_progress_time = -float('inf')\n",
    "        self._task_stack = []\n",
    "        for name in ['tables','plots','raw','logs','latex','tasks','checkpoints']:\n",
    "            p = self.root / name\n",
    "            p.mkdir(parents=True, exist_ok=True)\n",
    "            setattr(self, name, p)\n",
    "        current = to_python(config)\n",
    "        old_path = self.root / 'config.json'\n",
    "        ignored = {'resume','zip_outputs','modules','continue_on_module_error'}\n",
    "        if old_path.exists():\n",
    "            old = json.loads(old_path.read_text())\n",
    "            if {k:v for k,v in old.items() if k not in ignored} != {\n",
    "                    k:v for k,v in current.items() if k not in ignored}:\n",
    "                raise RuntimeError('Configuration differs from this results directory. Use a NEW directory.')\n",
    "        digest = hashlib.sha256(Path(__file__).read_bytes()).hexdigest()\n",
    "        digest_path = self.root / 'source_sha256.txt'\n",
    "        if digest_path.exists() and digest_path.read_text().strip() != digest:\n",
    "            raise RuntimeError('Source revision differs. Use a NEW results directory; old results are preserved.')\n",
    "        digest_path.write_text(digest + '\\n')\n",
    "        self.save_json('config.json', config)\n",
    "        self.log('Run started; native HF backend, no TransformerLens weight conversion')\n",
    "\n",
    "    def log(self, message):\n",
    "        line = f'[{now_string()}] {message}'\n",
    "        print(line, flush=True)\n",
    "        with (self.logs/'run.log').open('a', encoding='utf-8') as f:\n",
    "            f.write(line+'\\n')\n",
    "\n",
    "    @local_atomic_write\n",
    "    def save_json(self, relative, data):\n",
    "        path = self.root / relative\n",
    "        path.parent.mkdir(parents=True, exist_ok=True)\n",
    "        temp = path.with_name(path.name+'.tmp')\n",
    "        temp.write_text(json.dumps(to_python(data), ensure_ascii=False, indent=2,\n",
    "                                   sort_keys=True), encoding='utf-8')\n",
    "        os.replace(temp, path)\n",
    "        return path\n",
    "\n",
    "    def progress(self, force=False, **fields):\n",
    "        \"\"\"Publish work counters, not a fabricated overall completion percentage.\"\"\"\n",
    "        self._progress_state.update(to_python(fields))\n",
    "        now = time.monotonic()\n",
    "        if not force and now - self._last_progress_time < self.config.progress_interval_seconds:\n",
    "            return\n",
    "        self._last_progress_time = now\n",
    "        self._progress_state.update(updated_at=now_string(), updated_unix=time.time())\n",
    "        self.save_json('PROGRESS.json', self._progress_state)\n",
    "        parts = []\n",
    "        for key in ('task', 'detail', 'phase', 'sets_done', 'sets_total',\n",
    "                    'cached_sets', 'forward_rows_done', 'forward_rows_total', 'eta_seconds'):\n",
    "            if key in self._progress_state:\n",
    "                parts.append(f'{key}={self._progress_state[key]}')\n",
    "        self.log('PROGRESS | ' + ' | '.join(parts))\n",
    "\n",
    "    def load_json(self, relative):\n",
    "        return json.loads((self.root/relative).read_text(encoding='utf-8'))\n",
    "\n",
    "    @local_atomic_write\n",
    "    def save_csv(self, relative, rows):\n",
    "        path = self.root / relative\n",
    "        path.parent.mkdir(parents=True, exist_ok=True)\n",
    "        temp = path.with_name(path.name+'.tmp')\n",
    "        pd.DataFrame([to_python(dict(x)) for x in rows]).to_csv(temp, index=False)\n",
    "        os.replace(temp, path)\n",
    "        return path\n",
    "\n",
    "    @local_atomic_write\n",
    "    def save_npz(self, relative, **arrays):\n",
    "        path = self.root / relative\n",
    "        path.parent.mkdir(parents=True, exist_ok=True)\n",
    "        temp = path.with_name(path.name+'.tmp')\n",
    "        with temp.open('wb') as f:\n",
    "            np.savez_compressed(f, **arrays)\n",
    "        os.replace(temp, path)\n",
    "        return path\n",
    "\n",
    "    def task(self, key, function):\n",
    "        \"\"\"Atomic per-task checkpoint. A failed task never receives a done marker.\"\"\"\n",
    "        name = sanitize_filename(key)\n",
    "        output = self.tasks / (name+'.json')\n",
    "        if self.config.resume and output.is_file():\n",
    "            item = json.loads(output.read_text())\n",
    "            if item.get('status') == 'completed':\n",
    "                self.log('Resume completed task: '+key)\n",
    "                return item['payload']\n",
    "        start = time.monotonic()\n",
    "        self.log('TASK START: ' + key)\n",
    "        self._task_stack.append(key)\n",
    "        self.progress(force=True, task=key, detail='task started', phase='starting',\n",
    "                      sets_done=None, sets_total=None, cached_sets=None, eta_seconds=None,\n",
    "                      forward_rows_done=None, forward_rows_total=None)\n",
    "        self.save_json(f'tasks/{name}.json', {'status':'running','key':key,'started_at':now_string()})\n",
    "        try:\n",
    "            payload = to_python(function())\n",
    "        except Exception:\n",
    "            error = traceback.format_exc()\n",
    "            (self.logs/(name+'_exception.txt')).write_text(error)\n",
    "            self.save_json(f'tasks/{name}.json', {\n",
    "                'status':'failed','key':key,'elapsed_seconds':time.monotonic()-start,\n",
    "                'exception':error})\n",
    "            raise\n",
    "        finally:\n",
    "            self._task_stack.pop()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "61ddc06e",
   "metadata": {},
   "source": [
    "### `cea_native_suite.py` — 3/17"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "61599358",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%writefile /content/cea_resume_v9/source/parts/cea_native_suite_002.part\n",
    "            self._progress_state['task'] = self._task_stack[-1] if self._task_stack else 'between tasks'\n",
    "        self.save_json(f'tasks/{name}.json', {\n",
    "            'status':'completed','key':key,'elapsed_seconds':time.monotonic()-start,\n",
    "            'finished_at':now_string(),'payload':payload})\n",
    "        self.log(f'TASK DONE: {key}; elapsed={time.monotonic()-start:.1f}s')\n",
    "        return payload\n",
    "\n",
    "    def done_path(self, module):\n",
    "        return self.root / f'.{module}.done.json'\n",
    "\n",
    "    def is_done(self, module):\n",
    "        return self.config.resume and self.done_path(module).is_file()\n",
    "\n",
    "    def mark_done(self, module, payload):\n",
    "        self.save_json(f'.{module}.done.json', {'completed_at':now_string(),**payload})\n",
    "\n",
    "    def write_manifest(self):\n",
    "        entries=[]\n",
    "        for p in sorted(self.root.rglob('*')):\n",
    "            if p.is_file() and p.name not in {'manifest.json', '.snapshot.lock', '.launcher.lock'} and not p.name.endswith('.tmp'):\n",
    "                h=hashlib.sha256()\n",
    "                with p.open('rb') as f:\n",
    "                    for block in iter(lambda:f.read(1<<20), b''):\n",
    "                        h.update(block)\n",
    "                entries.append({'path':str(p.relative_to(self.root)),\n",
    "                                'bytes':p.stat().st_size,'sha256':h.hexdigest()})\n",
    "        self.save_json('manifest.json', {'files':entries})\n",
    "\n",
    "    def make_zip(self):\n",
    "        path=self.root.parent/(self.root.name+'.zip')\n",
    "        temp=path.with_name(path.name+'.tmp')\n",
    "        with zipfile.ZipFile(temp,'w',compression=zipfile.ZIP_DEFLATED) as z:\n",
    "            for p in sorted(self.root.rglob('*')):\n",
    "                if p.is_file() and p.name not in {'.snapshot.lock', '.launcher.lock'} and not p.name.endswith('.tmp'):\n",
    "                    z.write(p,arcname=str(Path(self.root.name)/p.relative_to(self.root)))\n",
    "        os.replace(temp,path)\n",
    "        return path\n",
    "\n",
    "\n",
    "\n",
    "@dataclass\n",
    "class CachedBatch:\n",
    "    tokens: torch.Tensor  # CPU, shape [N, T]\n",
    "    final_logits: torch.Tensor  # CPU float32, shape [N, vocab]\n",
    "    z_by_layer: dict[int, torch.Tensor]  # CPU model dtype, each [N, H, D]\n",
    "    orientation: np.ndarray  # per-example multiplier for the readout\n",
    "    strata: np.ndarray  # mean-patching strata, such as query polarity\n",
    "    meta: list[dict[str, Any]]\n",
    "\n",
    "    def __post_init__(self) -> None:\n",
    "        n = int(self.tokens.shape[0])\n",
    "        if self.final_logits.shape[0] != n:\n",
    "            raise ValueError(\"logits and tokens have different batch sizes\")\n",
    "        if len(self.orientation) != n or len(self.strata) != n or len(self.meta) != n:\n",
    "            raise ValueError(\"batch metadata length mismatch\")\n",
    "        for layer, z in self.z_by_layer.items():\n",
    "            if z.shape[0] != n:\n",
    "                raise ValueError(f\"layer {layer} activation batch mismatch\")\n",
    "\n",
    "    @property\n",
    "    def n(self) -> int:\n",
    "        return int(self.tokens.shape[0])\n",
    "\n",
    "    @property\n",
    "    def seq_len(self) -> int:\n",
    "        return int(self.tokens.shape[1])\n",
    "\n",
    "    def subset(self, indices: Sequence[int]) -> \"CachedBatch\":\n",
    "        idx = torch.as_tensor(indices, dtype=torch.long)\n",
    "        return CachedBatch(\n",
    "            tokens=self.tokens.index_select(0, idx),\n",
    "            final_logits=self.final_logits.index_select(0, idx),\n",
    "            z_by_layer={l: z.index_select(0, idx) for l, z in self.z_by_layer.items()},\n",
    "            orientation=np.asarray(self.orientation)[np.asarray(indices, dtype=int)],\n",
    "            strata=np.asarray(self.strata)[np.asarray(indices, dtype=int)],\n",
    "            meta=[self.meta[int(i)] for i in indices],\n",
    "        )\n",
    "\n",
    "\n",
    "@dataclass\n",
    "class PairedCache:\n",
    "    high: CachedBatch\n",
    "    low: CachedBatch\n",
    "    readout: tuple[str, str]\n",
    "    readout_ids: tuple[int, int]\n",
    "    name: str\n",
    "\n",
    "    def validate(self) -> None:\n",
    "        align_pair_width(self)\n",
    "        if self.high.seq_len != self.low.seq_len:\n",
    "            raise ValueError(\n",
    "                f\"High and low token lengths differ for {self.name}: \"\n",
    "                f\"{self.high.seq_len} versus {self.low.seq_len}\"\n",
    "            )\n",
    "\n",
    "\n",
    "@dataclass\n",
    "class SetMetric:\n",
    "    heads: list[Head]\n",
    "    delta: float\n",
    "    delta_ablated: float\n",
    "    gamma_hl: float\n",
    "    gamma_lh: float\n",
    "    shrink: float\n",
    "    match_hl: float\n",
    "    match_lh: float\n",
    "    match_avg: float\n",
    "    q_value: float\n",
    "    denominator: float\n",
    "    denominator_floored: bool = False\n",
    "\n",
    "\n",
    "@dataclass\n",
    "class BUCResult:\n",
    "    name: str\n",
    "    readout: tuple[str, str]\n",
    "    shortlist: list[Head]\n",
    "    single_pool: list[Head]\n",
    "    single_scores: list[dict[str, Any]]\n",
    "    greedy_order: list[Head]\n",
    "    greedy_selection_metrics: list[dict[str, Any]]\n",
    "    stop_step: int\n",
    "    selected_heads: list[Head]\n",
    "    selection_metric: dict[str, Any]\n",
    "    evaluation_metric: dict[str, Any]\n",
    "\n",
    "\n",
    "class NativeHFAdapter:\n",
    "    \"\"\"Native HF inference with hooks on the INPUT of each attention output projection.\n",
    "\n",
    "    The adapter keeps the original model, weights, normalization, bias, and attention\n",
    "    forward implementation. It never calls a TransformerLens weight converter.\n",
    "    In GPT-NeoX and GPT-2 this input is the concatenation of individual head outputs.\n",
    "    A final-position replacement before W_O is equivalent to replacing that head's\n",
    "    projected write, while leaving the shared attention output bias unchanged.\n",
    "    Only these two explicitly supported architecture families are accepted.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, hf_model: Any, tokenizer: Any):\n",
    "        from types import SimpleNamespace\n",
    "        self.hf_model = hf_model.eval()\n",
    "        self.tokenizer = tokenizer\n",
    "        config = hf_model.config\n",
    "        self.model_type = config.model_type\n",
    "        if self.model_type == 'gpt_neox':\n",
    "            blocks = hf_model.gpt_neox.layers\n",
    "            self.projections = [block.attention.dense for block in blocks]\n",
    "            nh = int(config.num_attention_heads)\n",
    "            dm = int(config.hidden_size)\n",
    "            self.projection_layout = 'linear_out_in'\n",
    "        elif self.model_type == 'gpt2':\n",
    "            blocks = hf_model.transformer.h\n",
    "            self.projections = [block.attn.c_proj for block in blocks]\n",
    "            nh = int(config.n_head)\n",
    "            dm = int(config.n_embd)\n",
    "            self.projection_layout = 'conv1d_in_out'\n",
    "        else:\n",
    "            raise ValueError(\n",
    "                f'Unsupported native attention layout: {self.model_type}. '\n",
    "                'This release supports GPT-NeoX/Pythia and GPT-2 explicitly.'\n",
    "            )\n",
    "        head = hf_model.get_output_embeddings()\n",
    "        if head is None or not hasattr(head, 'weight'):\n",
    "            raise RuntimeError('get_output_embeddings() did not return a weighted output head')\n",
    "        if dm % nh:\n",
    "            raise RuntimeError('hidden size must be divisible by attention head count')\n",
    "        self.cfg = SimpleNamespace(\n",
    "            n_layers=len(blocks), n_heads=nh, d_model=dm, d_head=dm // nh,\n",
    "            d_vocab=int(head.weight.shape[0]),\n",
    "            n_ctx=int(getattr(config, 'max_position_embeddings', 2048)),\n",
    "        )\n",
    "        self.hook_dict = {\n",
    "            f'blocks.{i}.attn.hook_z': projection\n",
    "            for i, projection in enumerate(self.projections)\n",
    "        }\n",
    "        # No model-specific output-head attribute such as embed_out or lm_head.\n",
    "        self.W_U = head.weight.detach().T\n",
    "        self.W_O = []\n",
    "        for projection in self.projections:\n",
    "            w = projection.weight.detach()\n",
    "            if self.projection_layout == 'linear_out_in':\n",
    "                w = w.T\n",
    "            if tuple(w.shape) != (dm, dm):\n",
    "                raise RuntimeError(f'Unexpected output projection: {tuple(w.shape)}')\n",
    "            self.W_O.append(w.reshape(nh, dm // nh, dm))\n",
    "        self.last_logits_only = True\n",
    "        self.execution_policy = 'length_bucket'\n",
    "        self.policy_frozen = False\n",
    "        self.forward_calls = 0\n",
    "        self.forward_rows = 0\n",
    "        self.oom_retries = 0\n",
    "        self.input_token_count = 0\n",
    "        for p in hf_model.parameters():\n",
    "            p.requires_grad_(False)\n",
    "\n",
    "    def eval(self):\n",
    "        self.hf_model.eval()\n",
    "        return self\n",
    "\n",
    "    def to_tokens(self, text: str, prepend_bos: bool = True) -> torch.Tensor:\n",
    "        ids = self.tokenizer.encode(text, add_special_tokens=False)\n",
    "        if prepend_bos:\n",
    "            bos = self.tokenizer.bos_token_id\n",
    "            if bos is None:\n",
    "                bos = self.tokenizer.eos_token_id\n",
    "            if bos is None:\n",
    "                raise ValueError('No BOS/EOS id for explicit prompt tokenization')\n",
    "            ids = [int(bos)] + ids\n",
    "        if not ids:\n",
    "            raise ValueError('Empty token sequence')\n",
    "        return torch.tensor([ids], dtype=torch.long)\n",
    "\n",
    "    def to_single_token(self, text: str) -> int:\n",
    "        ids = self.tokenizer.encode(text, add_special_tokens=False)\n",
    "        if len(ids) != 1:\n",
    "            raise ValueError(f'{text!r} maps to {len(ids)} tokens: {ids}')\n",
    "        return int(ids[0])\n",
    "\n",
    "    def _inputs(self, tokens: torch.Tensor) -> dict[str, Any]:\n",
    "        # -1 is an INTERNAL padding sentinel, never a vocabulary token. This avoids\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9c2807d8",
   "metadata": {},
   "source": [
    "### `cea_native_suite.py` — 4/17"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "bee64158",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%writefile /content/cea_resume_v9/source/parts/cea_native_suite_003.part\n",
    "        # masking a real BOS/EOS when a tokenizer uses EOS as its pad id.\n",
    "        validate_token_storage(tokens)\n",
    "        valid = tokens.ge(0)\n",
    "        if not bool(valid[:, -1].all()):\n",
    "            raise ValueError('Only LEFT padding is supported; last position must be real')\n",
    "        pad = self.tokenizer.pad_token_id\n",
    "        if pad is None:\n",
    "            pad = self.tokenizer.eos_token_id\n",
    "        if pad is None:\n",
    "            pad = 0\n",
    "        ids = torch.where(valid, tokens, torch.full_like(tokens, int(pad)))\n",
    "        positions = valid.long().cumsum(-1).sub(1).clamp_min(0)\n",
    "        if int(positions.max()) >= self.cfg.n_ctx:\n",
    "            raise ValueError(f'Prompt exceeds model context {self.cfg.n_ctx}; no truncation performed')\n",
    "        return dict(input_ids=ids, attention_mask=valid.long(), position_ids=positions,\n",
    "                    use_cache=False, return_dict=True)\n",
    "\n",
    "    @torch.inference_mode()\n",
    "    def native_reference(self, tokens: torch.Tensor) -> torch.Tensor:\n",
    "        return self.hf_model(**self._inputs(tokens)).logits[:, -1:, :].detach()\n",
    "\n",
    "    @torch.inference_mode()\n",
    "    def _run_direct(self, tokens, fwd_hooks=(), names_filter=None,\n",
    "                    row_indices=None, total_batch_size=None):\n",
    "        from types import SimpleNamespace\n",
    "        if bool(tokens.lt(0).any()):\n",
    "            raise ValueError('Internal error: production model call received padding')\n",
    "        if row_indices is None:\n",
    "            row_indices = torch.arange(len(tokens), device=tokens.device)\n",
    "        if total_batch_size is None:\n",
    "            total_batch_size = len(tokens)\n",
    "        by_name: dict[str, list[Any]] = defaultdict(list)\n",
    "        for name, function in fwd_hooks:\n",
    "            if name not in self.hook_dict:\n",
    "                raise ValueError(f'Unknown native hook: {name}')\n",
    "            by_name[name].append(function)\n",
    "        handles, cache = [], {}\n",
    "        try:\n",
    "            for layer, projection in enumerate(self.projections):\n",
    "                name = f'blocks.{layer}.attn.hook_z'\n",
    "                capture = names_filter is not None and names_filter(name)\n",
    "                callbacks = by_name.get(name, [])\n",
    "                if not capture and not callbacks:\n",
    "                    continue\n",
    "\n",
    "                def prehook(module, args, *, name=name, capture=capture,\n",
    "                            callbacks=callbacks):\n",
    "                    x = args[0]\n",
    "                    if x.ndim != 3 or x.shape[-1] != self.cfg.d_model:\n",
    "                        raise ValueError(f'{name}: wrong projection input shape {tuple(x.shape)}')\n",
    "                    z = x.reshape(*x.shape[:-1], self.cfg.n_heads, self.cfg.d_head)\n",
    "                    for callback in callbacks:\n",
    "                        z = callback(z, hook=SimpleNamespace(\n",
    "                            name=name, batch_indices=row_indices,\n",
    "                            total_batch_size=total_batch_size))\n",
    "                    if capture:\n",
    "                        # Store FINAL POSITION ONLY, not sequence-length copies of every layer.\n",
    "                        cache[name] = z[:, -1:, :, :].detach().clone()\n",
    "                    if callbacks:\n",
    "                        return (z.reshape_as(x), *args[1:])\n",
    "                    return None\n",
    "\n",
    "                handles.append(projection.register_forward_pre_hook(prehook))\n",
    "            if self.last_logits_only:\n",
    "                # Vocabulary projection is positionwise. Skip unused positions; the\n",
    "                # pretrained preflight compares these logits with the original model.\n",
    "                output_head = self.hf_model.get_output_embeddings()\n",
    "                handles.append(output_head.register_forward_pre_hook(\n",
    "                    lambda module, args: (args[0][:, -1:, :], *args[1:])\n",
    "                ))\n",
    "            self.forward_calls += 1\n",
    "            self.forward_rows += int(tokens.shape[0])\n",
    "            self.input_token_count += int(tokens.ge(0).sum().item())\n",
    "            # An outer mixed-precision context must not change this run's declared dtype.\n",
    "            with torch.autocast(device_type=tokens.device.type, enabled=False):\n",
    "                logits = self.hf_model(**self._inputs(tokens)).logits[:, -1:, :]\n",
    "            if not bool(torch.isfinite(logits).all()):\n",
    "                raise FloatingPointError('Native model returned non-finite final logits')\n",
    "            return logits, cache\n",
    "        finally:\n",
    "            for handle in handles:\n",
    "                handle.remove()\n",
    "\n",
    "\n",
    "    @torch.inference_mode()\n",
    "    def _run(self, tokens, fwd_hooks=(), names_filter=None):\n",
    "        \"\"\"Remove storage padding; execute equal-length rows; restore original row IDs.\n",
    "\n",
    "        Hook callbacks receive batch_indices into the ORIGINAL set-major batch.\n",
    "        Consequently regrouping cannot attach a donor to a different prompt or set.\n",
    "        No evidence token is truncated, replaced, or moved within a real sequence.\n",
    "        \"\"\"\n",
    "        lengths = validate_token_storage(tokens)\n",
    "        if self.execution_policy not in {'length_bucket', 'singleton'}:\n",
    "            raise ValueError('Unknown execution policy')\n",
    "        grouped = defaultdict(list)\n",
    "        for row, length in enumerate(lengths.detach().cpu().tolist()):\n",
    "            key = (int(length), row if self.execution_policy == 'singleton' else -1)\n",
    "            grouped[key].append(row)\n",
    "        logits_out, cache_out = None, {}\n",
    "        for (length, _), rows in grouped.items():\n",
    "            indices = torch.tensor(rows, dtype=torch.long, device=tokens.device)\n",
    "            real_tokens = tokens.index_select(0, indices)[:, -length:].contiguous()\n",
    "            logits, cache = self._run_direct(\n",
    "                real_tokens, fwd_hooks=fwd_hooks, names_filter=names_filter,\n",
    "                row_indices=indices, total_batch_size=len(tokens))\n",
    "            if logits_out is None:\n",
    "                logits_out = logits.new_empty((len(tokens), *logits.shape[1:]))\n",
    "            logits_out.index_copy_(0, indices, logits)\n",
    "            for name, values in cache.items():\n",
    "                if name not in cache_out:\n",
    "                    cache_out[name] = values.new_empty((len(tokens), *values.shape[1:]))\n",
    "                cache_out[name].index_copy_(0, indices, values)\n",
    "        if logits_out is None:\n",
    "            raise ValueError('Cannot execute an empty batch')\n",
    "        return logits_out, cache_out\n",
    "\n",
    "    @torch.inference_mode()\n",
    "    def unpadded_reference(self, tokens):\n",
    "        \"\"\"Native, unhooked, one-sequence-at-a-time reference (all-position LM head).\"\"\"\n",
    "        lengths = validate_token_storage(tokens)\n",
    "        out = []\n",
    "        for i, length in enumerate(lengths.detach().cpu().tolist()):\n",
    "            real = tokens[i:i+1, -int(length):].contiguous()\n",
    "            with torch.autocast(device_type=tokens.device.type, enabled=False):\n",
    "                out.append(self.hf_model(**self._inputs(real)).logits[:, -1:, :].detach())\n",
    "        return torch.cat(out, dim=0)\n",
    "\n",
    "    def __call__(self, tokens):\n",
    "        return self._run(tokens)[0]\n",
    "\n",
    "    def run_with_hooks(self, tokens, fwd_hooks):\n",
    "        return self._run(tokens, fwd_hooks=fwd_hooks)[0]\n",
    "\n",
    "    def run_with_cache(self, tokens, names_filter):\n",
    "        return self._run(tokens, names_filter=names_filter)\n",
    "\n",
    "\n",
    "def configure_numeric_backend() -> dict[str, Any]:\n",
    "    \"\"\"Request IEEE FP32 instead of TF32, without changing installed PyTorch/CUDA.\"\"\"\n",
    "    settings = {'fp32_requested': 'ieee', 'autocast_in_model_forward': False}\n",
    "    if hasattr(torch.backends, 'fp32_precision'):\n",
    "        # Do not mix the old allow_tf32 switches with the new precision API.\n",
    "        torch.backends.fp32_precision = 'ieee'\n",
    "        torch.backends.cuda.matmul.fp32_precision = 'ieee'\n",
    "        torch.backends.cudnn.conv.fp32_precision = 'ieee'\n",
    "        if hasattr(torch.backends.cudnn, 'rnn'):\n",
    "            torch.backends.cudnn.rnn.fp32_precision = 'ieee'\n",
    "        settings['api'] = 'fp32_precision'\n",
    "        settings['matmul'] = torch.backends.cuda.matmul.fp32_precision\n",
    "    else:\n",
    "        torch.set_float32_matmul_precision('highest')\n",
    "        torch.backends.cuda.matmul.allow_tf32 = False\n",
    "        torch.backends.cudnn.allow_tf32 = False\n",
    "        settings['api'] = 'allow_tf32'\n",
    "        settings['allow_tf32'] = False\n",
    "    for key in ['allow_fp16_reduced_precision_reduction', 'allow_bf16_reduced_precision_reduction']:\n",
    "        if hasattr(torch.backends.cuda.matmul, key):\n",
    "            setattr(torch.backends.cuda.matmul, key, False)\n",
    "            settings[key] = False\n",
    "    torch.backends.cudnn.benchmark = False\n",
    "    return settings\n",
    "\n",
    "\n",
    "def validate_token_storage(tokens: torch.Tensor) -> torch.Tensor:\n",
    "    \"\"\"Validate -1 LEFT storage padding; reject holes, empty rows and other negatives.\"\"\"\n",
    "    if tokens.ndim != 2 or tokens.numel() == 0:\n",
    "        raise ValueError('Tokens must be a nonempty two-dimensional tensor')\n",
    "    if tokens.dtype not in (torch.int32, torch.int64):\n",
    "        raise TypeError('Token IDs must be integers')\n",
    "    if bool(tokens.lt(-1).any()):\n",
    "        raise ValueError('-1 is the only storage padding sentinel')\n",
    "    valid = tokens.ge(0)\n",
    "    lengths = valid.long().sum(1)\n",
    "    if not bool(lengths.gt(0).all()):\n",
    "        raise ValueError('An all-padding row is invalid')\n",
    "    expected = torch.arange(tokens.shape[1], device=tokens.device)[None, :] >= (\n",
    "        tokens.shape[1] - lengths[:, None])\n",
    "    if not torch.equal(valid, expected):\n",
    "        raise ValueError('Only contiguous LEFT storage padding is allowed')\n",
    "    return lengths\n",
    "\n",
    "\n",
    "def left_pad_rows(rows: Sequence[torch.Tensor]) -> torch.Tensor:\n",
    "    if not rows:\n",
    "        raise ValueError('Cannot pad empty batch')\n",
    "    width = max(int(row.numel()) for row in rows)\n",
    "    out = torch.full((len(rows), width), -1, dtype=torch.long)\n",
    "    for i, row in enumerate(rows):\n",
    "        out[i, -row.numel():] = row.detach().cpu().long()\n",
    "    return out\n",
    "\n",
    "\n",
    "def unpad_digest(tokens: torch.Tensor) -> str:\n",
    "    return hashlib.sha256(tokens[tokens >= 0].cpu().numpy().tobytes()).hexdigest()\n",
    "\n",
    "\n",
    "def align_pair_width(pair: PairedCache) -> None:\n",
    "    width = max(pair.high.seq_len, pair.low.seq_len)\n",
    "    for batch in (pair.high, pair.low):\n",
    "        if batch.seq_len < width:\n",
    "            batch.tokens = torch.nn.functional.pad(\n",
    "                batch.tokens, (width - batch.seq_len, 0), value=-1\n",
    "            )\n",
    "\n",
    "\n",
    "def batch_digest(batch: CachedBatch) -> str:\n",
    "    h = hashlib.sha256()\n",
    "    for tensor in [batch.tokens]:\n",
    "        h.update(tensor.detach().cpu().numpy().tobytes())\n",
    "    h.update(batch.orientation.tobytes())\n",
    "    h.update(batch.strata.tobytes())\n",
    "    # Identical text with different recorded matching keys is not silently reused.\n",
    "    h.update(json.dumps(to_python(batch.meta), sort_keys=True).encode())\n",
    "    return h.hexdigest()\n",
    "\n",
    "class NativeModelSession:\n",
    "    def __init__(self, model_name: str, cfg: SuiteConfig, store: RunStore):\n",
    "        from transformers import AutoModelForCausalLM, AutoTokenizer\n",
    "        self.model_name, self.cfg, self.store = model_name, cfg, store\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8836766e",
   "metadata": {},
   "source": [
    "### `cea_native_suite.py` — 5/17"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cc187082",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%writefile /content/cea_resume_v9/source/parts/cea_native_suite_004.part\n",
    "        self.device = torch.device(cfg.device)\n",
    "        self.dtype = getattr(torch, cfg.dtype)\n",
    "        self.numeric_backend = configure_numeric_backend()\n",
    "        seed_everything(cfg.seed)\n",
    "        store.log(f'Loading native Hugging Face model: {model_name}, dtype={cfg.dtype}')\n",
    "        prior_path=store.root/f'raw/model_{sanitize_filename(model_name)}.json'\n",
    "        revision=None\n",
    "        if cfg.resume and prior_path.exists():\n",
    "            revision=json.loads(prior_path.read_text()).get('resolved_commit')\n",
    "        revision_args={'revision':revision} if revision else {}\n",
    "        tokenizer = AutoTokenizer.from_pretrained(model_name, trust_remote_code=False, **revision_args)\n",
    "        hf_model = AutoModelForCausalLM.from_pretrained(\n",
    "            model_name, dtype=self.dtype, attn_implementation='eager',\n",
    "            trust_remote_code=False, **revision_args,\n",
    "        ).to(self.device).eval()\n",
    "        self.model = NativeHFAdapter(hf_model, tokenizer)\n",
    "        self.model.execution_policy = cfg.execution_policy\n",
    "        self.n_layers = self.model.cfg.n_layers\n",
    "        self.n_heads = self.model.cfg.n_heads\n",
    "        self.d_head = self.model.cfg.d_head\n",
    "        self.d_model = self.model.cfg.d_model\n",
    "        self.all_layers = list(range(self.n_layers))\n",
    "        self.hook_names = {l:f'blocks.{l}.attn.hook_z' for l in self.all_layers}\n",
    "        self.model_batch_size = min(cfg.model_batch_size, 8 if self.d_model >= 2048 else 32)\n",
    "        self.set_batch_size = min(cfg.set_batch_size, 2 if self.d_model >= 2048 else 4)\n",
    "        self._metric_memory = {}\n",
    "        self.store.save_json(f'raw/model_{sanitize_filename(model_name)}.json', {\n",
    "            'model':model_name, 'backend':'native_hf_output_projection_prehooks',\n",
    "            'model_type':hf_model.config.model_type,\n",
    "            'resolved_commit':getattr(hf_model.config,'_commit_hash',None),\n",
    "            'config':hf_model.config.to_dict(),\n",
    "            'output_head_via':'get_output_embeddings()',\n",
    "            'weight_processing':'none', 'attention_implementation':'eager',\n",
    "            'dtype':cfg.dtype, 'heads':self.n_heads, 'layers':self.n_layers,\n",
    "            'numeric_backend':self.numeric_backend,\n",
    "            'storage_padding':-1, 'model_input_padding':'none; exact-length routing',\n",
    "        })\n",
    "        check = pretrained_preflight(self)\n",
    "        self.store.save_json(f'raw/pretrained_preflight_{sanitize_filename(model_name)}.json', check)\n",
    "        self.store.log(f'PRETRAINED_NUMERICAL_PREFLIGHT_PASSED: {model_name}; '\n",
    "                       f'dtype={cfg.dtype}; policy={self.model.execution_policy}')\n",
    "        clear_cuda()\n",
    "\n",
    "\n",
    "    def close(self) -> None:\n",
    "        name = self.model_name\n",
    "        del self.model\n",
    "        clear_cuda()\n",
    "        self.store.log(f\"Released {name}\")\n",
    "\n",
    "\n",
    "    def token_id(self, token_text: str) -> int:\n",
    "        try:\n",
    "            return int(self.model.to_single_token(token_text))\n",
    "        except Exception as exc:\n",
    "            toks = self.model.to_tokens(token_text, prepend_bos=False).flatten().tolist()\n",
    "            raise ValueError(\n",
    "                f\"{token_text!r} is not one token under {self.model_name}; token ids={toks}\"\n",
    "            ) from exc\n",
    "\n",
    "\n",
    "    def readout_ids(self, readout: tuple[str, str]) -> tuple[int, int]:\n",
    "        return self.token_id(readout[0]), self.token_id(readout[1])\n",
    "\n",
    "\n",
    "    def readout_direction(self, readout_ids: tuple[int, int]) -> torch.Tensor:\n",
    "        pos, neg = readout_ids\n",
    "        return (\n",
    "            self.model.W_U[:, pos].detach().float()\n",
    "            - self.model.W_U[:, neg].detach().float()\n",
    "        ).to(self.device)\n",
    "\n",
    "\n",
    "    def tokenize_equal_length(self, texts: Sequence[str]) -> torch.Tensor:\n",
    "        # Retained method name for the suite API. Variable-length state names are\n",
    "        # Stored with LEFT sentinels; the adapter removes ALL sentinels before forward.\n",
    "        rows = [self.model.to_tokens(text, prepend_bos=True)[0] for text in texts]\n",
    "        return left_pad_rows(rows)\n",
    "\n",
    "\n",
    "    @torch.inference_mode()\n",
    "    def cache_tokens(self, tokens, orientation, strata, meta):\n",
    "        tokens = tokens.detach().cpu().long()\n",
    "        if not len(meta) == len(orientation) == len(strata) == len(tokens):\n",
    "            raise ValueError('Prompt metadata has inconsistent lengths')\n",
    "        # Repeated deterministic sequences are computed ONCE and expanded back.\n",
    "        # This preserves the mean but is not treated as extra independent evidence.\n",
    "        unique, inverse = torch.unique(tokens, dim=0, return_inverse=True)\n",
    "        z_parts={l:[] for l in self.all_layers}\n",
    "        logits_parts=[]\n",
    "        wanted=set(self.hook_names.values())\n",
    "        start=0\n",
    "        micro=min(self.model_batch_size, max(1,self.cfg.max_batch_tokens//tokens.shape[1]))\n",
    "        while start < len(unique):\n",
    "            stop=min(start+micro,len(unique))\n",
    "            try:\n",
    "                logits, cache=self.model.run_with_cache(\n",
    "                    unique[start:stop].to(self.device), names_filter=lambda n:n in wanted)\n",
    "                logits_parts.append(logits[:, -1].detach().float().cpu())\n",
    "                for l in self.all_layers:\n",
    "                    z_parts[l].append(cache[self.hook_names[l]][:, -1].detach().to('cpu',dtype=self.dtype))\n",
    "                del logits,cache\n",
    "                start=stop\n",
    "                self.store.progress(phase='caching prompts', forward_rows_done=start,\n",
    "                                    forward_rows_total=len(unique), model=self.model_name)\n",
    "            except torch.cuda.OutOfMemoryError:\n",
    "                clear_cuda()\n",
    "                if micro == 1:\n",
    "                    raise\n",
    "                micro=max(1,micro//2)\n",
    "                self.model.oom_retries += 1\n",
    "                self.store.log(f'Cache OOM: retrying SAME examples with batch={micro}')\n",
    "        prompt_hash=hashlib.sha256(tokens.numpy().tobytes()+json.dumps(to_python(meta),sort_keys=True).encode()).hexdigest()\n",
    "        manifest=f'raw/prompt_banks/{sanitize_filename(self.model_name)}_{prompt_hash}.json'\n",
    "        if not (self.store.root/manifest).exists():\n",
    "            self.store.save_json(manifest,dict(model=self.model_name,padding_sentinel=-1,\n",
    "                unique_token_ids=unique.tolist(),row_to_unique=inverse.tolist(),\n",
    "                orientation=list(orientation),strata=list(strata),metadata=meta,\n",
    "                note='Token IDs are authoritative; repeated identical rows are not new independent inputs.'))\n",
    "        return CachedBatch(\n",
    "            tokens=tokens,\n",
    "            final_logits=torch.cat(logits_parts).index_select(0,inverse),\n",
    "            z_by_layer={l:torch.cat(v).index_select(0,inverse) for l,v in z_parts.items()},\n",
    "            orientation=np.asarray(orientation,dtype=np.float32),\n",
    "            strata=np.asarray(strata,dtype=np.int64), meta=[dict(x) for x in meta])\n",
    "\n",
    "\n",
    "    def cached_y(self, batch: CachedBatch, readout_ids: tuple[int, int]) -> np.ndarray:\n",
    "        pos, neg = readout_ids\n",
    "        values = batch.final_logits[:, pos] - batch.final_logits[:, neg]\n",
    "        return values.numpy() * batch.orientation\n",
    "\n",
    "\n",
    "    def delta(self, pair: PairedCache) -> float:\n",
    "        return float(\n",
    "            np.mean(self.cached_y(pair.high, pair.readout_ids))\n",
    "            - np.mean(self.cached_y(pair.low, pair.readout_ids))\n",
    "        )\n",
    "\n",
    "\n",
    "    @torch.inference_mode()\n",
    "    def attribution_contrasts(self, pair):\n",
    "        direction=self.readout_direction(pair.readout_ids)\n",
    "        out={}\n",
    "        for layer in self.all_layers:\n",
    "            # Precompute W_O d; do not materialize every residual write or stack all W_O layers.\n",
    "            wd=torch.einsum('hdm,m->hd',self.model.W_O[layer].float(),direction)\n",
    "            sh=torch.einsum('bhd,hd->bh',pair.high.z_by_layer[layer].to(self.device).float(),wd)\n",
    "            sl=torch.einsum('bhd,hd->bh',pair.low.z_by_layer[layer].to(self.device).float(),wd)\n",
    "            oh=torch.as_tensor(pair.high.orientation,device=self.device)[:,None]\n",
    "            ol=torch.as_tensor(pair.low.orientation,device=self.device)[:,None]\n",
    "            diff=(sh*oh).mean(0)-(sl*ol).mean(0)\n",
    "            out.update({(layer,h):float(diff[h]) for h in range(self.n_heads)})\n",
    "        return out\n",
    "\n",
    "\n",
    "    def _mask_by_layer(self, head_sets: Sequence[Sequence[Head]]) -> dict[int, torch.Tensor]:\n",
    "        c = len(head_sets)\n",
    "        masks: dict[int, torch.Tensor] = {}\n",
    "        for layer in self.all_layers:\n",
    "            mask = torch.zeros((c, self.n_heads), dtype=torch.bool, device=self.device)\n",
    "            for idx, heads in enumerate(head_sets):\n",
    "                for l, h in heads:\n",
    "                    if l == layer:\n",
    "                        mask[idx, h] = True\n",
    "            if bool(mask.any()):\n",
    "                masks[layer] = mask\n",
    "        return masks\n",
    "\n",
    "\n",
    "    def _make_hooks(\n",
    "        self, head_sets: Sequence[Sequence[Head]], batch_size: int,\n",
    "        replacements: Optional[dict[int, torch.Tensor]],\n",
    "    ) -> list[tuple[str, Callable]]:\n",
    "        if batch_size < 1 or not head_sets:\n",
    "            raise ValueError('Need at least one prompt and one head set')\n",
    "        for heads in head_sets:\n",
    "            if any(not (0 <= l < self.n_layers and 0 <= h < self.n_heads) for l, h in heads):\n",
    "                raise ValueError('Head coordinate outside the model')\n",
    "        masks = self._mask_by_layer(head_sets)\n",
    "        total_rows = len(head_sets) * batch_size\n",
    "        hooks = []\n",
    "        for layer, mask in masks.items():\n",
    "            # Original order is SET MAJOR, prompt minor. Routing uses these row IDs.\n",
    "            row_mask = mask.repeat_interleave(batch_size, dim=0)[:, :, None]\n",
    "            replacement = None\n",
    "            if replacements is not None:\n",
    "                replacement = replacements[layer].to(self.device, dtype=self.dtype)\n",
    "                if tuple(replacement.shape) != (batch_size, self.n_heads, self.d_head):\n",
    "                    raise ValueError(f'Replacement shape mismatch at layer {layer}')\n",
    "                replacement = replacement.repeat(len(head_sets), 1, 1)\n",
    "\n",
    "            def make_callback(row_mask, replacement):\n",
    "                def hook_fn(z, hook=None):\n",
    "                    if z.ndim != 4 or tuple(z.shape[2:]) != (self.n_heads, self.d_head):\n",
    "                        raise ValueError(f'Invalid head tensor: {tuple(z.shape)}')\n",
    "                    row_ids = getattr(hook, 'batch_indices', None)\n",
    "                    if row_ids is None:\n",
    "                        row_ids = torch.arange(total_rows, device=z.device)\n",
    "                    row_ids = torch.as_tensor(row_ids, device=z.device, dtype=torch.long)\n",
    "                    if len(row_ids) != len(z) or bool((row_ids < 0).any()) or bool((row_ids >= total_rows).any()):\n",
    "                        raise ValueError('Hook row IDs do not match the original intervention batch')\n",
    "                    mask_here = row_mask.index_select(0, row_ids)\n",
    "                    current = z[:, -1, :, :]\n",
    "                    repl = (torch.zeros_like(current) if replacement is None\n",
    "                            else replacement.index_select(0, row_ids))\n",
    "                    z_out = z.clone()\n",
    "                    z_out[:, -1, :, :] = torch.where(mask_here, repl, current)\n",
    "                    return z_out\n",
    "                return hook_fn\n",
    "            hooks.append((self.hook_names[layer], make_callback(row_mask, replacement)))\n",
    "        return hooks\n",
    "\n",
    "\n",
    "    @torch.inference_mode()\n",
    "    def intervened_y_many(self, batch, readout_ids, head_sets, replacements):\n",
    "        if not head_sets:\n",
    "            return np.empty((0,batch.n),dtype=np.float32)\n",
    "        count=len(head_sets)\n",
    "        # Deduplicate only executions with identical input AND identical replacements.\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9efaf235",
   "metadata": {},
   "source": [
    "### `cea_native_suite.py` — 6/17"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "51ad27a5",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%writefile /content/cea_resume_v9/source/parts/cea_native_suite_005.part\n",
    "        unique_idx,inverse=unique_execution_rows(batch,replacements)\n",
    "        outputs=np.empty((count,len(unique_idx)),dtype=np.float32)\n",
    "        micro=max(1,min(self.model_batch_size,\n",
    "                        self.cfg.max_batch_tokens//batch.seq_len)//count)\n",
    "        start=0\n",
    "        while start<len(unique_idx):\n",
    "            idx=unique_idx[start:start+micro]\n",
    "            p=len(idx)\n",
    "            try:\n",
    "                tok=batch.tokens[idx].to(self.device).repeat(count,1)\n",
    "                repl=None if replacements is None else {l:v[idx] for l,v in replacements.items()}\n",
    "                hooks=self._make_hooks(head_sets,p,repl)\n",
    "                logits=self.model.run_with_hooks(tok,fwd_hooks=hooks)\n",
    "                raw=(logits[:,-1,readout_ids[0]].float()-logits[:,-1,readout_ids[1]].float())\n",
    "                outputs[:,start:start+p]=raw.reshape(count,p).detach().cpu().numpy()\n",
    "                del tok,logits,raw,hooks\n",
    "                start+=p\n",
    "                self.store.progress(forward_rows_done=start, forward_rows_total=len(unique_idx),\n",
    "                                    active_head_sets=count, model=self.model_name)\n",
    "            except torch.cuda.OutOfMemoryError:\n",
    "                clear_cuda()\n",
    "                self.model.oom_retries+=1\n",
    "                if micro>1:\n",
    "                    micro=max(1,micro//2)\n",
    "                    self.store.log(f'Intervention OOM: SAME sets/examples, prompt batch={micro}')\n",
    "                elif count>1:\n",
    "                    return np.concatenate([self.intervened_y_many(batch,readout_ids,[h],replacements)\n",
    "                                           for h in head_sets],axis=0)\n",
    "                else:\n",
    "                    raise\n",
    "        return outputs[:,inverse] * batch.orientation[None,:]\n",
    "\n",
    "\n",
    "    @torch.inference_mode()\n",
    "    def intervened_mean_logits(self,batch,heads,replacements):\n",
    "        parts=[]\n",
    "        micro=max(1,min(self.model_batch_size,self.cfg.max_batch_tokens//batch.seq_len))\n",
    "        start=0\n",
    "        while start<batch.n:\n",
    "            stop=min(start+micro,batch.n)\n",
    "            try:\n",
    "                tok=batch.tokens[start:stop].to(self.device)\n",
    "                repl=None if replacements is None else {l:v[start:stop] for l,v in replacements.items()}\n",
    "                hooks=self._make_hooks([heads],stop-start,repl)\n",
    "                logits=self.model.run_with_hooks(tok,fwd_hooks=hooks)\n",
    "                parts.append(logits[:,-1].detach().float().cpu())\n",
    "                del tok,logits,hooks\n",
    "                start=stop\n",
    "            except torch.cuda.OutOfMemoryError:\n",
    "                clear_cuda()\n",
    "                if micro==1: raise\n",
    "                micro=max(1,micro//2)\n",
    "                self.model.oom_retries+=1\n",
    "        return torch.cat(parts).mean(0)\n",
    "\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# Prompt construction\n",
    "# -----------------------------------------------------------------------------\n",
    "\n",
    "\n",
    "\n",
    "def unique_execution_rows(batch,replacements):\n",
    "    if len(torch.unique(batch.tokens,dim=0)) == batch.n:\n",
    "        return list(range(batch.n)), np.arange(batch.n)\n",
    "    lookup,indices,inverse={},[],[]\n",
    "    for i in range(batch.n):\n",
    "        h=hashlib.sha256(batch.tokens[i].numpy().tobytes())\n",
    "        if replacements is not None:\n",
    "            for l in sorted(replacements):\n",
    "                # view as bytes supports bfloat16, which NumPy does not natively support.\n",
    "                h.update(replacements[l][i].contiguous().view(torch.uint8).cpu().numpy().tobytes())\n",
    "        key=h.hexdigest()\n",
    "        if key not in lookup:\n",
    "            lookup[key]=len(indices)\n",
    "            indices.append(i)\n",
    "        inverse.append(lookup[key])\n",
    "    return indices,np.asarray(inverse,dtype=int)\n",
    "\n",
    "\n",
    "def comparison_record(actual, expected, atol, rtol, readout_ids=()):\n",
    "    actual, expected = actual.detach().float(), expected.detach().float()\n",
    "    if actual.shape != expected.shape:\n",
    "        return {'passed': False, 'actual_shape': list(actual.shape),\n",
    "                'expected_shape': list(expected.shape), 'reason': 'shape_mismatch'}\n",
    "    diff = actual - expected\n",
    "    finite = bool(torch.isfinite(actual).all() and torch.isfinite(expected).all())\n",
    "    passed = finite and bool(torch.allclose(actual, expected, atol=atol, rtol=rtol))\n",
    "    result = dict(passed=passed, atol=atol, rtol=rtol,\n",
    "                  max_abs=float(diff.abs().max()), rms=float(diff.square().mean().sqrt()),\n",
    "                  failure_fraction=float((diff.abs() > atol + rtol * expected.abs()).float().mean()),\n",
    "                  centered_logit_max_abs=float((diff-diff.mean(-1, keepdim=True)).abs().max()))\n",
    "    result['readouts'] = []\n",
    "    for pos, neg in readout_ids:\n",
    "        err = (actual[..., pos]-actual[..., neg]) - (expected[..., pos]-expected[..., neg])\n",
    "        result['readouts'].append(dict(ids=[pos, neg], max_abs=float(err.abs().max())))\n",
    "        # Avoid a large common logit scale concealing an inaccurate small contrast.\n",
    "        if not bool(torch.isfinite(err).all()) or float(err.abs().max()) > 2 * atol:\n",
    "            result['passed'] = False\n",
    "    return result\n",
    "\n",
    "\n",
    "@torch.inference_mode()\n",
    "def pretrained_preflight(session, model_is_pretrained=True):\n",
    "    \"\"\"Gate the PRODUCTION unpadded path; separately diagnose the retired padded path.\n",
    "\n",
    "    Failure changes execution policy only before any experimental cache is created.\n",
    "    A model/run is frozen to the passed policy. On resume it must pass that SAME policy.\n",
    "    No tolerance is enlarged and no scientific metric decides the execution policy.\n",
    "    \"\"\"\n",
    "    model, cfg, store = session.model, session.cfg, session.store\n",
    "    backend = configure_numeric_backend()\n",
    "    stable_path = f'raw/pretrained_preflight_{sanitize_filename(session.model_name)}.json'\n",
    "    prior = store.load_json(stable_path) if (store.root/stable_path).exists() else None\n",
    "    locked = bool(prior and prior.get('status') == 'passed' and 'execution_policy' in prior)\n",
    "    atol = cfg.fp32_preflight_atol if session.dtype == torch.float32 else .03\n",
    "    rtol = cfg.fp32_preflight_rtol if session.dtype == torch.float32 else .002\n",
    "    short_texts = ['Tokens: B C A\\nAnswer:', 'A shorter answer:']\n",
    "    # Test both the original failing short pair and experiment-scale prompts.\n",
    "    texts = short_texts + [short_texts[0]]\n",
    "    for b in (cfg.b_low, cfg.b_high):\n",
    "        seq = symbolic_sequence('FRONT', b, cfg.evidence_len, cfg.tail_len, np.random.default_rng(0))\n",
    "        texts.append(symbolic_prompt(seq, PRIMARY_READOUT))\n",
    "    reports = [report_sentence('A', i+1, 'open' if i % 2 == 0 else 'closed', None)\n",
    "               for i in range(cfg.nl_n_reports)]\n",
    "    texts += [nl_prompt('open', 'closed', reports, q) for q in (1, -1)]\n",
    "    tokens = left_pad_rows([model.to_tokens(t)[0] for t in texts]).to(session.device)\n",
    "    lengths = validate_token_storage(tokens)\n",
    "    readout_ids = [session.readout_ids(PRIMARY_READOUT), session.readout_ids(YES_NO_READOUT)]\n",
    "    record = dict(status='running', model=session.model_name,\n",
    "                  mode=('actual_pretrained_native_model' if model_is_pretrained\n",
    "                        else 'random_config_or_test_double_NOT_research_evidence'),\n",
    "                  dtype=str(session.dtype), numeric_backend=backend,\n",
    "                  atol=atol, rtol=rtol, readout_difference_atol=2*atol,\n",
    "                  real_lengths=lengths.cpu().tolist(), tests=[], attempts=[],\n",
    "                  production_padding='none', resume_policy_locked=locked)\n",
    "    attempt_path = stable_path.replace('.json', '_current_attempt.json')\n",
    "\n",
    "    def persist():\n",
    "        store.save_json(attempt_path, record)\n",
    "\n",
    "    def check(label, actual, expected, a=atol, r=rtol, pairs=readout_ids):\n",
    "        measured = {'test': label, **comparison_record(actual, expected, a, r, pairs)}\n",
    "        record['tests'].append(measured)\n",
    "        persist()\n",
    "        if not measured['passed']:\n",
    "            raise AssertionError(f'Numerical preflight {label} failed: {json.dumps(measured)}')\n",
    "        return measured\n",
    "\n",
    "    try:\n",
    "        if session.dtype == torch.float32 and model.W_U.dtype != torch.float32:\n",
    "            raise AssertionError('Declared FP32 run has a non-FP32 output matrix')\n",
    "        reference = model.unpadded_reference(tokens).float()\n",
    "        if not bool(torch.isfinite(reference).all()):\n",
    "            raise FloatingPointError('Unhooked, unpadded native reference is not finite')\n",
    "        # Reproduce the OLD comparison independently. It is a diagnostic, not a\n",
    "        # permission to use padding; production forbids padding inside the model.\n",
    "        short = left_pad_rows([model.to_tokens(t)[0] for t in short_texts]).to(session.device)\n",
    "        old_mixed = model.native_reference(short).float()\n",
    "        old_one = model.native_reference(short[1:2, -int(validate_token_storage(short)[1]):]).float()\n",
    "        record['retired_padded_path'] = comparison_record(old_mixed[1:2], old_one, atol, rtol, readout_ids)\n",
    "        record['retired_padded_path']['used_for_experiments'] = False\n",
    "        persist()\n",
    "        store.save_npz(f'raw/preflight_logits_{sanitize_filename(session.model_name)}.npz',\n",
    "                       input_token_storage=tokens.cpu().numpy(), reference=reference.cpu().numpy(),\n",
    "                       legacy_mixed=old_mixed.cpu().numpy(), legacy_single=old_one.cpu().numpy())\n",
    "        store.log(f'NUMERIC PREFLIGHT: {session.model_name}; dtype={session.dtype}; '\n",
    "                  f'legacy padded max error={record[\"retired_padded_path\"][\"max_abs\"]:.6g}; '\n",
    "                  'experimental forwards use no padding')\n",
    "        if locked:\n",
    "            modes = [(prior['execution_policy'], bool(prior['last_logits_only']))]\n",
    "        else:\n",
    "            # First test optimized vocabulary projection, then full projection, then\n",
    "            # serial unpadded forwards. These are execution changes, NOT relaxed gates.\n",
    "            modes = [(cfg.execution_policy, True), (cfg.execution_policy, False)]\n",
    "            if cfg.singleton_fallback and cfg.execution_policy != 'singleton':\n",
    "                modes.append(('singleton', False))\n",
    "        passed = False\n",
    "        for policy, last_only in modes:\n",
    "            model.execution_policy, model.last_logits_only = policy, last_only\n",
    "            start_checks = len(record['tests'])\n",
    "            attempt = dict(execution_policy=policy, last_logits_only=last_only, status='running')\n",
    "            record['attempts'].append(attempt)\n",
    "            store.log(f'NUMERIC GATE: policy={policy}, final-only projection={last_only}')\n",
    "            try:\n",
    "                candidate = model(tokens).float()\n",
    "                check('native_unpadded_reference', candidate, reference)\n",
    "                # Unchanged real tokens with a wider STORAGE pad must be exactly\n",
    "                # routed to the same actual sequence shape.\n",
    "                wider = torch.nn.functional.pad(tokens, (13, 0), value=-1)\n",
    "                check('extra_storage_padding_invariance', model(wider), candidate)\n",
    "                logits, cache = model.run_with_cache(tokens, names_filter=lambda n: n in model.hook_dict)\n",
    "                check('cache_is_observational', logits, candidate)\n",
    "                for name, z in cache.items():\n",
    "                    if tuple(z.shape) != (len(tokens), 1, session.n_heads, session.d_head):\n",
    "                        raise AssertionError(f'Invalid final-head cache: {name}, {tuple(z.shape)}')\n",
    "                # Check that grouping and inverse mapping restore cache rows too.\n",
    "                permutation = torch.arange(len(tokens)-1, -1, -1, device=session.device)\n",
    "                perm_logits, perm_cache = model.run_with_cache(tokens[permutation], names_filter=lambda n: n in model.hook_dict)\n",
    "                check('row_permutation_logits', perm_logits[permutation], logits)\n",
    "                cache_max = 0.0\n",
    "                for name in cache:\n",
    "                    torch.testing.assert_close(perm_cache[name][permutation], cache[name], atol=atol, rtol=rtol)\n",
    "                    cache_max = max(cache_max, float((perm_cache[name][permutation]-cache[name]).abs().max()))\n",
    "                record['cache_permutation_max_abs'] = cache_max\n",
    "                heads = list(dict.fromkeys([(0, 0), (session.n_layers-1, session.n_heads-1)]))\n",
    "                repl = {l: cache[session.hook_names[l]][:, -1].cpu() for l in session.all_layers}\n",
    "                self_patch = model.run_with_hooks(tokens, session._make_hooks([heads], len(tokens), repl))\n",
    "                check('self_patch_identity', self_patch, logits)\n",
    "                zero = model.run_with_hooks(tokens, session._make_hooks([heads], len(tokens), None))\n",
    "                if not bool(torch.isfinite(zero).all()):\n",
    "                    raise FloatingPointError('Nonfinite zero-ablation result')\n",
    "                single_zero = []\n",
    "                for i, length in enumerate(lengths.cpu().tolist()):\n",
    "                    real = tokens[i:i+1, -length:]\n",
    "                    single_zero.append(model.run_with_hooks(real, session._make_hooks([heads], 1, None)))\n",
    "                check('intervention_single_vs_batched', zero, torch.cat(single_zero))\n",
    "                tiled = tokens.repeat(2, 1)\n",
    "                multi = model.run_with_hooks(tiled, session._make_hooks([[], heads], len(tokens), None))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c3a5bbf7",
   "metadata": {},
   "source": [
    "### `cea_native_suite.py` — 7/17"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e0fa51c8",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%writefile /content/cea_resume_v9/source/parts/cea_native_suite_006.part\n",
    "                check('multi_set_noop_matches_base', multi[:len(tokens)], logits)\n",
    "                check('multi_set_ablation_matches_single_set', multi[len(tokens):], zero)\n",
    "                # Test a typical symbolic sequence at the actual token-budget boundary.\n",
    "                real = tokens[3:4, -int(lengths[3]):]\n",
    "                n = max(2, min(session.model_batch_size, cfg.max_batch_tokens // real.shape[1]))\n",
    "                repeated = real.repeat(n, 1)\n",
    "                check('same_length_max_batch_base', model(repeated), model(real).repeat(n, 1, 1))\n",
    "                repeated_zero = model.run_with_hooks(repeated, session._make_hooks([heads], n, None))\n",
    "                real_zero = model.run_with_hooks(real, session._make_hooks([heads], 1, None))\n",
    "                check('same_length_max_batch_ablation', repeated_zero, real_zero.repeat(n, 1, 1))\n",
    "                attempt.update(status='passed', tests=len(record['tests'])-start_checks)\n",
    "                passed = True\n",
    "                break\n",
    "            except AssertionError as exc:\n",
    "                attempt.update(status='failed', reason=str(exc))\n",
    "                persist()\n",
    "                store.log(f'Execution mode rejected BEFORE experiments: {policy}, last_only={last_only}')\n",
    "                if locked:\n",
    "                    raise RuntimeError('Previously recorded execution policy no longer passes. '\n",
    "                                       'Do not mix cached results; start a NEW result directory.') from exc\n",
    "        if not passed:\n",
    "            raise RuntimeError('All execution policies failed numerical checks; experiments were NOT started.')\n",
    "        model.policy_frozen = True\n",
    "        record.update(status='passed', execution_policy=model.execution_policy,\n",
    "                      last_logits_only=model.last_logits_only, policy_frozen_before_data=True,\n",
    "                      singleton_fallback_used=(cfg.execution_policy != model.execution_policy),\n",
    "                      tests_passed_in_chosen_mode=len(record['tests'])-start_checks)\n",
    "        # Keep the established filename while updating its content and precision fields.\n",
    "        store.save_json(stable_path, record)\n",
    "        persist()\n",
    "        return record\n",
    "    except Exception:\n",
    "        record.update(status='failed', exception=traceback.format_exc())\n",
    "        persist()\n",
    "        raise\n",
    "\n",
    "\n",
    "def symbolic_sequence(\n",
    "    regime: Regime,\n",
    "    b_count: int,\n",
    "    evidence_len: int,\n",
    "    tail_len: int,\n",
    "    rng: np.random.Generator,\n",
    "    permutation: Optional[np.ndarray] = None,\n",
    ") -> list[str]:\n",
    "    c_count = evidence_len - b_count\n",
    "    if b_count < 0 or c_count < 0:\n",
    "        raise ValueError(\"invalid B count\")\n",
    "    if regime == \"FRONT\":\n",
    "        evidence = [\"B\"] * b_count + [\"C\"] * c_count\n",
    "    elif regime == \"BACK\":\n",
    "        evidence = [\"C\"] * c_count + [\"B\"] * b_count\n",
    "    elif regime == \"INTERLEAVE\":\n",
    "        evidence = []\n",
    "        b_left, c_left = b_count, c_count\n",
    "        turn = 0\n",
    "        while len(evidence) < evidence_len:\n",
    "            if (turn % 2 == 0 and b_left > 0) or c_left == 0:\n",
    "                evidence.append(\"B\")\n",
    "                b_left -= 1\n",
    "            else:\n",
    "                evidence.append(\"C\")\n",
    "                c_left -= 1\n",
    "            turn += 1\n",
    "    elif regime == \"RANDOM\":\n",
    "        perm = permutation if permutation is not None else rng.permutation(evidence_len)\n",
    "        arr = np.empty(evidence_len, dtype=object)\n",
    "        arr[perm[:b_count]] = \"B\"\n",
    "        arr[perm[b_count:]] = \"C\"\n",
    "        evidence = arr.tolist()\n",
    "    else:\n",
    "        raise ValueError(f\"unknown regime: {regime}\")\n",
    "    return evidence + [\"A\"] * tail_len\n",
    "\n",
    "\n",
    "def symbolic_prompt(sequence: Sequence[str], readout: tuple[str, str]) -> str:\n",
    "    pos = readout[0].strip()\n",
    "    neg = readout[1].strip()\n",
    "    return (\n",
    "        \"Tokens:\\n\"\n",
    "        + \" \".join(sequence)\n",
    "        + f\"\\nChoose one word: {pos} or {neg}\\nAnswer:\"\n",
    "    )\n",
    "\n",
    "\n",
    "def make_symbolic_texts(\n",
    "    cfg: SuiteConfig,\n",
    "    regime: Regime,\n",
    "    b_count: int,\n",
    "    n: int,\n",
    "    seed: int,\n",
    "    readout: tuple[str, str],\n",
    "    permutations: Optional[Sequence[np.ndarray]] = None,\n",
    ") -> tuple[list[str], list[dict[str, Any]]]:\n",
    "    rng = np.random.default_rng(seed)\n",
    "    texts: list[str] = []\n",
    "    meta: list[dict[str, Any]] = []\n",
    "    for idx in range(n):\n",
    "        perm = None if permutations is None else np.asarray(permutations[idx])\n",
    "        seq = symbolic_sequence(\n",
    "            regime,\n",
    "            b_count,\n",
    "            cfg.evidence_len,\n",
    "            cfg.tail_len,\n",
    "            rng,\n",
    "            permutation=perm,\n",
    "        )\n",
    "        texts.append(symbolic_prompt(seq, readout))\n",
    "        meta.append(\n",
    "            {\n",
    "                \"regime\": regime,\n",
    "                \"b\": b_count,\n",
    "                \"replicate\": idx,\n",
    "                \"match_key\": f\"{regime}:{idx}\",\n",
    "            }\n",
    "        )\n",
    "    return texts, meta\n",
    "\n",
    "\n",
    "def make_symbolic_pair_cache(\n",
    "    session: NativeModelSession,\n",
    "    cfg: SuiteConfig,\n",
    "    regime: Regime,\n",
    "    n_per_level: int,\n",
    "    seed: int,\n",
    "    readout: tuple[str, str],\n",
    "    name: str,\n",
    ") -> PairedCache:\n",
    "    rng = np.random.default_rng(stable_int_hash(seed, regime, name, \"perm\"))\n",
    "    permutations = None\n",
    "    if regime == \"RANDOM\":\n",
    "        permutations = [rng.permutation(cfg.evidence_len) for _ in range(n_per_level)]\n",
    "    high_texts, high_meta = make_symbolic_texts(\n",
    "        cfg,\n",
    "        regime,\n",
    "        cfg.b_high,\n",
    "        n_per_level,\n",
    "        stable_int_hash(seed, regime, name, \"high\"),\n",
    "        readout,\n",
    "        permutations,\n",
    "    )\n",
    "    low_texts, low_meta = make_symbolic_texts(\n",
    "        cfg,\n",
    "        regime,\n",
    "        cfg.b_low,\n",
    "        n_per_level,\n",
    "        stable_int_hash(seed, regime, name, \"low\"),\n",
    "        readout,\n",
    "        permutations,\n",
    "    )\n",
    "    high_tokens = session.tokenize_equal_length(high_texts)\n",
    "    low_tokens = session.tokenize_equal_length(low_texts)\n",
    "    if high_tokens.shape[1] != low_tokens.shape[1]:\n",
    "        raise ValueError(\"symbolic high/low prompt token lengths differ\")\n",
    "    orientation = np.ones(n_per_level, dtype=np.float32)\n",
    "    strata = np.zeros(n_per_level, dtype=np.int64)\n",
    "    high_cache = session.cache_tokens(high_tokens, orientation, strata, high_meta)\n",
    "    low_cache = session.cache_tokens(low_tokens, orientation, strata, low_meta)\n",
    "    pair = PairedCache(\n",
    "        high=high_cache,\n",
    "        low=low_cache,\n",
    "        readout=readout,\n",
    "        readout_ids=session.readout_ids(readout),\n",
    "        name=name,\n",
    "    )\n",
    "    pair.validate()\n",
    "    return pair\n",
    "\n",
    "\n",
    "def rebuild_pair_readout(\n",
    "    session: NativeModelSession,\n",
    "    pair: PairedCache,\n",
    "    readout: tuple[str, str],\n",
    "    name: Optional[str] = None,\n",
    ") -> PairedCache:\n",
    "    return PairedCache(\n",
    "        high=pair.high,\n",
    "        low=pair.low,\n",
    "        readout=readout,\n",
    "        readout_ids=session.readout_ids(readout),\n",
    "        name=name or pair.name,\n",
    "    )\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# Replacement construction and set-level metrics\n",
    "# -----------------------------------------------------------------------------\n",
    "\n",
    "\n",
    "def _stratified_index_groups(strata: np.ndarray) -> dict[int, np.ndarray]:\n",
    "    return {int(s): np.where(strata == s)[0] for s in np.unique(strata)}\n",
    "\n",
    "\n",
    "def stratified_mean_replacement(\n",
    "    donor: CachedBatch,\n",
    "    target: CachedBatch,\n",
    ") -> dict[int, torch.Tensor]:\n",
    "    donor_groups = _stratified_index_groups(donor.strata)\n",
    "    target_groups = _stratified_index_groups(target.strata)\n",
    "    result: dict[int, torch.Tensor] = {}\n",
    "    for layer, donor_z in donor.z_by_layer.items():\n",
    "        repl = torch.zeros(\n",
    "            (target.n, donor_z.shape[1], donor_z.shape[2]),\n",
    "            dtype=donor_z.dtype,\n",
    "        )\n",
    "        for stratum, target_idx in target_groups.items():\n",
    "            if stratum not in donor_groups:\n",
    "                raise ValueError(f\"donor has no examples in stratum {stratum}\")\n",
    "            donor_idx = torch.as_tensor(donor_groups[stratum], dtype=torch.long)\n",
    "            mean = donor_z.index_select(0, donor_idx).float().mean(dim=0).to(donor_z.dtype)\n",
    "            repl[torch.as_tensor(target_idx, dtype=torch.long)] = mean\n",
    "        result[layer] = repl\n",
    "    return result\n",
    "\n",
    "\n",
    "def pooled_mean_ablation_replacement(pair: PairedCache) -> tuple[dict[int, torch.Tensor], dict[int, torch.Tensor]]:\n",
    "    combined_strata = np.concatenate([pair.high.strata, pair.low.strata])\n",
    "    groups = _stratified_index_groups(combined_strata)\n",
    "    high_repl: dict[int, torch.Tensor] = {}\n",
    "    low_repl: dict[int, torch.Tensor] = {}\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "643a8551",
   "metadata": {},
   "source": [
    "### `cea_native_suite.py` — 8/17"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2cf02a8f",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%writefile /content/cea_resume_v9/source/parts/cea_native_suite_007.part\n",
    "    for layer in pair.high.z_by_layer:\n",
    "        combined = torch.cat([pair.high.z_by_layer[layer], pair.low.z_by_layer[layer]], dim=0)\n",
    "        means: dict[int, torch.Tensor] = {}\n",
    "        for stratum, idx in groups.items():\n",
    "            means[stratum] = combined.index_select(\n",
    "                0, torch.as_tensor(idx, dtype=torch.long)\n",
    "            ).float().mean(dim=0).to(combined.dtype)\n",
    "        h = torch.stack([means[int(s)] for s in pair.high.strata], dim=0)\n",
    "        l = torch.stack([means[int(s)] for s in pair.low.strata], dim=0)\n",
    "        high_repl[layer] = h\n",
    "        low_repl[layer] = l\n",
    "    return high_repl, low_repl\n",
    "\n",
    "\n",
    "def matched_donor_indices(donor: CachedBatch, target: CachedBatch) -> np.ndarray:\n",
    "    donor_by_key: dict[str, list[int]] = defaultdict(list)\n",
    "    for idx, meta in enumerate(donor.meta):\n",
    "        donor_by_key[str(meta.get(\"match_key\", idx))].append(idx)\n",
    "    counters: dict[str, int] = defaultdict(int)\n",
    "    indices = []\n",
    "    donor_groups = _stratified_index_groups(donor.strata)\n",
    "    for idx, meta in enumerate(target.meta):\n",
    "        key = str(meta.get(\"match_key\", idx))\n",
    "        candidates = donor_by_key.get(key, [])\n",
    "        candidates = [j for j in candidates if donor.strata[j] == target.strata[idx]]\n",
    "        if candidates:\n",
    "            take = candidates[counters[key] % len(candidates)]\n",
    "            counters[key] += 1\n",
    "        else:\n",
    "            raise ValueError(f\"No genuine matched donor for target key {key}, stratum {target.strata[idx]}\")\n",
    "        indices.append(take)\n",
    "    return np.asarray(indices, dtype=np.int64)\n",
    "\n",
    "\n",
    "\n",
    "def indexed_replacement(donor: CachedBatch, target_indices: np.ndarray) -> dict[int, torch.Tensor]:\n",
    "    idx = torch.as_tensor(target_indices, dtype=torch.long)\n",
    "    return {layer: z.index_select(0, idx) for layer, z in donor.z_by_layer.items()}\n",
    "\n",
    "\n",
    "def random_joint_replacement(\n",
    "    donor: CachedBatch,\n",
    "    target: CachedBatch,\n",
    "    rng: np.random.Generator,\n",
    ") -> dict[int, torch.Tensor]:\n",
    "    donor_groups = _stratified_index_groups(donor.strata)\n",
    "    indices = []\n",
    "    for s in target.strata:\n",
    "        candidates = donor_groups[int(s)]\n",
    "        indices.append(int(rng.choice(candidates)))\n",
    "    return indexed_replacement(donor, np.asarray(indices, dtype=np.int64))\n",
    "\n",
    "\n",
    "def independent_head_replacement(\n",
    "    donor: CachedBatch,\n",
    "    target: CachedBatch,\n",
    "    rng: np.random.Generator,\n",
    ") -> dict[int, torch.Tensor]:\n",
    "    donor_groups = _stratified_index_groups(donor.strata)\n",
    "    result: dict[int, torch.Tensor] = {}\n",
    "    for layer, z in donor.z_by_layer.items():\n",
    "        repl = torch.empty((target.n, z.shape[1], z.shape[2]), dtype=z.dtype)\n",
    "        for target_idx, stratum in enumerate(target.strata):\n",
    "            candidates = donor_groups[int(stratum)]\n",
    "            sampled = rng.choice(candidates, size=z.shape[1], replace=True)\n",
    "            for head in range(z.shape[1]):\n",
    "                repl[target_idx, head] = z[int(sampled[head]), head]\n",
    "        result[layer] = repl\n",
    "    return result\n",
    "\n",
    "\n",
    "def gaussian_joint_replacement(donor,target,heads,rng,max_rank=None,ridge_fraction=0.):\n",
    "    \"\"\"Gaussian draw with the FULL empirical joint covariance, without a D x D matrix.\n",
    "\n",
    "    X is n x D of concatenated selected heads. mu + E(X-mu)/sqrt(n-1)\n",
    "    has exactly the empirical covariance in expectation. No PCA truncation or ridge\n",
    "    is added. This matches covariance, NOT a natural-activation manifold.\n",
    "    A deterministic donor bank has zero covariance and returns the mean.\n",
    "    \"\"\"\n",
    "    result={l:torch.zeros((target.n,*z.shape[1:]),dtype=z.dtype) for l,z in donor.z_by_layer.items()}\n",
    "    if not heads: return result\n",
    "    dg=_stratified_index_groups(donor.strata);tg=_stratified_index_groups(target.strata)\n",
    "    for st,idx in tg.items():\n",
    "        if st not in dg: raise ValueError(f'Missing donor stratum {st}')\n",
    "        di=torch.as_tensor(dg[st],dtype=torch.long)\n",
    "        x=torch.cat([donor.z_by_layer[l].index_select(0,di)[:,h].float() for l,h in heads],dim=1)\n",
    "        mu=x.mean(0,keepdim=True);xc=x-mu\n",
    "        if len(x)>1:\n",
    "            noise=torch.from_numpy(rng.standard_normal((len(idx),len(x))).astype(np.float32))\n",
    "            samples=mu+noise@xc/math.sqrt(len(x)-1)\n",
    "        else: samples=mu.expand(len(idx),-1).clone()\n",
    "        offset=0\n",
    "        for l,h in heads:\n",
    "            width=donor.z_by_layer[l].shape[2]\n",
    "            result[l][torch.as_tensor(idx),h]=samples[:,offset:offset+width].to(donor.z_by_layer[l].dtype)\n",
    "            offset+=width\n",
    "    return result\n",
    "\n",
    "\n",
    "\n",
    "def score_from_arrays(arrays: Mapping[str, Any], lambda_weight: float = 0.5,\n",
    "                      denominator_floor: Optional[float] = None) -> dict[str, float]:\n",
    "    \"\"\"One coherent estimand; floors stabilize division, NEVER create empty-set utility.\"\"\"\n",
    "    bh, bl = np.asarray(arrays['base_high']), np.asarray(arrays['base_low'])\n",
    "    ah, al = np.asarray(arrays['ablated_high']), np.asarray(arrays['ablated_low'])\n",
    "    ph, pl = np.asarray(arrays['patched_high']), np.asarray(arrays['patched_low'])\n",
    "    delta = float(bh.mean() - bl.mean())\n",
    "    da = float(ah.mean() - al.mean())\n",
    "    gh = float((pl - bl).mean())\n",
    "    gl = float((bh - ph).mean())\n",
    "    raw_shrink = abs(delta) - abs(da)\n",
    "    raw_hl = abs(delta) - abs(delta - gh)\n",
    "    raw_lh = abs(delta) - abs(delta - gl)\n",
    "    den = max(abs(delta), float(denominator_floor or 0), 1e-12)\n",
    "    shrink, mh, ml = raw_shrink / den, raw_hl / den, raw_lh / den\n",
    "    return dict(delta=delta, delta_ablated=da, gamma_hl=gh, gamma_lh=gl,\n",
    "                shrink=shrink, match_hl=mh, match_lh=ml, match_avg=(mh+ml)/2,\n",
    "                q_value=lambda_weight*shrink+(1-lambda_weight)*(mh+ml)/2,\n",
    "                denominator=den, denominator_floored=den > abs(delta)+1e-15,\n",
    "                raw_utility=lambda_weight*raw_shrink+(1-lambda_weight)*(raw_hl+raw_lh)/2)\n",
    "\n",
    "\n",
    "def pair_fingerprint(pair: PairedCache) -> str:\n",
    "    def cached_hash(batch):\n",
    "        if not hasattr(batch, '_fingerprint'):\n",
    "            batch._fingerprint = batch_digest(batch)\n",
    "        return batch._fingerprint\n",
    "    h = hashlib.sha256()\n",
    "    h.update(cached_hash(pair.high).encode()); h.update(cached_hash(pair.low).encode())\n",
    "    h.update(str(pair.readout_ids).encode())\n",
    "    return h.hexdigest()\n",
    "\n",
    "\n",
    "def setmetric_from_dict(row: Mapping[str, Any]) -> SetMetric:\n",
    "    fields = {f.name for f in dataclasses.fields(SetMetric)}\n",
    "    out = {key: value for key, value in row.items() if key in fields}\n",
    "    out['heads'] = [tuple(map(int, h)) for h in out['heads']]\n",
    "    return SetMetric(**out)\n",
    "\n",
    "\n",
    "def default_patch_replacements(pair: PairedCache):\n",
    "    donor = getattr(pair, 'donor_pair', pair)\n",
    "    return (stratified_mean_replacement(donor.high, pair.low),\n",
    "            stratified_mean_replacement(donor.low, pair.high))\n",
    "\n",
    "\n",
    "def collect_set_effects(session, pair, heads, ablation_replacements=None,\n",
    "                        patch_replacements=None) -> dict[str, np.ndarray]:\n",
    "    pair.validate()\n",
    "    bh = session.cached_y(pair.high, pair.readout_ids).astype(np.float64)\n",
    "    bl = session.cached_y(pair.low, pair.readout_ids).astype(np.float64)\n",
    "    if not heads:\n",
    "        return dict(base_high=bh, base_low=bl, ablated_high=bh.copy(),\n",
    "                    ablated_low=bl.copy(), patched_high=bh.copy(), patched_low=bl.copy())\n",
    "    ar = ablation_replacements or (None, None)\n",
    "    pr = patch_replacements or default_patch_replacements(pair)\n",
    "    return dict(\n",
    "        base_high=bh, base_low=bl,\n",
    "        ablated_high=session.intervened_y_many(pair.high, pair.readout_ids, [heads], ar[0])[0].astype(np.float64),\n",
    "        ablated_low=session.intervened_y_many(pair.low, pair.readout_ids, [heads], ar[1])[0].astype(np.float64),\n",
    "        patched_high=session.intervened_y_many(pair.high, pair.readout_ids, [heads], pr[1])[0].astype(np.float64),\n",
    "        patched_low=session.intervened_y_many(pair.low, pair.readout_ids, [heads], pr[0])[0].astype(np.float64),\n",
    "    )\n",
    "\n",
    "\n",
    "def publish_progress(session, **fields):\n",
    "    method = getattr(getattr(session, 'store', None), 'progress', None)\n",
    "    if method is not None:\n",
    "        method(**fields)\n",
    "\n",
    "\n",
    "def evaluate_head_sets(\n",
    "    session, pair, head_sets, lambda_weight,\n",
    "    denominator_floor=None, ablation_replacements=None, patch_replacements=None,\n",
    "    progress_label=None,\n",
    ") -> list[SetMetric]:\n",
    "    \"\"\"Save measured sets locally on a bounded cadence and at every call boundary.\n",
    "\n",
    "    Existing checkpoints are read once. The same measurements and scores are used;\n",
    "    only logging and disk-write scheduling differ from V6.\n",
    "\n",
    "    Default patch donors can be an independent target-domain calibration split.\n",
    "    No vocabulary readout or model weight is changed by this function.\n",
    "    \"\"\"\n",
    "    if not head_sets:\n",
    "        return []\n",
    "    pair.validate()\n",
    "    persist = (ablation_replacements is None and patch_replacements is None\n",
    "               and session.cfg.save_metric_checkpoints)\n",
    "    saved, checkpoint = {}, None\n",
    "    if persist:\n",
    "        donor = getattr(pair, 'donor_pair', pair)\n",
    "        key = hashlib.sha256((session.model_name + pair_fingerprint(pair) +\n",
    "                              pair_fingerprint(donor)).encode()).hexdigest()\n",
    "        checkpoint = f'checkpoints/metrics_{key}.json'\n",
    "        if key not in session._metric_memory:\n",
    "            path = session.store.root / checkpoint\n",
    "            session._metric_memory[key] = json.loads(path.read_text()) if path.exists() and session.cfg.resume else {}\n",
    "        saved = session._metric_memory[key]\n",
    "    def hkey(heads):\n",
    "        return ';'.join(f'{int(l)}:{int(h)}' for l,h in sorted(set(map(tuple,heads))))\n",
    "    requested = [list(map(tuple,h)) for h in head_sets]\n",
    "    missing = {}\n",
    "    for heads in requested:\n",
    "        if hkey(heads) not in saved:\n",
    "            missing[hkey(heads)] = heads\n",
    "    bh = session.cached_y(pair.high, pair.readout_ids).astype(np.float64)\n",
    "    bl = session.cached_y(pair.low, pair.readout_ids).astype(np.float64)\n",
    "    ar = ablation_replacements or (None, None)\n",
    "    pr = patch_replacements or default_patch_replacements(pair)\n",
    "    work_sets = list(missing.values())\n",
    "    done = 0\n",
    "    timer = last_save = time.monotonic()\n",
    "    saved_at = 0\n",
    "    dirty = False\n",
    "    label = progress_label or pair.name\n",
    "    publish_progress(session, detail=label, phase='set evaluation', sets_done=0,\n",
    "                     sets_total=len(work_sets), cached_sets=len(requested)-len(work_sets),\n",
    "                     eta_seconds=None, forward_rows_done=None, forward_rows_total=None,\n",
    "                     force=bool(progress_label))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d2159821",
   "metadata": {},
   "source": [
    "### `cea_native_suite.py` — 9/17"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a57d9eb6",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%writefile /content/cea_resume_v9/source/parts/cea_native_suite_008.part\n",
    "    try:\n",
    "        for chunk in chunks(work_sets, session.set_batch_size):\n",
    "            real = [hs for hs in chunk if hs]\n",
    "            if real:\n",
    "                results = []\n",
    "                for phase, batch, repl in (\n",
    "                    ('ablation high', pair.high, ar[0]), ('ablation low', pair.low, ar[1]),\n",
    "                    ('patch high-to-low', pair.low, pr[0]), ('patch low-to-high', pair.high, pr[1])):\n",
    "                    publish_progress(session, detail=label, phase=phase,\n",
    "                                     sets_done=done, sets_total=len(work_sets))\n",
    "                    results.append(session.intervened_y_many(batch, pair.readout_ids, real, repl))\n",
    "                ah, al, pl, ph = results\n",
    "                for j, heads in enumerate(real):\n",
    "                    v = score_from_arrays(dict(base_high=bh,base_low=bl,ablated_high=ah[j].astype(float),\n",
    "                                          ablated_low=al[j].astype(float),patched_high=ph[j].astype(float),\n",
    "                                          patched_low=pl[j].astype(float)), lambda_weight)\n",
    "                    saved[hkey(heads)] = {k:v[k] for k in ('delta','delta_ablated','gamma_hl','gamma_lh')}\n",
    "            if any(not hs for hs in chunk):\n",
    "                d = float(bh.mean()-bl.mean())\n",
    "                saved[''] = dict(delta=d,delta_ablated=d,gamma_hl=0.,gamma_lh=0.)\n",
    "            done += len(chunk)\n",
    "            dirty = True\n",
    "            now = time.monotonic()\n",
    "            if checkpoint and (\n",
    "                now-last_save >= session.cfg.metric_checkpoint_interval_seconds\n",
    "                or done-saved_at >= session.cfg.metric_checkpoint_set_interval):\n",
    "                session.store.save_json(checkpoint,saved)\n",
    "                last_save, saved_at, dirty = now, done, False\n",
    "            rate = done / max(now-timer, 1e-9)\n",
    "            publish_progress(session, detail=label, phase='set batch complete', sets_done=done,\n",
    "                             sets_total=len(work_sets), eta_seconds=round((len(work_sets)-done)/rate,1))\n",
    "    finally:\n",
    "        # Completed microbatches survive normal interruption; an incomplete metric is never saved.\n",
    "        if checkpoint and dirty:\n",
    "            session.store.save_json(checkpoint,saved)\n",
    "    if progress_label:\n",
    "        publish_progress(session, force=True, detail=label, phase='set evaluation done',\n",
    "                         sets_done=done, sets_total=len(work_sets), eta_seconds=0)\n",
    "    result=[]\n",
    "    for heads in requested:\n",
    "        v = saved[hkey(heads)]\n",
    "        d, da, gh, gl = (float(v[k]) for k in ('delta','delta_ablated','gamma_hl','gamma_lh'))\n",
    "        den = max(abs(d),float(denominator_floor or 0.),1e-12)\n",
    "        sh = (abs(d)-abs(da))/den\n",
    "        mh,ml = (abs(d)-abs(d-gh))/den,(abs(d)-abs(d-gl))/den\n",
    "        result.append(SetMetric(heads=heads,delta=d,delta_ablated=da,gamma_hl=gh,gamma_lh=gl,\n",
    "                      shrink=sh,match_hl=mh,match_lh=ml,match_avg=(mh+ml)/2,\n",
    "                      q_value=lambda_weight*sh+(1-lambda_weight)*(mh+ml)/2,\n",
    "                      denominator=den,denominator_floored=den>abs(d)+1e-15))\n",
    "    return result\n",
    "\n",
    "\n",
    "def raw_utility(metric, lambda_weight=0.5):\n",
    "    v = asdict(metric) if dataclasses.is_dataclass(metric) else metric\n",
    "    d,da,gh,gl=(float(v[k]) for k in ('delta','delta_ablated','gamma_hl','gamma_lh'))\n",
    "    return lambda_weight*(abs(d)-abs(da))+(1-lambda_weight)*(abs(d)-(abs(d-gh)+abs(d-gl))/2)\n",
    "\n",
    "\n",
    "def pair_clusters(pair):\n",
    "    \"\"\"Independent pair units, not repeated rows; reversed NL queries share one unit.\"\"\"\n",
    "    if pair.high.n != pair.low.n:\n",
    "        raise ValueError('Paired inference requires equal high/low rows')\n",
    "    groups=defaultdict(list)\n",
    "    for i,(mh,ml) in enumerate(zip(pair.high.meta,pair.low.meta)):\n",
    "        if pair.high.strata[i] != pair.low.strata[i]:\n",
    "            raise ValueError('Paired inference cannot match different query strata')\n",
    "        if 'evidence_id' in mh:\n",
    "            key=(mh.get('state_pair'),mh.get('bank'),mh['evidence_id'],ml['evidence_id'])\n",
    "        elif 'sequence_key' in mh:\n",
    "            key=(mh.get('state_pair'),mh.get('bank'),mh['sequence_key'],ml['sequence_key'])\n",
    "        else:\n",
    "            key=(unpad_digest(pair.high.tokens[i]),unpad_digest(pair.low.tokens[i]))\n",
    "        groups[str(key)].append(i)\n",
    "    return list(groups.values())\n",
    "\n",
    "\n",
    "def effect_summary(session, pair, heads, store, name, cfg, arrays=None):\n",
    "    arrays = arrays if arrays is not None else collect_set_effects(session,pair,heads)\n",
    "    clusters=pair_clusters(pair)\n",
    "    out=score_from_arrays(arrays,cfg.lambda_weight)\n",
    "    out.update(heads=list(heads),n_rows_per_level=pair.high.n,unique_pair_clusters=len(clusters),\n",
    "               weak_effect=abs(out['delta'])<cfg.weak_effect_floor,\n",
    "               ci_conditioning='fixed selected set and fixed donor calibration; no selection uncertainty')\n",
    "    rng=np.random.default_rng(stable_int_hash(cfg.seed,name,'paired-bootstrap'))\n",
    "    keys=['delta','shrink','match_avg','q_value','raw_utility']\n",
    "    if len(clusters)>=2:\n",
    "        boot={k:[] for k in keys}\n",
    "        for _ in range(cfg.bootstrap_repetitions):\n",
    "            idx=np.concatenate([clusters[j] for j in rng.integers(0,len(clusters),len(clusters))])\n",
    "            v=score_from_arrays({k:np.asarray(a)[idx] for k,a in arrays.items()},cfg.lambda_weight)\n",
    "            for k in keys:\n",
    "                # Raw effect CIs are always retained; weak normalized estimands omitted.\n",
    "                boot[k].append(v[k] if k in ('delta','raw_utility') or abs(v['delta'])>=cfg.weak_effect_floor else np.nan)\n",
    "        for k in keys:\n",
    "            finite=np.asarray(boot[k]);finite=finite[np.isfinite(finite)]\n",
    "            out[k+'_ci_low']=float(np.quantile(finite,.025)) if len(finite) else float('nan')\n",
    "            out[k+'_ci_high']=float(np.quantile(finite,.975)) if len(finite) else float('nan')\n",
    "        out['ci_status']='paired_cluster_percentile'\n",
    "    else:\n",
    "        out['ci_status']='not_estimable_single_unique_pair'\n",
    "        for k in keys: out[k+'_ci_low']=out[k+'_ci_high']=float('nan')\n",
    "    store.save_npz(f'raw/effects/{sanitize_filename(name)}.npz',**arrays)\n",
    "    store.save_json(f'raw/effects/{sanitize_filename(name)}.json',out)\n",
    "    return out\n",
    "\n",
    "\n",
    "\n",
    "def run_buc_pipeline(session, selection_pair, evaluation_pair, cfg, name,\n",
    "                     denominator_floor=None) -> BUCResult:\n",
    "    selection_pair.validate(); evaluation_pair.validate()\n",
    "    identity=hashlib.sha256((session.model_name+name+pair_fingerprint(selection_pair)+\n",
    "        pair_fingerprint(evaluation_pair)+str(denominator_floor)).encode()).hexdigest()\n",
    "    checkpoint=f'checkpoints/buc_{identity}.json'\n",
    "    path=session.store.root/checkpoint\n",
    "    if path.exists() and cfg.resume:\n",
    "        state=json.loads(path.read_text())\n",
    "        if state.get('status')=='completed':\n",
    "            return buc_from_dict(state['result'])\n",
    "    else: state={}\n",
    "    if 'single_rows' not in state:\n",
    "        contrasts=session.attribution_contrasts(selection_pair)\n",
    "        shortlist=sorted(contrasts,key=lambda h:(-abs(contrasts[h]),h))[:cfg.shortlist_size]\n",
    "        sm=evaluate_head_sets(session,selection_pair,[[h] for h in shortlist],cfg.lambda_weight,denominator_floor)\n",
    "        sm.sort(key=lambda m:(-m.q_value,m.heads[0]))\n",
    "        state=dict(status='running',shortlist=shortlist,single_rows=[asdict(m) for m in sm],\n",
    "                   pool=[m.heads[0] for m in sm[:cfg.single_head_pool_size]],greedy_rows=[],stop_step=0)\n",
    "        session.store.save_json(checkpoint,state)\n",
    "    shortlist=list(map(tuple,state['shortlist']))\n",
    "    pool=list(map(tuple,state['pool']))\n",
    "    greedy_rows=state['greedy_rows']\n",
    "    selected=[tuple(row['added_head']) for row in greedy_rows]\n",
    "    stop_step=int(state['stop_step'])\n",
    "    remaining=[h for h in pool if h not in selected]\n",
    "    if not (stop_step and not cfg.continue_greedy_after_stop):\n",
    "        for step in range(len(selected)+1,min(cfg.greedy_budget,len(pool))+1):\n",
    "            metrics=evaluate_head_sets(session,selection_pair,[selected+[h] for h in remaining],\n",
    "                        cfg.lambda_weight,denominator_floor)\n",
    "            best=max(range(len(metrics)),key=lambda j:(metrics[j].q_value,tuple(-v for v in remaining[j])))\n",
    "            head=remaining.pop(best); selected.append(head)\n",
    "            row={'step':step,'added_head':head,**asdict(metrics[best])}\n",
    "            greedy_rows.append(row)\n",
    "            if not stop_step and row['shrink']>=cfg.target_shrink and row['match_avg']>=cfg.target_match:\n",
    "                stop_step=step\n",
    "            state.update(greedy_rows=greedy_rows,stop_step=stop_step)\n",
    "            session.store.save_json(checkpoint,state)\n",
    "            session.store.log(f'BUC {name} step {step}/{min(cfg.greedy_budget,len(pool))}: '\n",
    "                              f'Q={row[\"q_value\"]:.4f}, heads={head}')\n",
    "            if stop_step and not cfg.continue_greedy_after_stop: break\n",
    "    if not selected: raise RuntimeError('No BUC candidate available')\n",
    "    actual_stop=stop_step or len(selected)\n",
    "    chosen=selected[:actual_stop]\n",
    "    sel=evaluate_head_sets(session,selection_pair,[chosen],cfg.lambda_weight,denominator_floor)[0]\n",
    "    ev=evaluate_head_sets(session,evaluation_pair,[chosen],cfg.lambda_weight)[0]\n",
    "    result=BUCResult(name,selection_pair.readout,shortlist,pool,state['single_rows'],selected,\n",
    "                     greedy_rows,actual_stop,chosen,asdict(sel),asdict(ev))\n",
    "    session.store.save_json(checkpoint,dict(status='completed',result=asdict(result)))\n",
    "    return result\n",
    "\n",
    "\n",
    "def buc_from_dict(data):\n",
    "    v=dict(data)\n",
    "    for key in ('shortlist','single_pool','greedy_order','selected_heads'):\n",
    "        v[key]=[tuple(map(int,h)) for h in v[key]]\n",
    "    v['readout']=tuple(v['readout'])\n",
    "    return BUCResult(**v)\n",
    "\n",
    "\n",
    "\n",
    "def layer_matched_random_set(\n",
    "    heads: Sequence[Head],\n",
    "    n_heads: int,\n",
    "    rng: np.random.Generator,\n",
    ") -> list[Head]:\n",
    "    counts: dict[int, int] = defaultdict(int)\n",
    "    for layer, _ in heads:\n",
    "        counts[int(layer)] += 1\n",
    "    out: list[Head] = []\n",
    "    selected_by_layer: dict[int, set[int]] = defaultdict(set)\n",
    "    for layer, count in counts.items():\n",
    "        choices = rng.choice(n_heads, size=count, replace=False)\n",
    "        for head in choices:\n",
    "            selected_by_layer[layer].add(int(head))\n",
    "    for layer in sorted(selected_by_layer):\n",
    "        out.extend((layer, head) for head in sorted(selected_by_layer[layer]))\n",
    "    return out\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# Primary-model baseline, reused by several stress tests\n",
    "# -----------------------------------------------------------------------------\n",
    "\n",
    "\n",
    "def prepare_primary_symbolic_data(session,cfg,readout=PRIMARY_READOUT):\n",
    "    data={}\n",
    "    for regime in REGIMES:\n",
    "        splits={}\n",
    "        for split,n in [('selection',cfg.selection_per_level),('evaluation',cfg.evaluation_per_level),\n",
    "                        ('calibration',cfg.selection_per_level)]:\n",
    "            splits[split]=make_symbolic_pair_cache(session,cfg,regime,n,\n",
    "                stable_int_hash(cfg.seed,'primary',regime,split),readout,f'{regime}-{split}')\n",
    "        splits['evaluation'].donor_pair=splits['calibration']\n",
    "        data[regime]=splits\n",
    "    return data\n",
    "\n",
    "\n",
    "def run_primary_buc(session,cfg,store,data):\n",
    "    results={};rows=[]\n",
    "    for regime in REGIMES:\n",
    "        sel,ev=data[regime]['selection'],data[regime]['evaluation']\n",
    "        result=run_buc_pipeline(session,sel,ev,cfg,f'primary-{regime}')\n",
    "        results[regime]=result\n",
    "        store.save_json(f'raw/primary_buc_{regime}.json',result)\n",
    "        summary=store.task('primary-effects-'+regime,\n",
    "            lambda ev=ev,result=result,regime=regime:effect_summary(session,ev,result.selected_heads,\n",
    "                store,'primary-'+regime,cfg))\n",
    "        rows.append(dict(regime=regime,stop_step=result.stop_step,\n",
    "            reached_selection_threshold=result.selection_metric['shrink']>=cfg.target_shrink and\n",
    "                                        result.selection_metric['match_avg']>=cfg.target_match,\n",
    "            calibration='separate prompt-pair bank; same deterministic content where applicable',**summary))\n",
    "        store.save_csv('tables/primary_buc.csv',rows)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1aef4b96",
   "metadata": {},
   "source": [
    "### `cea_native_suite.py` — 10/17"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6af4d324",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%writefile /content/cea_resume_v9/source/parts/cea_native_suite_009.part\n",
    "    return results\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# Experiment 1: random-vocabulary readout audit\n",
    "# -----------------------------------------------------------------------------\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "def eligible_readout_tokens(session,min_len,max_len):\n",
    "    tokenizer=session.model.tokenizer\n",
    "    pattern=re.compile(r' [A-Za-z]{'+str(min_len)+','+str(max_len)+'}')\n",
    "    eligible=[]\n",
    "    # Unused padded embedding slots are not vocabulary items.\n",
    "    for i in range(min(len(tokenizer),int(session.model.cfg.d_vocab))):\n",
    "        text=tokenizer.decode([i],clean_up_tokenization_spaces=False,skip_special_tokens=False)\n",
    "        if not pattern.fullmatch(text): continue\n",
    "        try:\n",
    "            if session.token_id(text)==i: eligible.append(dict(token_id=i,text=text))\n",
    "        except ValueError: continue\n",
    "    if len(eligible)<2: raise ValueError('Too few eligible alphabetic tokens')\n",
    "    return eligible\n",
    "\n",
    "\n",
    "def register_readouts(session,cfg,store):\n",
    "    path=store.raw/'readout_pair_registry.json'\n",
    "    if path.exists(): return json.loads(path.read_text())\n",
    "    eligible=eligible_readout_tokens(session,cfg.random_readout_min_word_len,cfg.random_readout_max_word_len)\n",
    "    store.save_csv('raw/readout_eligible_population.csv',eligible)\n",
    "    rng=np.random.default_rng(stable_int_hash(cfg.seed,'readout-registry'))\n",
    "    pairs=[];seen=set()\n",
    "    possible=len(eligible)*(len(eligible)-1)\n",
    "    if cfg.random_readout_scan_pairs>possible: raise ValueError('Pair request exceeds eligible ordered population')\n",
    "    while len(pairs)<cfg.random_readout_scan_pairs:\n",
    "        a,b=map(int,rng.choice(len(eligible),2,replace=False))\n",
    "        if (a,b) in seen: continue\n",
    "        seen.add((a,b));pairs.append(dict(pair_index=len(pairs),positive=eligible[a]['text'],\n",
    "            negative=eligible[b]['text'],pos_id=eligible[a]['token_id'],neg_id=eligible[b]['token_id']))\n",
    "    store.save_json('raw/readout_pair_registry.json',pairs)\n",
    "    store.save_json('raw/readout_registry_design.json',dict(population='leading-space alphabetic single tokens; '\n",
    "                        'not asserted to be English dictionary words',eligible_tokens=len(eligible),\n",
    "                        selection='uniform ordered pairs without replacement, fixed RNG before response/BUC',\n",
    "                        full_buc_subset=list(range(cfg.random_readout_full_pairs))))\n",
    "    return pairs\n",
    "\n",
    "\n",
    "def pair_metrics_from_vectors(pos_id,neg_id,delta_vec,delta_abl_vec,gamma_hl_vec,gamma_lh_vec):\n",
    "    d,da,gh,gl=[float(v[pos_id]-v[neg_id]) for v in (delta_vec,delta_abl_vec,gamma_hl_vec,gamma_lh_vec)]\n",
    "    den=abs(d)\n",
    "    if den<=1e-12: sh=mh=ml=float('nan')\n",
    "    else: sh=1-abs(da)/den;mh=1-abs(d-gh)/den;ml=1-abs(d-gl)/den\n",
    "    return dict(delta=d,delta_ablated=da,gamma_hl=gh,gamma_lh=gl,shrink=sh,\n",
    "                match_hl=mh,match_lh=ml,match_avg=(mh+ml)/2,q_value=(sh+(mh+ml)/2)/2)\n",
    "\n",
    "\n",
    "def head_write_norms(session,pair):\n",
    "    out={}\n",
    "    for l in session.all_layers:\n",
    "        z=torch.cat([pair.high.z_by_layer[l],pair.low.z_by_layer[l]]).to(session.device,dtype=torch.float32)\n",
    "        w=session.model.W_O[l].to(session.device,dtype=torch.float32)\n",
    "        norm=torch.linalg.vector_norm(torch.einsum('bhd,hdm->bhm',z,w),dim=-1).mean(0)\n",
    "        for h in range(session.n_heads):out[(l,h)]=float(norm[h])\n",
    "    return out\n",
    "\n",
    "\n",
    "def norm_layer_matched_set(heads,norms,n_heads,rng):\n",
    "    selected=[]\n",
    "    for l,h in heads:\n",
    "        candidates=[(l,j) for j in range(n_heads) if (l,j) not in selected]\n",
    "        candidates.sort(key=lambda a:abs(math.log(max(norms[a],1e-12))-math.log(max(norms[(l,h)],1e-12))))\n",
    "        # Randomized nearest-rank matching, not an exact norm-equality claim.\n",
    "        candidate=candidates[int(rng.integers(0,min(4,len(candidates))))]\n",
    "        selected.append(candidate)\n",
    "    return selected\n",
    "\n",
    "\n",
    "def run_baselines(session,cfg,store,data,primary_buc):\n",
    "    rows=[];random_rows=[];differences=[]\n",
    "    for regime in REGIMES:\n",
    "        sel,ev=data[regime]['selection'],data[regime]['evaluation'];buc=primary_buc[regime]\n",
    "        attribution=session.attribution_contrasts(sel)\n",
    "        norms=head_write_norms(session,sel)\n",
    "        orders={'BUC':buc.greedy_order,\n",
    "                'sensitivity_only':sorted(attribution,key=lambda h:(-abs(attribution[h]),h)),\n",
    "                'single_HL_patch': [tuple(r['heads'][0]) for r in sorted(buc.single_scores,key=lambda r:-r['match_hl'])],\n",
    "                'single_bidirectional_patch':[tuple(r['heads'][0]) for r in sorted(buc.single_scores,key=lambda r:-r['match_avg'])],\n",
    "                'write_norm':sorted(norms,key=lambda h:(-norms[h],h))}\n",
    "        for k in cfg.fixed_budgets:\n",
    "            if k>len(buc.greedy_order):continue\n",
    "            for method,order in orders.items():\n",
    "                heads=order[:k];name=f'baseline-{regime}-k{k}-{method}'\n",
    "                def work(method=method,heads=heads,name=name,k=k,ev=ev,regime=regime):\n",
    "                    before=session.model.forward_calls;start=time.monotonic()\n",
    "                    summary=effect_summary(session,ev,heads,store,name,cfg)\n",
    "                    return dict(regime=regime,budget=k,method=method,\n",
    "                        evaluation_forward_calls=session.model.forward_calls-before,\n",
    "                        evaluation_seconds=time.monotonic()-start,\n",
    "                        timing_scope='evaluation only; shared cached selection cost is not a compute-matched comparison',**summary)\n",
    "                rows.append(store.task(name,work));store.save_csv('tables/fixed_budget_baselines.csv',rows)\n",
    "            def controls(k=k,regime=regime,ev=ev,buc=buc,norms=norms):\n",
    "                rng=np.random.default_rng(stable_int_hash(cfg.seed,'baseline-controls',regime,k))\n",
    "                reference=buc.greedy_order[:k];out=[]\n",
    "                for mode in ('layer_matched','shortlist_uniform','layer_norm_nearest'):\n",
    "                    sets=[]\n",
    "                    for _ in range(cfg.baseline_random_draws):\n",
    "                        if mode=='layer_matched':heads=layer_matched_random_set(reference,session.n_heads,rng)\n",
    "                        elif mode=='shortlist_uniform':\n",
    "                            heads=[buc.single_pool[int(i)] for i in rng.choice(len(buc.single_pool),k,replace=False)]\n",
    "                        else:heads=norm_layer_matched_set(reference,norms,session.n_heads,rng)\n",
    "                        sets.append(heads)\n",
    "                    mm=evaluate_head_sets(session,ev,sets,cfg.lambda_weight)\n",
    "                    for draw,m in enumerate(mm):out.append(dict(regime=regime,budget=k,control=mode,draw=draw,**asdict(m)))\n",
    "                return out\n",
    "            random_rows.extend(store.task(f'baseline-controls-{regime}-k{k}',controls))\n",
    "            store.save_csv('tables/fixed_budget_random_controls.csv',random_rows)\n",
    "            # Paired bootstrap of method DIFFERENCE; the same input clusters go to both methods.\n",
    "            basefile=store.root/f'raw/effects/baseline-{regime}-k{k}-BUC.npz'\n",
    "            with np.load(basefile) as f: base={a:f[a] for a in f.files}\n",
    "            clusters=pair_clusters(ev)\n",
    "            for method in orders:\n",
    "                if method=='BUC':continue\n",
    "                path=store.root/f'raw/effects/baseline-{regime}-k{k}-{method}.npz'\n",
    "                with np.load(path) as f:other={a:f[a] for a in f.files}\n",
    "                point=score_from_arrays(base,cfg.lambda_weight)['q_value']-score_from_arrays(other,cfg.lambda_weight)['q_value']\n",
    "                boot=[];rng=np.random.default_rng(stable_int_hash(cfg.seed,regime,k,method,'difference'))\n",
    "                if len(clusters)>=2:\n",
    "                    for _ in range(cfg.bootstrap_repetitions):\n",
    "                        idx=np.concatenate([clusters[j] for j in rng.integers(0,len(clusters),len(clusters))])\n",
    "                        x=score_from_arrays({a:v[idx] for a,v in base.items()},cfg.lambda_weight)\n",
    "                        y=score_from_arrays({a:v[idx] for a,v in other.items()},cfg.lambda_weight)\n",
    "                        if abs(x['delta'])>=cfg.weak_effect_floor:boot.append(x['q_value']-y['q_value'])\n",
    "                differences.append(dict(regime=regime,budget=k,comparison='BUC minus '+method,q_difference=point,\n",
    "                    ci_low=float(np.quantile(boot,.025)) if boot else float('nan'),\n",
    "                    ci_high=float(np.quantile(boot,.975)) if boot else float('nan'),\n",
    "                    unique_pair_clusters=len(clusters),scope='conditional on fixed selection/donors; not simultaneous CIs'))\n",
    "            store.save_csv('tables/paired_baseline_differences.csv',differences)\n",
    "    store.mark_done('baselines',dict(method_rows=len(rows),random_rows=len(random_rows)))\n",
    "\n",
    "def cache_symbolic_level(session,cfg,regime,b,n,seed,cue='canonical'):\n",
    "    rng=np.random.default_rng(seed)\n",
    "    permutations=[rng.permutation(cfg.evidence_len) for _ in range(n)] if regime=='RANDOM' else None\n",
    "    texts,meta=make_symbolic_texts(cfg,regime,b,n,seed,PRIMARY_READOUT,permutations)\n",
    "    if cue!='canonical':\n",
    "        for i,text in enumerate(texts):\n",
    "            if cue=='alternate_prefix':text=text.replace('Tokens:\\n','Symbol sequence:\\n',1)\n",
    "            elif cue=='alternate_answer_cue':text=text.replace('Choose one word:','Continue with one word:').replace('\\nAnswer:','\\nResponse:')\n",
    "            else:raise ValueError(cue)\n",
    "            texts[i]=text\n",
    "    for m in meta:m['cue']=cue\n",
    "    return session.cache_tokens(session.tokenize_equal_length(texts),np.ones(n),np.zeros(n,dtype=int),meta)\n",
    "\n",
    "\n",
    "def make_generalization_pair(session,cfg,source_regime,target_regime,low_b,high_b,n,seed,name,cue='canonical'):\n",
    "    # Same RNG sequence makes RANDOM count levels nested paired permutations.\n",
    "    high=cache_symbolic_level(session,cfg,target_regime,high_b,n,seed,cue)\n",
    "    low=cache_symbolic_level(session,cfg,source_regime,low_b,n,seed,cue)\n",
    "    p=PairedCache(high,low,PRIMARY_READOUT,session.readout_ids(PRIMARY_READOUT),name);p.validate();return p\n",
    "\n",
    "\n",
    "def run_generalization(session,cfg,store,data,primary_buc):\n",
    "    curves=[];curve_summary=[];gaps=[];transfer=[];order_rows=[];cue_rows=[];stability=[]\n",
    "    for regime in REGIMES:\n",
    "        heads=primary_buc[regime].selected_heads\n",
    "        def count_work(regime=regime,heads=heads):\n",
    "            rows=[]\n",
    "            for b in cfg.count_grid:\n",
    "                key=f'count-{regime}-{b}'\n",
    "                def task(b=b,key=key):\n",
    "                    cache=cache_symbolic_level(session,cfg,regime,b,cfg.generalization_replicates,\n",
    "                            stable_int_hash(cfg.seed,'count-eval',regime))\n",
    "                    y=session.cached_y(cache,session.readout_ids(PRIMARY_READOUT))\n",
    "                    a=session.intervened_y_many(cache,session.readout_ids(PRIMARY_READOUT),[heads],None)[0]\n",
    "                    return [dict(regime=regime,b=b,replicate=i,token_hash=unpad_digest(cache.tokens[i]),\n",
    "                                 base_y=float(y[i]),ablated_y=float(a[i])) for i in range(cache.n)]\n",
    "                rows.extend(store.task(key,task))\n",
    "            df=pd.DataFrame(rows);means=df.groupby('b')[['base_y','ablated_y']].mean().reset_index()\n",
    "            slope=float(np.polyfit(means.b,means.base_y,1)[0]);abl=float(np.polyfit(means.b,means.ablated_y,1)[0])\n",
    "            rho=float(stats.spearmanr(means.b,means.base_y).statistic)\n",
    "            fit=np.polyval(np.polyfit(means.b,means.base_y,1),means.b)\n",
    "            ss=float(np.sum((means.base_y-means.base_y.mean())**2))\n",
    "            summary=dict(regime=regime,slope=slope,ablated_slope=abl,\n",
    "                slope_reduction=1-abs(abl)/abs(slope) if abs(slope)>1e-12 else float('nan'),\n",
    "                spearman_on_count_means=rho,linear_r2_on_count_means=1-float(np.sum((means.base_y-fit)**2))/ss if ss>0 else float('nan'),\n",
    "                set_fixed=True,selected_heads=heads)\n",
    "            fig,ax=plt.subplots(figsize=(6,4));ax.plot(means.b,means.base_y,marker='o',label='Original')\n",
    "            ax.plot(means.b,means.ablated_y,marker='s',label='Fixed-set ablation');ax.set_xlabel('B count')\n",
    "            ax.set_ylabel('Raw logit difference');ax.set_title(regime);ax.legend();fig.tight_layout()\n",
    "            fig.savefig(store.plots/f'fixed_count_{regime}.png',dpi=160);plt.close(fig)\n",
    "            return dict(rows=rows,summary=summary)\n",
    "        out=store.task('count-sweep-'+regime,count_work);curves.extend(out['rows']);curve_summary.append(out['summary'])\n",
    "        store.save_csv('tables/fixed_set_count_examples.csv',curves);store.save_csv('tables/fixed_set_count_summary.csv',curve_summary)\n",
    "        for low,high in cfg.unseen_gaps:\n",
    "            name=f'unseen-gap-{regime}-{low}-{high}'\n",
    "            def work(low=low,high=high,regime=regime,heads=heads,name=name):\n",
    "                ev=make_generalization_pair(session,cfg,regime,regime,low,high,cfg.evaluation_per_level,\n",
    "                      stable_int_hash(cfg.seed,name,'eval'),name)\n",
    "                ev.donor_pair=make_generalization_pair(session,cfg,regime,regime,low,high,cfg.selection_per_level,\n",
    "                      stable_int_hash(cfg.seed,name,'calibration'),name+'-donor')\n",
    "                return dict(regime=regime,low_count=low,high_count=high,\n",
    "                    **effect_summary(session,ev,heads,store,name,cfg))\n",
    "            gaps.append(store.task(name,work));store.save_csv('tables/unseen_gap_fixed_set.csv',gaps)\n",
    "        for cue in ('alternate_prefix','alternate_answer_cue'):\n",
    "            name=f'cue-{regime}-{cue}'\n",
    "            def work(cue=cue,regime=regime,heads=heads,name=name):\n",
    "                ev=make_generalization_pair(session,cfg,regime,regime,cfg.b_low,cfg.b_high,cfg.evaluation_per_level,\n",
    "                    stable_int_hash(cfg.seed,'cue-eval',regime),name,cue)\n",
    "                ev.donor_pair=make_generalization_pair(session,cfg,regime,regime,cfg.b_low,cfg.b_high,cfg.selection_per_level,\n",
    "                    stable_int_hash(cfg.seed,'cue-donor',regime),name+'-donor',cue)\n",
    "                return dict(regime=regime,cue=cue,**effect_summary(session,ev,heads,store,name,cfg))\n",
    "            cue_rows.append(store.task(name,work));store.save_csv('tables/fixed_set_cue_transfer.csv',cue_rows)\n",
    "    # Equal-k cross-regime transfer removes the old source-budget confound.\n",
    "    for k in cfg.fixed_budgets:\n",
    "        for source in REGIMES:\n",
    "            if k>len(primary_buc[source].greedy_order):continue\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3b20c02b",
   "metadata": {},
   "source": [
    "### `cea_native_suite.py` — 11/17"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "dc2a9b48",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%writefile /content/cea_resume_v9/source/parts/cea_native_suite_010.part\n",
    "            heads=primary_buc[source].greedy_order[:k]\n",
    "            for target in REGIMES:\n",
    "                name=f'cross-regime-k{k}-{source}-to-{target}'\n",
    "                def work(k=k,source=source,target=target,heads=heads,name=name):\n",
    "                    return dict(budget=k,source=source,target=target,\n",
    "                        **effect_summary(session,data[target]['evaluation'],heads,store,name,cfg))\n",
    "                transfer.append(store.task(name,work))\n",
    "                store.save_csv('tables/fixed_budget_cross_regime_transfer.csv',transfer)\n",
    "    contrasts=[('FRONT','BACK',cfg.b_low),('FRONT','BACK',cfg.b_high),\n",
    "               ('FRONT','INTERLEAVE',cfg.b_high),('INTERLEAVE','RANDOM',cfg.b_high)]\n",
    "    store.save_json('raw/order_only_registry.json',contrasts)\n",
    "    for source,target,b in contrasts:\n",
    "        name=f'order-{source}-{target}-b{b}'\n",
    "        def work(source=source,target=target,b=b,name=name):\n",
    "            dd={split:make_generalization_pair(session,cfg,source,target,b,b,n,\n",
    "                 stable_int_hash(cfg.seed,name,split),name+'-'+split)\n",
    "                for split,n in [('selection',cfg.selection_per_level),('evaluation',cfg.evaluation_per_level),\n",
    "                                ('calibration',cfg.selection_per_level)]}\n",
    "            dd['evaluation'].donor_pair=dd['calibration']\n",
    "            result=run_buc_pipeline(session,dd['selection'],dd['evaluation'],cfg,name)\n",
    "            rng=np.random.default_rng(stable_int_hash(cfg.seed,name,'control'))\n",
    "            nulls=evaluate_head_sets(session,dd['evaluation'],[layer_matched_random_set(result.selected_heads,\n",
    "                session.n_heads,rng) for _ in range(cfg.baseline_random_draws)],cfg.lambda_weight)\n",
    "            store.save_json(f'raw/{name}_buc.json',result);store.save_csv(f'raw/{name}_controls.csv',[asdict(x) for x in nulls])\n",
    "            return dict(source=source,target=target,b_count=b,counts_equal=True,\n",
    "                    random_q_mean=float(np.mean([x.q_value for x in nulls])),\n",
    "                    **effect_summary(session,dd['evaluation'],result.selected_heads,store,name,cfg))\n",
    "        order_rows.append(store.task(name,work));store.save_csv('tables/order_only_localization.csv',order_rows)\n",
    "    # Different input permutations, not pretraining seeds.\n",
    "    sets=[]\n",
    "    for seed in cfg.symbolic_stability_seeds:\n",
    "        name=f'permutation-stability-{seed}'\n",
    "        def work(seed=seed,name=name):\n",
    "            cc=dataclasses.replace(cfg,seed=seed)\n",
    "            sel=make_symbolic_pair_cache(session,cc,'RANDOM',cfg.selection_per_level,seed,PRIMARY_READOUT,name+'sel')\n",
    "            result=run_buc_pipeline(session,sel,data['RANDOM']['evaluation'],cc,name)\n",
    "            return dict(seed=seed,selected_heads=result.selected_heads,stop_step=result.stop_step,**result.evaluation_metric)\n",
    "        sets.append(store.task(name,work))\n",
    "    for i in range(len(sets)):\n",
    "        for j in range(i+1,len(sets)):\n",
    "            stability.append(dict(seed_a=sets[i]['seed'],seed_b=sets[j]['seed'],\n",
    "                selected_jaccard=jaccard(sets[i]['selected_heads'],sets[j]['selected_heads']),\n",
    "                same_evaluation_split=True,variation='prompt permutation seeds; no model retraining'))\n",
    "    store.save_csv('tables/permutation_seed_runs.csv',sets);store.save_csv('tables/permutation_seed_stability.csv',stability)\n",
    "    store.mark_done('generalization',dict(curve_regimes=len(curve_summary),order_contrasts=len(order_rows),transfer_rows=len(transfer)))\n",
    "\n",
    "def run_readout_audit(session,cfg,store,primary_data,primary_buc):\n",
    "    registry=register_readouts(session,cfg,store)\n",
    "    broad=[];full=[]\n",
    "    for regime in REGIMES:\n",
    "        pair=primary_data[regime]['evaluation'];heads=primary_buc[regime].selected_heads\n",
    "        def scan(pair=pair,heads=heads,regime=regime):\n",
    "            hl,lh=default_patch_replacements(pair)\n",
    "            bh=pair.high.final_logits.double().mean(0);bl=pair.low.final_logits.double().mean(0)\n",
    "            ah=session.intervened_mean_logits(pair.high,heads,None).double()\n",
    "            al=session.intervened_mean_logits(pair.low,heads,None).double()\n",
    "            ph=session.intervened_mean_logits(pair.high,heads,lh).double()\n",
    "            pl=session.intervened_mean_logits(pair.low,heads,hl).double()\n",
    "            vectors=(bh-bl,ah-al,pl-bl,bh-ph)\n",
    "            rows=[]\n",
    "            for item in registry:\n",
    "                m=pair_metrics_from_vectors(item['pos_id'],item['neg_id'],*vectors)\n",
    "                rev=pair_metrics_from_vectors(item['neg_id'],item['pos_id'],*vectors)\n",
    "                rows.append(dict(regime=regime,protocol='fixed_prompt_fixed_primary_heads',**item,**m,\n",
    "                                 weak_effect=abs(m['delta'])<cfg.weak_effect_floor,\n",
    "                                 reversal_error=m['delta']+rev['delta'],k=len(heads)))\n",
    "            store.save_npz(f'raw/readout_vectors_{regime}.npz',delta=vectors[0].numpy(),\n",
    "                delta_ablated=vectors[1].numpy(),gamma_hl=vectors[2].numpy(),gamma_lh=vectors[3].numpy())\n",
    "            return rows\n",
    "        broad.extend(store.task(f'readout-scan-{regime}',scan))\n",
    "        store.save_csv('tables/readout_random_scan.csv',broad)\n",
    "        for item in registry[:cfg.random_readout_full_pairs]:\n",
    "            readout=(item['positive'],item['negative'])\n",
    "            for protocol in ('fixed_prompt_reselected','named_prompt_reselected'):\n",
    "                name=f'readout-{item[\"pair_index\"]}-{regime}-{protocol}'\n",
    "                def work(item=item,regime=regime,protocol=protocol,name=name,readout=readout):\n",
    "                    if protocol=='fixed_prompt_reselected':\n",
    "                        dd={k:rebuild_pair_readout(session,v,readout,f'{name}-{k}') for k,v in primary_data[regime].items()}\n",
    "                    else:\n",
    "                        # Same high/low permutations as primary; ONLY the readout cue changes.\n",
    "                        dd={split:make_symbolic_pair_cache(session,cfg,regime,n,\n",
    "                             stable_int_hash(cfg.seed,'primary',regime,split),readout,f'{regime}-{split}')\n",
    "                            for split,n in [('selection',cfg.selection_per_level),('evaluation',cfg.evaluation_per_level),\n",
    "                                            ('calibration',cfg.selection_per_level)]}\n",
    "                    dd['evaluation'].donor_pair=dd['calibration']\n",
    "                    result=run_buc_pipeline(session,dd['selection'],dd['evaluation'],cfg,name)\n",
    "                    summary=effect_summary(session,dd['evaluation'],result.selected_heads,store,name,cfg)\n",
    "                    rng=np.random.default_rng(stable_int_hash(cfg.seed,name,'random-control'))\n",
    "                    controls=[layer_matched_random_set(result.selected_heads,session.n_heads,rng)\n",
    "                              for _ in range(cfg.baseline_random_draws)]\n",
    "                    nulls=evaluate_head_sets(session,dd['evaluation'],controls,cfg.lambda_weight)\n",
    "                    store.save_json(f'raw/{name}_buc.json',result)\n",
    "                    store.save_csv(f'raw/{name}_controls.csv',[asdict(v) for v in nulls])\n",
    "                    return dict(regime=regime,protocol=protocol,**item,**summary,\n",
    "                        selected_size=len(result.selected_heads),random_q_mean=float(np.mean([v.q_value for v in nulls])),\n",
    "                        random_match_mean=float(np.mean([v.match_avg for v in nulls])),\n",
    "                        jaccard_to_primary=jaccard(result.selected_heads,primary_buc[regime].selected_heads))\n",
    "                full.append(store.task(name,work));store.save_csv('tables/readout_random_full_buc.csv',full)\n",
    "    thresholds=sorted(set([cfg.weak_effect_floor,.001,.01,.05,.1]))\n",
    "    summaries=[]\n",
    "    for regime in REGIMES:\n",
    "        rows=[r for r in broad if r['regime']==regime]\n",
    "        for floor in thresholds:\n",
    "            eligible=[r for r in rows if abs(r['delta'])>=floor]\n",
    "            passed=sum(r['shrink']>=cfg.target_shrink and r['match_avg']>=cfg.target_match for r in eligible)\n",
    "            summaries.append(dict(regime=regime,raw_effect_threshold=floor,registered_pairs=len(rows),\n",
    "                evaluable_pairs=len(eligible),passing_pairs=passed,fraction_passing_all_registered=passed/len(rows),\n",
    "                fraction_passing_evaluable=passed/len(eligible) if eligible else float('nan'),\n",
    "                median_abs_delta=float(np.median([abs(r['delta']) for r in rows])),\n",
    "                scope='fixed prompt/fixed heads; independent full BUC protocols are in the other table'))\n",
    "    store.save_csv('tables/readout_random_summary.csv',summaries)\n",
    "    for regime in REGIMES:\n",
    "        fig,ax=plt.subplots(figsize=(6,4));ax.hist([r['delta'] for r in broad if r['regime']==regime],bins=25)\n",
    "        ax.set_xlabel('Signed raw readout contrast');ax.set_ylabel('Registered pairs');ax.set_title(regime)\n",
    "        fig.tight_layout();fig.savefig(store.plots/f'readouts_{regime}.png',dpi=160);plt.close(fig)\n",
    "    store.mark_done('readout',dict(scan_rows=len(broad),full_buc_rows=len(full)))\n",
    "\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# Experiment 2: full selection-matched null\n",
    "# -----------------------------------------------------------------------------\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "def combine_batches(a: CachedBatch, b: CachedBatch) -> CachedBatch:\n",
    "    width=max(a.seq_len,b.seq_len)\n",
    "    ta=torch.nn.functional.pad(a.tokens,(width-a.seq_len,0),value=-1)\n",
    "    tb=torch.nn.functional.pad(b.tokens,(width-b.seq_len,0),value=-1)\n",
    "    return CachedBatch(torch.cat([ta,tb]),torch.cat([a.final_logits,b.final_logits]),\n",
    "        {l:torch.cat([a.z_by_layer[l],b.z_by_layer[l]]) for l in a.z_by_layer},\n",
    "        np.concatenate([a.orientation,b.orientation]),np.concatenate([a.strata,b.strata]),\n",
    "        [dict(m) for m in a.meta]+[dict(m) for m in b.meta])\n",
    "\n",
    "\n",
    "def permuted_pair(clean_pair, rng, name):\n",
    "    \"\"\"Paired label swaps. Duplicate pairs and reversed queries share the SAME swap.\"\"\"\n",
    "    groups=pair_clusters(clean_pair)\n",
    "    pool=combine_batches(clean_pair.high,clean_pair.low)\n",
    "    n=clean_pair.high.n\n",
    "    hi=np.arange(n);lo=np.arange(n)+n\n",
    "    for group in groups:\n",
    "        if rng.integers(0,2):\n",
    "            ids=np.asarray(group,dtype=int)\n",
    "            hi[ids],lo[ids]=lo[ids].copy(),hi[ids].copy()\n",
    "    out=PairedCache(pool.subset(hi),pool.subset(lo),clean_pair.readout,clean_pair.readout_ids,name)\n",
    "    out.validate()\n",
    "    return out\n",
    "\n",
    "\n",
    "def holm_adjust(pvalues):\n",
    "    arr=np.asarray(pvalues,float);out=np.full(len(arr),np.nan)\n",
    "    ids=np.where(np.isfinite(arr))[0]\n",
    "    order=ids[np.argsort(arr[ids],kind='stable')]\n",
    "    prev=0.\n",
    "    for rank,idx in enumerate(order):\n",
    "        prev=max(prev,(len(order)-rank)*arr[idx]);out[idx]=min(1.,prev)\n",
    "    return out.tolist()\n",
    "\n",
    "\n",
    "def null_target_audit(session, cfg, store, sel, ev, donor, name):\n",
    "    n_sel,n_ev=len(pair_clusters(sel)),len(pair_clusters(ev))\n",
    "    summary=dict(target=name,unique_selection_pairs=n_sel,unique_evaluation_pairs=n_ev,\n",
    "                 null_assumption='joint high/low label exchangeability within unique matched pairs',\n",
    "                 clean_score_rank_is_pvalue=False)\n",
    "    if min(n_sel,n_ev)<cfg.null_min_unique_pairs:\n",
    "        summary.update(status='not_testable_too_few_unique_pairs',permutation_p=float('nan'),\n",
    "                       reason='Repeated deterministic rows are not independent permutation units.')\n",
    "        return {'summary':summary,'trials':[]}\n",
    "    pooled=np.concatenate([session.cached_y(sel.high,sel.readout_ids),session.cached_y(sel.low,sel.readout_ids)])\n",
    "    # Pooled variation is invariant to label swaps; exactly the same floor/algorithm\n",
    "    # is used for the observed run and EVERY null selection.\n",
    "    floor=max(1e-6,cfg.null_denominator_floor_fraction*float(np.std(pooled)))\n",
    "    ev.donor_pair=donor\n",
    "    observed=run_buc_pipeline(session,sel,ev,cfg,name+'-observed',denominator_floor=floor)\n",
    "    t_observed=raw_utility(observed.evaluation_metric,cfg.lambda_weight)\n",
    "    trials=[]\n",
    "    for trial in range(cfg.null_trials_per_regime):\n",
    "        key=f'{name}-trial-{trial:04d}'\n",
    "        def work(trial=trial,key=key):\n",
    "            rng=np.random.default_rng(stable_int_hash(cfg.seed,key))\n",
    "            ps=permuted_pair(sel,rng,key+'-sel')\n",
    "            pe=permuted_pair(ev,rng,key+'-eval')\n",
    "            pdonor=permuted_pair(donor,rng,key+'-donor')\n",
    "            pe.donor_pair=pdonor\n",
    "            result=run_buc_pipeline(session,ps,pe,cfg,key,denominator_floor=floor)\n",
    "            clean=evaluate_head_sets(session,ev,[result.selected_heads],cfg.lambda_weight)[0]\n",
    "            return dict(target=name,trial=trial,selected_heads=result.selected_heads,stop_step=result.stop_step,\n",
    "                selected_size=len(result.selected_heads),selection_delta=result.selection_metric['delta'],\n",
    "                selection_q=result.selection_metric['q_value'],floor=floor,\n",
    "                null_raw_statistic=raw_utility(result.evaluation_metric,cfg.lambda_weight),\n",
    "                clean_eval_q_diagnostic=clean.q_value,observed_raw_statistic=t_observed,\n",
    "                **{'null_eval_'+k:v for k,v in result.evaluation_metric.items() if k!='heads'})\n",
    "        trials.append(store.task(key,work))\n",
    "        store.save_csv(f'tables/null/{sanitize_filename(name)}_trials.csv',trials)\n",
    "    t=np.asarray([r['null_raw_statistic'] for r in trials])\n",
    "    exceed=int(np.sum(t>=t_observed));B=len(t)\n",
    "    p=(exceed+1)/(B+1)\n",
    "    lo=0. if exceed==0 else float(stats.beta.ppf(.025,exceed,B-exceed+1))\n",
    "    hi=1. if exceed==B else float(stats.beta.ppf(.975,exceed+1,B-exceed))\n",
    "    summary.update(status='completed',observed_raw_statistic=t_observed,permutation_p=p,\n",
    "       trials=B,exceedances=exceed,p_resolution=1/(B+1),\n",
    "       null_exceedance_probability_mc_low=lo,null_exceedance_probability_mc_high=hi,\n",
    "       null_mean=float(t.mean()),null_q95=float(np.quantile(t,.95)),\n",
    "       clean_eval_q_mean_diagnostic=float(np.mean([r['clean_eval_q_diagnostic'] for r in trials])),\n",
    "       interpretation='Monte Carlo paired-label permutation test under the stated exchangeability null; '\n",
    "                      'not a proof of mechanism uniqueness or universal causal significance.')\n",
    "    fig,ax=plt.subplots(figsize=(6,4));ax.hist(t,bins=min(20,B));ax.axvline(t_observed,linestyle='--',label='Observed')\n",
    "    ax.set_xlabel('Raw intervention utility on the corresponding evaluation labels');ax.set_ylabel('Null trials')\n",
    "    ax.legend();fig.tight_layout();fig.savefig(store.plots/f'null_{sanitize_filename(name)}.png',dpi=160);plt.close(fig)\n",
    "    return dict(summary=summary,trials=trials)\n",
    "\n",
    "\n",
    "def run_selection_matched_null(session,cfg,store,primary_data,primary_buc):\n",
    "    summaries=[];allrows=[]\n",
    "    for regime in REGIMES:\n",
    "        data=primary_data[regime]\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f3f41cff",
   "metadata": {},
   "source": [
    "### `cea_native_suite.py` — 12/17"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a59f6139",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%writefile /content/cea_resume_v9/source/parts/cea_native_suite_011.part\n",
    "        result=store.task('null-target-'+regime,lambda regime=regime,data=data:\n",
    "             null_target_audit(session,cfg,store,data['selection'],data['evaluation'],data['calibration'],\n",
    "                               'symbolic-'+regime))\n",
    "        summaries.append(result['summary']);allrows.extend(result['trials'])\n",
    "        store.save_csv('tables/selection_matched_null_trials.csv',allrows)\n",
    "        store.save_csv('tables/selection_matched_null_summary.csv',summaries)\n",
    "    adjusted=holm_adjust([row.get('permutation_p',float('nan')) for row in summaries])\n",
    "    for row,p in zip(summaries,adjusted):\n",
    "        row['holm_p_symbolic_prespecified_family']=p\n",
    "    store.save_csv('tables/selection_matched_null_summary.csv',summaries)\n",
    "    store.mark_done('null',{'summary':summaries})\n",
    "\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# Experiment 3: operator dependence\n",
    "# -----------------------------------------------------------------------------\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "def operator_replacements(pair, heads, ablation, patch, rng):\n",
    "    donor=getattr(pair,'donor_pair',pair)\n",
    "    if ablation=='zero': ar=(None,None)\n",
    "    elif ablation=='pooled_mean':\n",
    "        pooled=combine_batches(donor.high,donor.low)\n",
    "        ar=(stratified_mean_replacement(pooled,pair.high),stratified_mean_replacement(pooled,pair.low))\n",
    "    elif ablation=='pooled_resample':\n",
    "        pooled=combine_batches(donor.high,donor.low)\n",
    "        ar=(random_joint_replacement(pooled,pair.high,rng),random_joint_replacement(pooled,pair.low,rng))\n",
    "    else: raise ValueError(ablation)\n",
    "    if patch=='donor_mean': pr=default_patch_replacements(pair)\n",
    "    elif patch=='matched_example':\n",
    "        # Counterfactual pairing uses the high/low EVALUATION partners, not unrelated\n",
    "        # calibration rows. No silent fallback to a first available donor is allowed.\n",
    "        pr=(indexed_replacement(pair.high,matched_donor_indices(pair.high,pair.low)),\n",
    "            indexed_replacement(pair.low,matched_donor_indices(pair.low,pair.high)))\n",
    "    elif patch=='joint_resample':\n",
    "        pr=(random_joint_replacement(donor.high,pair.low,rng),random_joint_replacement(donor.low,pair.high,rng))\n",
    "    elif patch=='independent_head':\n",
    "        pr=(independent_head_replacement(donor.high,pair.low,rng),independent_head_replacement(donor.low,pair.high,rng))\n",
    "    elif patch=='empirical_joint_gaussian':\n",
    "        pr=(gaussian_joint_replacement(donor.high,pair.low,heads,rng),gaussian_joint_replacement(donor.low,pair.high,heads,rng))\n",
    "    else: raise ValueError(patch)\n",
    "    return ar,pr\n",
    "\n",
    "\n",
    "def run_operator_audit(session,cfg,store,primary_data,primary_buc):\n",
    "    variants=[('zero','donor_mean'),('pooled_mean','donor_mean'),('zero','matched_example'),\n",
    "              ('zero','joint_resample'),('zero','independent_head'),('zero','empirical_joint_gaussian'),\n",
    "              ('pooled_mean','joint_resample'),('pooled_resample','joint_resample')]\n",
    "    allrows=[];summary=[]\n",
    "    for regime in REGIMES:\n",
    "        pair=primary_data[regime]['evaluation'];heads=primary_buc[regime].selected_heads\n",
    "        for ablation,patch in variants:\n",
    "            name=f'operator-{regime}-{ablation}-{patch}'\n",
    "            def work(pair=pair,heads=heads,name=name,ablation=ablation,patch=patch):\n",
    "                stochastic=('resample' in ablation or patch in ('joint_resample','independent_head','empirical_joint_gaussian'))\n",
    "                draws=cfg.operator_random_draws if stochastic else 1\n",
    "                rows=[];sums=None\n",
    "                for d in range(draws):\n",
    "                    key=f'{name}-draw-{d:03d}'\n",
    "                    arraypath=store.root/f'raw/operator_arrays/{key}.npz'\n",
    "                    if cfg.resume and arraypath.exists():\n",
    "                        with np.load(arraypath) as f: arrays={k:f[k] for k in f.files}\n",
    "                    else:\n",
    "                        rng=np.random.default_rng(stable_int_hash(cfg.seed,key))\n",
    "                        ar,pr=operator_replacements(pair,heads,ablation,patch,rng)\n",
    "                        arrays=collect_set_effects(session,pair,heads,ar,pr)\n",
    "                        store.save_npz(f'raw/operator_arrays/{key}.npz',**arrays)\n",
    "                    score=score_from_arrays(arrays,cfg.lambda_weight)\n",
    "                    rows.append(dict(regime=regime,ablation=ablation,patch=patch,draw=d,k=len(heads),**score))\n",
    "                    if sums is None: sums={k:np.array(v,dtype=float) for k,v in arrays.items()}\n",
    "                    else:\n",
    "                        for k,v in arrays.items(): sums[k]+=v\n",
    "                averaged={k:v/draws for k,v in sums.items()}\n",
    "                s=effect_summary(session,pair,heads,store,name,cfg,averaged)\n",
    "                s.update(regime=regime,ablation=ablation,patch=patch,draws=draws,\n",
    "                    mean_draw_q=float(np.mean([r['q_value'] for r in rows])),\n",
    "                    draw_q_sd=float(np.std([r['q_value'] for r in rows],ddof=int(draws>1))),\n",
    "                    mc_se_q=float(np.std([r['q_value'] for r in rows],ddof=int(draws>1))/math.sqrt(draws)),\n",
    "                    statistic='primary Q is computed AFTER averaging repeated per-example interventions',\n",
    "                    matched_donor_source='paired_evaluation' if patch=='matched_example' else 'independent_calibration')\n",
    "                return dict(rows=rows,summary=s)\n",
    "            out=store.task(name,work);allrows.extend(out['rows']);summary.append(out['summary'])\n",
    "            store.save_csv('tables/operator_audit_draws.csv',allrows);store.save_csv('tables/operator_audit_summary.csv',summary)\n",
    "    for regime in REGIMES:\n",
    "        rows=[r for r in summary if r['regime']==regime]\n",
    "        fig,ax=plt.subplots(figsize=(9,4));ax.bar(np.arange(len(rows)),[r['q_value'] for r in rows])\n",
    "        ax.set_xticks(np.arange(len(rows)),[r['ablation']+' / '+r['patch'] for r in rows],rotation=35,ha='right')\n",
    "        ax.set_ylabel('Q of Monte Carlo mean intervention');ax.set_title(regime+' fixed head set')\n",
    "        fig.tight_layout();fig.savefig(store.plots/f'operators_{regime}.png',dpi=160);plt.close(fig)\n",
    "    store.mark_done('operators',{'rows':len(summary)})\n",
    "\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# Experiment 4: exact local T3 audit\n",
    "# -----------------------------------------------------------------------------\n",
    "\n",
    "\n",
    "def subset_mask(heads: Sequence[Head], pool: Sequence[Head]) -> int:\n",
    "    positions = {head: idx for idx, head in enumerate(pool)}\n",
    "    mask = 0\n",
    "    for head in heads:\n",
    "        mask |= 1 << positions[head]\n",
    "    return mask\n",
    "\n",
    "\n",
    "def heads_from_mask(mask: int, pool: Sequence[Head]) -> list[Head]:\n",
    "    return [pool[i] for i in range(len(pool)) if mask & (1 << i)]\n",
    "\n",
    "\n",
    "def t3_exact_audit(\n",
    "    q_by_mask: Mapping[int, float],\n",
    "    pool_size: int,\n",
    "    tolerance: float,\n",
    ") -> dict[str, Any]:\n",
    "    full_mask = (1 << pool_size) - 1\n",
    "    monotone_margins = []\n",
    "    ratio_values = []\n",
    "    violations = 0\n",
    "    edge_count = 0\n",
    "    for a in range(full_mask + 1):\n",
    "        for i in range(pool_size):\n",
    "            if a & (1 << i):\n",
    "                continue\n",
    "            b = a | (1 << i)\n",
    "            margin = q_by_mask[b] - q_by_mask[a]\n",
    "            monotone_margins.append(margin)\n",
    "            edge_count += 1\n",
    "            if margin < -tolerance:\n",
    "                violations += 1\n",
    "    for a in range(full_mask + 1):\n",
    "        remaining = full_mask ^ a\n",
    "        sub = remaining\n",
    "        while sub:\n",
    "            b = a | sub\n",
    "            denominator = q_by_mask[b] - q_by_mask[a]\n",
    "            if denominator > tolerance:\n",
    "                numerator = 0.0\n",
    "                for i in range(pool_size):\n",
    "                    if sub & (1 << i):\n",
    "                        numerator += q_by_mask[a | (1 << i)] - q_by_mask[a]\n",
    "                ratio_values.append(numerator / denominator)\n",
    "            sub = (sub - 1) & remaining\n",
    "    ratio_arr = np.asarray(ratio_values, dtype=float)\n",
    "    margin_arr = np.asarray(monotone_margins, dtype=float)\n",
    "    return {\n",
    "        \"pool_size\": pool_size,\n",
    "        \"monotonicity_edges\": edge_count,\n",
    "        \"monotonicity_violations\": violations,\n",
    "        \"monotonicity_violation_rate\": violations / max(1, edge_count),\n",
    "        \"minimum_marginal_gain\": float(np.min(margin_arr)),\n",
    "        \"marginal_gain_p01\": float(np.quantile(margin_arr, 0.01)),\n",
    "        \"marginal_gain_median\": float(np.median(margin_arr)),\n",
    "        \"ratio_comparisons\": int(ratio_arr.size),\n",
    "        \"gamma_empirical_min\": float(np.min(ratio_arr)) if ratio_arr.size else float(\"nan\"),\n",
    "        \"gamma_empirical_p01\": float(np.quantile(ratio_arr, 0.01)) if ratio_arr.size else float(\"nan\"),\n",
    "        \"gamma_empirical_p05\": float(np.quantile(ratio_arr, 0.05)) if ratio_arr.size else float(\"nan\"),\n",
    "        \"gamma_empirical_median\": float(np.median(ratio_arr)) if ratio_arr.size else float(\"nan\"),\n",
    "        \"ratio_nonpositive_fraction\": float(np.mean(ratio_arr <= 0)) if ratio_arr.size else float(\"nan\"),\n",
    "    }\n",
    "\n",
    "\n",
    "def greedy_masks_for_q(q_by_mask: Mapping[int, float], pool_size: int) -> list[int]:\n",
    "    current = 0\n",
    "    masks = [0]\n",
    "    for _ in range(pool_size):\n",
    "        candidates = [current | (1 << i) for i in range(pool_size) if not current & (1 << i)]\n",
    "        current = max(candidates, key=lambda mask: q_by_mask[mask])\n",
    "        masks.append(current)\n",
    "    return masks\n",
    "\n",
    "\n",
    "def run_t3_audit(session,cfg,store,primary_data,primary_buc):\n",
    "    subset_rows=[];summaries=[];budget_rows=[];global_rows=[]\n",
    "    for regime in REGIMES:\n",
    "        basepool=list(primary_buc[regime].single_pool)\n",
    "        pools=[('top_ranked',basepool[:cfg.t3_pool_size])]\n",
    "        rng=np.random.default_rng(stable_int_hash(cfg.seed,regime,'t3-pool-registry'))\n",
    "        for repeat in range(cfg.t3_random_pool_repeats):\n",
    "            ids=rng.choice(len(basepool),min(cfg.t3_pool_size,len(basepool)),replace=False)\n",
    "            pools.append((f'uniform_pool_{repeat}',[basepool[int(i)] for i in ids]))\n",
    "        store.save_json(f'raw/t3_pool_registry_{regime}.json',pools)\n",
    "        for label,pool in pools:\n",
    "            def work(regime=regime,label=label,pool=pool):\n",
    "                m=len(pool);sets=[heads_from_mask(mask,pool) for mask in range(1<<m)]\n",
    "                metrics = {}\n",
    "                for split in ('selection', 'evaluation'):\n",
    "                    label_text = f'T3 {regime} {label} {split}: {len(sets)} subsets'\n",
    "                    store.log(label_text)\n",
    "                    metrics[split] = evaluate_head_sets(session,primary_data[regime][split],sets,\n",
    "                                                        cfg.lambda_weight,progress_label=label_text)\n",
    "                q={split:{i:row.q_value for i,row in enumerate(rows)} for split,rows in metrics.items()}\n",
    "                details=[];summary=[];budgets=[]\n",
    "                for split in metrics:\n",
    "                    for mask,metric in enumerate(metrics[split]):\n",
    "                        details.append(dict(regime=regime,pool=label,split=split,mask=mask,size=mask.bit_count(),**asdict(metric)))\n",
    "                    store.log(f'T3 {regime} {label} {split}: computing finite-pool statistics')\n",
    "                    for tol in cfg.t3_tolerances:\n",
    "                        summary.append(dict(regime=regime,pool=label,split=split,tolerance=tol,\n",
    "                            scope='exhaustive ONLY within this registered pool; not a full-shortlist certificate',\n",
    "                            **t3_exact_audit(q[split],m,tol)))\n",
    "                greedy=greedy_masks_for_q(q['selection'],m)\n",
    "                for k in range(1,m+1):\n",
    "                    allowed=[mask for mask in range(1<<m) if mask.bit_count()<=k]\n",
    "                    opt_sel=max(allowed,key=lambda z:q['selection'][z])\n",
    "                    opt_eval=max(allowed,key=lambda z:q['evaluation'][z])\n",
    "                    gm=greedy[k];opt=q['evaluation'][opt_eval]\n",
    "                    budgets.append(dict(regime=regime,pool=label,budget=k,\n",
    "                        greedy_heads=heads_from_mask(gm,pool),selection_opt_heads=heads_from_mask(opt_sel,pool),\n",
    "                        greedy_selection_q=q['selection'][gm],selection_opt_q=q['selection'][opt_sel],\n",
    "                        greedy_heldout_q=q['evaluation'][gm],selection_opt_heldout_q=q['evaluation'][opt_sel],\n",
    "                        heldout_oracle_q_diagnostic=opt,\n",
    "                        greedy_over_heldout_oracle=q['evaluation'][gm]/opt if opt>cfg.t3_tolerance else float('nan'),\n",
    "                        selection_regret=q['selection'][opt_sel]-q['selection'][gm]))\n",
    "                return dict(details=details,summary=summary,budgets=budgets)\n",
    "            result=store.task(f't3-{regime}-{label}',work)\n",
    "            subset_rows.extend(result['details']);summaries.extend(result['summary']);budget_rows.extend(result['budgets'])\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9068fa7d",
   "metadata": {},
   "source": [
    "### `cea_native_suite.py` — 13/17"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1ee68de2",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%writefile /content/cea_resume_v9/source/parts/cea_native_suite_012.part\n",
    "            store.save_csv('tables/t3_local_subsets.csv',subset_rows);store.save_csv('tables/t3_local_summary.csv',summaries)\n",
    "            store.save_csv('tables/t3_greedy_vs_exact.csv',budget_rows)\n",
    "        def full_work(regime=regime,basepool=basepool):\n",
    "            rng=np.random.default_rng(stable_int_hash(cfg.seed,regime,'full-shortlist-t3'))\n",
    "            registry=[]\n",
    "            for t in range(cfg.t3_global_comparisons):\n",
    "                perm=rng.permutation(len(basepool))\n",
    "                na=int(rng.integers(0,min(cfg.greedy_budget,len(basepool)-1)+1))\n",
    "                ns=int(rng.integers(1,min(cfg.greedy_budget,len(basepool)-na)+1))\n",
    "                a=[basepool[int(i)] for i in perm[:na]];s=[basepool[int(i)] for i in perm[na:na+ns]]\n",
    "                registry.append((a,s))\n",
    "            store.save_json(f'raw/t3_global_registry_{regime}.json',registry)\n",
    "            rows=[]\n",
    "            for t,(a,s) in enumerate(registry):\n",
    "                def one_trial(t=t,a=a,s=s):\n",
    "                    sets=[a,a+s]+[a+[h] for h in s]\n",
    "                    mm=evaluate_head_sets(session,primary_data[regime]['evaluation'],sets,cfg.lambda_weight,\n",
    "                                          progress_label=f'T3 {regime} full-shortlist {t+1}/{len(registry)}')\n",
    "                    den=mm[1].q_value-mm[0].q_value\n",
    "                    marg=[r.q_value-mm[0].q_value for r in mm[2:]]\n",
    "                    return dict(regime=regime,trial=t,A=a,S=s,A_size=len(a),union_size=len(a+s),\n",
    "                        joint_gain=den,marginal_sum=sum(marg),minimum_marginal=min(marg),\n",
    "                        ratio=sum(marg)/den if den>cfg.t3_tolerance else float('nan'),\n",
    "                        monotonicity_violation=any(g < -cfg.t3_tolerance for g in marg))\n",
    "                rows.append(store.task(f't3-global-{regime}-trial-{t:04d}',one_trial))\n",
    "            return rows\n",
    "        global_rows.extend(store.task(f't3-global-{regime}',full_work))\n",
    "        store.save_csv('tables/t3_full_shortlist_sampled.csv',global_rows)\n",
    "    store.mark_done('t3',dict(local_pools=len(summaries),global_trials=len(global_rows)))\n",
    "\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# Experiment 5: broader natural-language bridge\n",
    "# -----------------------------------------------------------------------------\n",
    "\n",
    "\n",
    "STATE_PAIR_CANDIDATES: tuple[tuple[str, str], ...] = (\n",
    "    (\"open\", \"closed\"),\n",
    "    (\"active\", \"inactive\"),\n",
    "    (\"present\", \"absent\"),\n",
    "    (\"valid\", \"invalid\"),\n",
    "    (\"available\", \"unavailable\"),\n",
    "    (\"correct\", \"incorrect\"),\n",
    "    (\"stable\", \"unstable\"),\n",
    "    (\"safe\", \"unsafe\"),\n",
    "    (\"legal\", \"illegal\"),\n",
    "    (\"visible\", \"hidden\"),\n",
    "    (\"public\", \"private\"),\n",
    "    (\"local\", \"remote\"),\n",
    "    (\"normal\", \"abnormal\"),\n",
    "    (\"complete\", \"incomplete\"),\n",
    "    (\"enabled\", \"disabled\"),\n",
    "    (\"secure\", \"insecure\"),\n",
    "    (\"positive\", \"negative\"),\n",
    "    (\"alive\", \"dead\"),\n",
    "    (\"inside\", \"outside\"),\n",
    "    (\"above\", \"below\"),\n",
    "    (\"left\", \"right\"),\n",
    "    (\"hot\", \"cold\"),\n",
    "    (\"true\", \"false\"),\n",
    "    (\"success\", \"failure\"),\n",
    "    (\"approved\", \"rejected\"),\n",
    "    (\"known\", \"unknown\"),\n",
    "    (\"possible\", \"impossible\"),\n",
    "    (\"ready\", \"unready\"),\n",
    "    (\"connected\", \"disconnected\"),\n",
    "    (\"consistent\", \"inconsistent\"),\n",
    ")\n",
    "\n",
    "\n",
    "def report_sentence(bank: str, number: int, state: str, negated_state: Optional[str]) -> str:\n",
    "    if bank == \"A\":\n",
    "        if negated_state is None:\n",
    "            return f\"Report {number}: the item is {state}.\"\n",
    "        return f\"Report {number}: the item is not {negated_state}.\"\n",
    "    if bank == \"B\":\n",
    "        if negated_state is None:\n",
    "            return f\"Record {number} describes the item as {state}.\"\n",
    "        return f\"Record {number} rules out the item being {negated_state}.\"\n",
    "    if bank == \"C\":\n",
    "        if negated_state is None:\n",
    "            return f\"Witness {number} says that the item remains {state}.\"\n",
    "        return f\"Witness {number} says that the item is not {negated_state}.\"\n",
    "    if bank == \"D\":\n",
    "        if negated_state is None:\n",
    "            return f\"Statement {number}: {state} is the reported condition.\"\n",
    "        return f\"Statement {number}: {negated_state} is not the reported condition.\"\n",
    "    raise ValueError(f\"unknown template bank: {bank}\")\n",
    "\n",
    "\n",
    "def nl_prompt(\n",
    "    u: str,\n",
    "    v: str,\n",
    "    reports: Sequence[str],\n",
    "    query_orientation: int,\n",
    ") -> str:\n",
    "    if query_orientation not in {-1, 1}:\n",
    "        raise ValueError(\"query_orientation must be -1 or +1\")\n",
    "    if query_orientation == 1:\n",
    "        question = f\"Do more reports indicate {u} rather than {v}?\"\n",
    "    else:\n",
    "        question = f\"Do more reports indicate {v} rather than {u}?\"\n",
    "    return (\n",
    "        f\"Exactly one state holds: the item is {u} or the item is {v}.\\n\"\n",
    "        \"Read the reports and answer the final question with yes or no.\\n\"\n",
    "        + \"\\n\".join(reports)\n",
    "        + f\"\\nQuestion: {question}\\nAnswer:\"\n",
    "    )\n",
    "\n",
    "\n",
    "def generate_nl_reports(\n",
    "    u: str,\n",
    "    v: str,\n",
    "    b: int,\n",
    "    n_reports: int,\n",
    "    regime: Regime,\n",
    "    bank: str,\n",
    "    rng: np.random.Generator,\n",
    ") -> list[str]:\n",
    "    if b % 2 != 0 or (n_reports - b) % 2 != 0:\n",
    "        raise ValueError(\"lexical balance requires even positive and negative counts\")\n",
    "    units: list[tuple[int, str]] = []\n",
    "    units += [(+1, \"direct\")] * (b // 2)\n",
    "    units += [(+1, \"negated\")] * (b // 2)\n",
    "    units += [(-1, \"direct\")] * ((n_reports - b) // 2)\n",
    "    units += [(-1, \"negated\")] * ((n_reports - b) // 2)\n",
    "    rng.shuffle(units)\n",
    "    positives = [unit for unit in units if unit[0] == 1]\n",
    "    negatives = [unit for unit in units if unit[0] == -1]\n",
    "    if regime == \"FRONT\":\n",
    "        ordered = positives + negatives\n",
    "    elif regime == \"BACK\":\n",
    "        ordered = negatives + positives\n",
    "    elif regime == \"INTERLEAVE\":\n",
    "        ordered = []\n",
    "        p = list(positives)\n",
    "        n = list(negatives)\n",
    "        while p or n:\n",
    "            if p:\n",
    "                ordered.append(p.pop())\n",
    "            if n:\n",
    "                ordered.append(n.pop())\n",
    "    elif regime == \"RANDOM\":\n",
    "        ordered = list(units)\n",
    "        rng.shuffle(ordered)\n",
    "    else:\n",
    "        raise ValueError(f\"unknown regime: {regime}\")\n",
    "    reports = []\n",
    "    for number, (polarity, form) in enumerate(ordered, start=1):\n",
    "        if polarity == 1 and form == \"direct\":\n",
    "            reports.append(report_sentence(bank, number, u, None))\n",
    "        elif polarity == 1 and form == \"negated\":\n",
    "            reports.append(report_sentence(bank, number, u, v))\n",
    "        elif polarity == -1 and form == \"direct\":\n",
    "            reports.append(report_sentence(bank, number, v, None))\n",
    "        else:\n",
    "            reports.append(report_sentence(bank, number, v, u))\n",
    "    return reports\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "def nl_state_split(\n",
    "    eligible: Sequence[tuple[str, str]], cfg: SuiteConfig\n",
    ") -> dict[str, list[tuple[str, str]]]:\n",
    "    a = cfg.nl_selection_pairs\n",
    "    b = a + cfg.nl_validation_pairs\n",
    "    c = b + cfg.nl_test_pairs\n",
    "    return {\n",
    "        \"selection\": list(eligible[:a]),\n",
    "        \"validation\": list(eligible[a:b]),\n",
    "        \"test\": list(eligible[b:c]),\n",
    "    }\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "def restricted_predictions(\n",
    "    session: NativeModelSession,\n",
    "    batch: CachedBatch,\n",
    "    readout_ids: tuple[int, int],\n",
    ") -> np.ndarray:\n",
    "    pos, neg = readout_ids\n",
    "    return (batch.final_logits[:, pos] > batch.final_logits[:, neg]).numpy().astype(int)\n",
    "\n",
    "\n",
    "def nl_pair_accuracy(\n",
    "    session: NativeModelSession,\n",
    "    pair: PairedCache,\n",
    "    heads: Optional[Sequence[Head]] = None,\n",
    ") -> float:\n",
    "    correct_high = np.asarray([int(m[\"correct_yes\"]) for m in pair.high.meta], dtype=int)\n",
    "    correct_low = np.asarray([int(m[\"correct_yes\"]) for m in pair.low.meta], dtype=int)\n",
    "    if heads is None:\n",
    "        pred_high = restricted_predictions(session, pair.high, pair.readout_ids)\n",
    "        pred_low = restricted_predictions(session, pair.low, pair.readout_ids)\n",
    "    else:\n",
    "        aligned_high = session.intervened_y_many(\n",
    "            pair.high, pair.readout_ids, [list(heads)], None\n",
    "        )[0]\n",
    "        aligned_low = session.intervened_y_many(\n",
    "            pair.low, pair.readout_ids, [list(heads)], None\n",
    "        )[0]\n",
    "        raw_high = aligned_high * pair.high.orientation\n",
    "        raw_low = aligned_low * pair.low.orientation\n",
    "        pred_high = (raw_high > 0).astype(int)\n",
    "        pred_low = (raw_low > 0).astype(int)\n",
    "    return float(\n",
    "        np.mean(\n",
    "            np.concatenate(\n",
    "                [pred_high == correct_high, pred_low == correct_low], axis=0\n",
    "            )\n",
    "        )\n",
    "    )\n",
    "\n",
    "\n",
    "def nl_pair_ablated_accuracies(\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "066d004e",
   "metadata": {},
   "source": [
    "### `cea_native_suite.py` — 14/17"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2893137a",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%writefile /content/cea_resume_v9/source/parts/cea_native_suite_013.part\n",
    "    session: NativeModelSession,\n",
    "    pair: PairedCache,\n",
    "    head_sets: Sequence[Sequence[Head]],\n",
    ") -> list[float]:\n",
    "    correct_high = np.asarray([int(m[\"correct_yes\"]) for m in pair.high.meta], dtype=int)\n",
    "    correct_low = np.asarray([int(m[\"correct_yes\"]) for m in pair.low.meta], dtype=int)\n",
    "    accuracies: list[float] = []\n",
    "    for set_chunk in chunks(list(head_sets), session.set_batch_size):\n",
    "        aligned_high = session.intervened_y_many(\n",
    "            pair.high, pair.readout_ids, set_chunk, None\n",
    "        )\n",
    "        aligned_low = session.intervened_y_many(\n",
    "            pair.low, pair.readout_ids, set_chunk, None\n",
    "        )\n",
    "        raw_high = aligned_high * pair.high.orientation[None, :]\n",
    "        raw_low = aligned_low * pair.low.orientation[None, :]\n",
    "        pred_high = (raw_high > 0).astype(int)\n",
    "        pred_low = (raw_low > 0).astype(int)\n",
    "        for idx in range(len(set_chunk)):\n",
    "            accuracies.append(\n",
    "                float(\n",
    "                    np.mean(\n",
    "                        np.concatenate(\n",
    "                            [\n",
    "                                pred_high[idx] == correct_high,\n",
    "                                pred_low[idx] == correct_low,\n",
    "                            ]\n",
    "                        )\n",
    "                    )\n",
    "                )\n",
    "            )\n",
    "    return accuracies\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "def fixed_prefix(result: BUCResult, k: int) -> list[Head]:\n",
    "    if len(result.greedy_order) < k:\n",
    "        raise ValueError(\n",
    "            f\"Greedy order contains only {len(result.greedy_order)} heads, cannot take k={k}\"\n",
    "        )\n",
    "    return result.greedy_order[:k]\n",
    "\n",
    "\n",
    "def aggregate_metrics(metrics: Sequence[SetMetric]) -> dict[str, float]:\n",
    "    out = {}\n",
    "    for key in (\n",
    "        \"delta\",\n",
    "        \"delta_ablated\",\n",
    "        \"gamma_hl\",\n",
    "        \"gamma_lh\",\n",
    "        \"shrink\",\n",
    "        \"match_hl\",\n",
    "        \"match_lh\",\n",
    "        \"match_avg\",\n",
    "        \"q_value\",\n",
    "    ):\n",
    "        values = [float(getattr(metric, key)) for metric in metrics]\n",
    "        out[f\"{key}_mean\"], out[f\"{key}_std\"] = mean_std(values)\n",
    "    return out\n",
    "\n",
    "\n",
    "def fixed_state_registry(cfg):\n",
    "    # The SAME domains and splits are used by every checkpoint and execution seed.\n",
    "    rng=np.random.default_rng(stable_int_hash(cfg.seed,'shared-state-registry-v4'))\n",
    "    order=rng.permutation(len(STATE_PAIR_CANDIDATES))\n",
    "    return nl_state_split([STATE_PAIR_CANDIDATES[int(i)] for i in order],cfg)\n",
    "\n",
    "\n",
    "def audit_state_pairs(session,cfg):\n",
    "    split=fixed_state_registry(cfg)\n",
    "    rows=[]\n",
    "    from collections import Counter\n",
    "    for section,pairs in split.items():\n",
    "        for u,v in pairs:\n",
    "            for bank in cfg.nl_template_banks:\n",
    "                reference=None\n",
    "                for b in cfg.nl_counts:\n",
    "                    for q in (-1,1):\n",
    "                        rng=np.random.default_rng(stable_int_hash(cfg.seed,u,v,bank,b,'audit'))\n",
    "                        reports=generate_nl_reports(u,v,b,cfg.nl_n_reports,'RANDOM',bank,rng)\n",
    "                        tok=session.model.to_tokens(nl_prompt(u,v,reports,q),prepend_bos=True)[0]\n",
    "                        bag=Counter(tok.tolist())\n",
    "                        if reference is None:reference=bag\n",
    "                        good=bag==reference\n",
    "                        rows.append(dict(split=section,u=u,v=v,bank=bank,b=b,q=q,tokens=len(tok),\n",
    "                            token_multiset_invariant=good,state_words_may_be_multitoken=True))\n",
    "                        if not good:\n",
    "                            session.store.save_csv(f'raw/nl_token_audit_{sanitize_filename(session.model_name)}.csv',rows)\n",
    "                            raise ValueError(f'Token multiset audit failed: {u}/{v}, bank {bank}, b={b}, q={q}. '\n",
    "                                             'No condition is silently removed.')\n",
    "    session.store.save_csv(f'raw/nl_token_audit_{sanitize_filename(session.model_name)}.csv',rows)\n",
    "    return [tuple(p) for section in ('selection','validation','test') for p in split[section]]\n",
    "\n",
    "\n",
    "def make_nl_condition_texts(cfg,regime,b,state_pairs,banks,replicates,seed):\n",
    "    texts=[];orientation=[];strata=[];meta=[]\n",
    "    for pair_index,(u,v) in enumerate(state_pairs):\n",
    "        for bank in banks:\n",
    "            for rep in range(replicates):\n",
    "                rng=np.random.default_rng(stable_int_hash(seed,regime,b,u,v,bank,rep))\n",
    "                reports=generate_nl_reports(u,v,b,cfg.nl_n_reports,regime,bank,rng)\n",
    "                eid=hashlib.sha256('\\n'.join(reports).encode()).hexdigest()[:20]\n",
    "                for q in (1,-1):\n",
    "                    texts.append(nl_prompt(u,v,reports,q));orientation.append(float(q));strata.append(q)\n",
    "                    meta.append(dict(regime=regime,b=b,u=u,v=v,state_pair=u+'/'+v,bank=bank,replicate=rep,\n",
    "                        q=q,correct_yes=int(q*(2*b-cfg.nl_n_reports)>0),semantic_margin=2*b-cfg.nl_n_reports,\n",
    "                        sequence_key=f'{u}/{v}:{bank}:{regime}:{rep}',evidence_id=eid,\n",
    "                        match_key=f'{u}/{v}:{bank}:{regime}:{rep}:q{q}',pair_index=pair_index,\n",
    "                        generator_seed=seed))\n",
    "    return texts,np.asarray(orientation,np.float32),np.asarray(strata,np.int64),meta\n",
    "\n",
    "\n",
    "def make_nl_pair_cache(session,cfg,regime,state_pairs,banks,replicates,seed,name):\n",
    "    batches=[]\n",
    "    for b in (cfg.nl_selection_counts[1],cfg.nl_selection_counts[0]):\n",
    "        texts,orientation,strata,meta=make_nl_condition_texts(cfg,regime,b,state_pairs,banks,replicates,seed)\n",
    "        batches.append(session.cache_tokens(session.tokenize_equal_length(texts),orientation,strata,meta))\n",
    "    high,low=batches\n",
    "    # Left padding allows different domains, NOT a length difference between matched count conditions.\n",
    "    if not torch.equal(high.tokens.ge(0).sum(1),low.tokens.ge(0).sum(1)):\n",
    "        raise ValueError('A matched NL count pair has unequal real token length')\n",
    "    pair=PairedCache(high,low,YES_NO_READOUT,session.readout_ids(YES_NO_READOUT),name);pair.validate();return pair\n",
    "\n",
    "\n",
    "def nl_example_records(session,cfg,regime,bank,b,state_pairs,seed,control='original'):\n",
    "    texts,o,st,meta=make_nl_condition_texts(cfg,regime,b,state_pairs,[bank],cfg.nl_evaluation_replicates,\n",
    "                                         stable_int_hash(seed,'nl-shared-behavior'))\n",
    "    if control!='original':\n",
    "        changed=[]\n",
    "        for text,m in zip(texts,meta):\n",
    "            lines=text.splitlines();prefix=lines[:2];reports=lines[2:-2];suffix=lines[-2:]\n",
    "            if control=='query_only':reports=[]\n",
    "            elif control=='reverse_report_order':reports=list(reversed(reports))\n",
    "            elif control=='shuffle_report_numbers':\n",
    "                rng=np.random.default_rng(stable_int_hash(seed,m['evidence_id'],'numbers'))\n",
    "                nums=rng.permutation(len(reports))+1\n",
    "                reports=[re.sub(r'\\b\\d+\\b',str(int(j)),r,count=1) for r,j in zip(reports,nums)]\n",
    "            elif control=='reverse_prefix_states':\n",
    "                prefix[0]=f'Exactly one state holds: the item is {m[\"v\"]} or the item is {m[\"u\"]}.'\n",
    "            else:raise ValueError(control)\n",
    "            changed.append('\\n'.join(prefix+reports+suffix))\n",
    "        texts=changed\n",
    "    cache=session.cache_tokens(session.tokenize_equal_length(texts),o,st,meta)\n",
    "    pos,neg=session.readout_ids(YES_NO_READOUT)\n",
    "    logits=cache.final_logits.float();diff=(logits[:,pos]-logits[:,neg]).numpy()\n",
    "    lse=torch.logsumexp(logits,dim=1)\n",
    "    mass=(torch.exp(logits[:,pos]-lse)+torch.exp(logits[:,neg]-lse)).numpy()\n",
    "    restricted=torch.sigmoid(torch.from_numpy(diff)).numpy()\n",
    "    return [dict(model=session.model_name,seed=seed,control=control,**m,\n",
    "                 token_hash=unpad_digest(cache.tokens[i]),prediction_yes=int(diff[i]>0),\n",
    "                 correct=int(int(diff[i]>0)==m['correct_yes']),raw_yes_no=float(diff[i]),\n",
    "                 y_nl=float(diff[i]*o[i]),restricted_p_yes=float(restricted[i]),\n",
    "                 yes_no_probability_mass=float(mass[i])) for i,m in enumerate(meta)]\n",
    "\n",
    "\n",
    "def behavior_stat(df):\n",
    "    if df.empty:return {}\n",
    "    groupcols=['seed','state_pair','bank','regime','b','replicate','evidence_id']\n",
    "    pairs=df.groupby(groupcols,sort=False).agg(both=('correct','min'),nq=('q','nunique'),margin=('semantic_margin','first'))\n",
    "    if not (pairs.nq==2).all():raise ValueError('NL query pairing was broken')\n",
    "    pp=float(pairs[pairs.margin>0].both.mean());pm=float(pairs[pairs.margin<0].both.mean())\n",
    "    x=df.semantic_margin.to_numpy(float);y=df.y_nl.to_numpy(float)\n",
    "    if np.std(x)>0 and np.std(y)>0:\n",
    "        rho=float(stats.spearmanr(x,y).statistic);coef=np.polyfit(x,y,1);fit=np.polyval(coef,x)\n",
    "        r2=1-float(np.sum((y-fit)**2)/np.sum((y-y.mean())**2));slope=float(coef[0])\n",
    "    else:rho=r2=slope=float('nan')\n",
    "    return dict(accuracy=float(df.correct.mean()),p_plus=pp,p_minus=pm,pair_acc=(pp+pm)/2,\n",
    "                min_pair_acc=min(pp,pm),spearman_margin_y=rho,linear_r2=r2,slope=slope,\n",
    "                yes_no_mass_mean=float(df.yes_no_probability_mass.mean()),\n",
    "                yes_no_mass_median=float(df.yes_no_probability_mass.median()),\n",
    "                query_rows=len(df),paired_queries=len(pairs),state_pairs=int(df.state_pair.nunique()))\n",
    "\n",
    "\n",
    "def behavior_bootstrap(df,cfg,seed):\n",
    "    \"\"\"Two-stage domain -> paired-report bootstrap, never resample reversed queries apart.\"\"\"\n",
    "    grouped=[]\n",
    "    for _,domain in df.groupby('state_pair',sort=False):\n",
    "        units=[]\n",
    "        for _,unit in domain.groupby(['seed','bank','regime','b','evidence_id'],sort=False):\n",
    "            # Repeated copies of exactly the same evidence remain a single cluster.\n",
    "            correct=unit.correct.to_numpy(float)\n",
    "            both=float(unit.groupby(['replicate'])['correct'].min().mean())\n",
    "            units.append((float(correct.mean()),both,int(unit.semantic_margin.iloc[0]>0)))\n",
    "        grouped.append(np.asarray(units,dtype=float))\n",
    "    if len(grouped)<2:return {'ci_status':'too_few_domains_for_domain_bootstrap'}\n",
    "    rng=np.random.default_rng(seed);acc=[];pa=[];mi=[]\n",
    "    for _ in range(cfg.bootstrap_repetitions):\n",
    "        values=[]\n",
    "        for j in rng.integers(0,len(grouped),len(grouped)):\n",
    "            domain=grouped[j]\n",
    "            # Stratify on margin sign to keep the designed majority balance.\n",
    "            for sign in (0,1):\n",
    "                side=domain[domain[:,2]==sign]\n",
    "                if len(side):values.extend(side[rng.integers(0,len(side),len(side))])\n",
    "        vv=np.asarray(values);pp=vv[vv[:,2]==1,1].mean();pm=vv[vv[:,2]==0,1].mean()\n",
    "        acc.append(vv[:,0].mean());pa.append((pp+pm)/2);mi.append(min(pp,pm))\n",
    "    out={'ci_status':'hierarchical_tested_domain_and_paired_report_percentile',\n",
    "         'ci_scope':'conditional on tested domain/template design; not arbitrary-language population'}\n",
    "    for key,values in [('accuracy',acc),('pair_acc',pa),('min_pair_acc',mi)]:\n",
    "        out[key+'_ci_low']=float(np.quantile(values,.025));out[key+'_ci_high']=float(np.quantile(values,.975))\n",
    "    return out\n",
    "\n",
    "\n",
    "def summarize_behavior(rows,cfg):\n",
    "    df=pd.DataFrame(rows);out=[]\n",
    "    if df.empty:return out\n",
    "    # Main headline accuracy is ALWAYS at (4,12), not an easier extreme-count mixture.\n",
    "    for (model,regime,bank,control),group in df.groupby(['model','regime','bank','control'],sort=False):\n",
    "        main=group[group.b.isin(cfg.nl_selection_counts)]\n",
    "        if main.empty:continue\n",
    "        info=dict(model=model,regime=regime,bank=bank,control=control,scope='main_gap',\n",
    "                  **behavior_stat(main),**behavior_bootstrap(main,cfg,stable_int_hash(cfg.seed,model,regime,bank,control)))\n",
    "        sweep=behavior_stat(group)\n",
    "        for k in ['spearman_margin_y','linear_r2','slope']:info['full_count_'+k]=sweep[k]\n",
    "        out.append(info)\n",
    "        for u,domain in group.groupby('state_pair',sort=False):\n",
    "            for low in cfg.nl_counts:\n",
    "                high=cfg.nl_n_reports-low\n",
    "                if low>=high or high not in cfg.nl_counts:continue\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c82abf09",
   "metadata": {},
   "source": [
    "### `cea_native_suite.py` — 15/17"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ba7c1235",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%writefile /content/cea_resume_v9/source/parts/cea_native_suite_014.part\n",
    "                subset=domain[domain.b.isin([low,high])]\n",
    "                out.append(dict(model=model,regime=regime,bank=bank,control=control,scope='domain_gap',\n",
    "                                state_pair=u,low_b=low,high_b=high,**behavior_stat(subset)))\n",
    "    return out\n",
    "\n",
    "\n",
    "def collect_many_set_effects(session,pair,sets):\n",
    "    bh=session.cached_y(pair.high,pair.readout_ids).astype(float)\n",
    "    bl=session.cached_y(pair.low,pair.readout_ids).astype(float)\n",
    "    pr=default_patch_replacements(pair)\n",
    "    out=[]\n",
    "    for chunk in chunks(list(sets),session.set_batch_size):\n",
    "        ah=session.intervened_y_many(pair.high,pair.readout_ids,chunk,None)\n",
    "        al=session.intervened_y_many(pair.low,pair.readout_ids,chunk,None)\n",
    "        ph=session.intervened_y_many(pair.high,pair.readout_ids,chunk,pr[1])\n",
    "        pl=session.intervened_y_many(pair.low,pair.readout_ids,chunk,pr[0])\n",
    "        for i in range(len(chunk)):\n",
    "            out.append(dict(base_high=bh,base_low=bl,ablated_high=ah[i].astype(float),\n",
    "                            ablated_low=al[i].astype(float),patched_high=ph[i].astype(float),patched_low=pl[i].astype(float)))\n",
    "    return out\n",
    "\n",
    "\n",
    "def accuracy_from_effects(pair,arrays):\n",
    "    labels_h=np.array([m['correct_yes'] for m in pair.high.meta]);labels_l=np.array([m['correct_yes'] for m in pair.low.meta])\n",
    "    bh=(np.asarray(arrays['base_high'])*pair.high.orientation>0)==labels_h\n",
    "    bl=(np.asarray(arrays['base_low'])*pair.low.orientation>0)==labels_l\n",
    "    ah=(np.asarray(arrays['ablated_high'])*pair.high.orientation>0)==labels_h\n",
    "    al=(np.asarray(arrays['ablated_low'])*pair.low.orientation>0)==labels_l\n",
    "    return dict(base_accuracy=float(np.mean(np.r_[bh,bl])),ablated_accuracy=float(np.mean(np.r_[ah,al])),\n",
    "                accuracy_drop=float(np.mean(np.r_[bh,bl])-np.mean(np.r_[ah,al])))\n",
    "\n",
    "\n",
    "def q_matrix(arrays,idx,lambda_weight):\n",
    "    # arrays are [random draw, paired row]; includes shared raw baselines for clarity.\n",
    "    v={k:np.asarray(a)[:,idx].mean(1) for k,a in arrays.items()}\n",
    "    d=v['base_high']-v['base_low'];da=v['ablated_high']-v['ablated_low']\n",
    "    gh=v['patched_low']-v['base_low'];gl=v['base_high']-v['patched_high']\n",
    "    den=np.maximum(abs(d),1e-12)\n",
    "    return (lambda_weight*(abs(d)-abs(da))+(1-lambda_weight)*(abs(d)-(abs(d-gh)+abs(d-gl))/2))/den\n",
    "\n",
    "\n",
    "def transfer_interval(pair,source_arrays,target_arrays,source_random,target_random,cfg,seed):\n",
    "    sa={k:np.stack([r[k] for r in source_random]) for k in source_random[0]}\n",
    "    ta={k:np.stack([r[k] for r in target_random]) for k in target_random[0]}\n",
    "    source=score_from_arrays(source_arrays,cfg.lambda_weight)['q_value']\n",
    "    target=score_from_arrays(target_arrays,cfg.lambda_weight)['q_value']\n",
    "    idx=np.arange(pair.high.n)\n",
    "    rs=float(q_matrix(sa,idx,cfg.lambda_weight).mean());rt=float(q_matrix(ta,idx,cfg.lambda_weight).mean())\n",
    "    numerator=source-rs;denominator=target-rt\n",
    "    raw_delta=score_from_arrays(source_arrays,cfg.lambda_weight)['delta']\n",
    "    stable_ratio=denominator>cfg.transfer_min_excess and abs(raw_delta)>=cfg.weak_effect_floor\n",
    "    out=dict(source_q=source,target_specific_q=target,source_matched_random_q=rs,target_matched_random_q=rt,\n",
    "             numerator=numerator,denominator=denominator,\n",
    "             normalized_transfer=numerator/denominator if stable_ratio else float('nan'),\n",
    "             ratio_status='estimable' if stable_ratio else 'weak_base_contrast_or_unstable_target_excess',\n",
    "             ratio_denominator_floor=cfg.transfer_min_excess)\n",
    "    clusters=pair_clusters(pair);rng=np.random.default_rng(seed);ratios=[];denoms=[]\n",
    "    if len(clusters)>=2:\n",
    "        for _ in range(cfg.bootstrap_repetitions):\n",
    "            ii=np.concatenate([clusters[j] for j in rng.integers(0,len(clusters),len(clusters))])\n",
    "            s=score_from_arrays({k:v[ii] for k,v in source_arrays.items()},cfg.lambda_weight)\n",
    "            t=score_from_arrays({k:v[ii] for k,v in target_arrays.items()},cfg.lambda_weight)\n",
    "            sr=q_matrix(sa,ii,cfg.lambda_weight);tr=q_matrix(ta,ii,cfg.lambda_weight)\n",
    "            sr=float(sr[rng.integers(0,len(sr),len(sr))].mean());tr=float(tr[rng.integers(0,len(tr),len(tr))].mean())\n",
    "            dd=t['q_value']-tr;denoms.append(dd)\n",
    "            if dd>cfg.transfer_min_excess and abs(s['delta'])>=cfg.weak_effect_floor:ratios.append((s['q_value']-sr)/dd)\n",
    "    unstable=1-len(ratios)/max(1,cfg.bootstrap_repetitions) if len(clusters)>=2 else 1.\n",
    "    out.update(bootstrap_unstable_fraction=unstable,\n",
    "        ratio_ci_low=float(np.quantile(ratios,.025)) if ratios and unstable<=.05 else float('nan'),\n",
    "        ratio_ci_high=float(np.quantile(ratios,.975)) if ratios and unstable<=.05 else float('nan'),\n",
    "        denominator_ci_low=float(np.quantile(denoms,.025)) if denoms else float('nan'),\n",
    "        ci_scope='fixed head sets/donor banks; paired examples and random-control draws resampled')\n",
    "    return out\n",
    "\n",
    "\n",
    "def nl_target_causal(session,cfg,store,pair,source_set,target_set,name,is_nl):\n",
    "    # Cache each individual control draw as well as the target task.\n",
    "    actual=[];random=[];rows=[]\n",
    "    for role,heads in [('source',source_set),('target_specific',target_set)]:\n",
    "        ap=store.root/f'raw/nl_effects/{name}-{role}.npz'\n",
    "        if ap.exists():\n",
    "            with np.load(ap) as f:a={k:f[k] for k in f.files}\n",
    "        else:\n",
    "            a=collect_set_effects(session,pair,heads);store.save_npz(f'raw/nl_effects/{name}-{role}.npz',**a)\n",
    "        actual.append(a)\n",
    "        summary=effect_summary(session,pair,heads,store,name+'-'+role,cfg,a)\n",
    "        if is_nl:summary.update(accuracy_from_effects(pair,a))\n",
    "        rows.append(dict(role=role,**summary))\n",
    "        rng=np.random.default_rng(stable_int_hash(cfg.seed,name,role,'controls'))\n",
    "        sets=[layer_matched_random_set(heads,session.n_heads,rng) for _ in range(cfg.nl_random_controls)]\n",
    "        bank=[]\n",
    "        for start in range(0,len(sets),session.set_batch_size):\n",
    "            chunk=sets[start:start+session.set_batch_size];todo=[]\n",
    "            for j,h in enumerate(chunk):\n",
    "                p=store.root/f'raw/nl_effects/{name}-{role}-random-{start+j:03d}.npz'\n",
    "                if not p.exists():todo.append((start+j,h))\n",
    "            if todo:\n",
    "                values=collect_many_set_effects(session,pair,[h for _,h in todo])\n",
    "                for (j,h),v in zip(todo,values):store.save_npz(f'raw/nl_effects/{name}-{role}-random-{j:03d}.npz',**v)\n",
    "        for j,h in enumerate(sets):\n",
    "            with np.load(store.root/f'raw/nl_effects/{name}-{role}-random-{j:03d}.npz') as f:a={k:f[k] for k in f.files}\n",
    "            bank.append(a);s=score_from_arrays(a,cfg.lambda_weight)\n",
    "            if is_nl:s.update(accuracy_from_effects(pair,a))\n",
    "            rows.append(dict(role=role+'_random',draw=j,heads=h,**s))\n",
    "        random.append(bank)\n",
    "    ratio=transfer_interval(pair,actual[0],actual[1],random[0],random[1],cfg,stable_int_hash(cfg.seed,name,'TR'))\n",
    "    return dict(rows=rows,transfer=ratio,jaccard=jaccard(source_set,target_set))\n",
    "\n",
    "\n",
    "def run_nl_model(model_name,cfg,store,do_causal):\n",
    "    session=NativeModelSession(model_name,cfg,store)\n",
    "    examples=[];causal=[];ratios=[]\n",
    "    try:\n",
    "        eligible=audit_state_pairs(session,cfg);split=nl_state_split(eligible,cfg)\n",
    "        store.save_json('raw/nl_shared_state_split.json',fixed_state_registry(cfg))\n",
    "        banks=[b for b in cfg.nl_template_banks if b!='A']\n",
    "        for seed in cfg.nl_behavior_seeds:\n",
    "            for regime in REGIMES:\n",
    "                for bank in banks:\n",
    "                    for b in cfg.nl_counts:\n",
    "                        name=f'nl-behavior-{sanitize_filename(model_name)}-s{seed}-{regime}-{bank}-b{b}'\n",
    "                        rows=store.task(name,lambda regime=regime,bank=bank,b=b,seed=seed:\n",
    "                            nl_example_records(session,cfg,regime,bank,b,split['test'],seed))\n",
    "                        examples.extend(rows)\n",
    "                    # Controls use the MAIN gap and first behavior seed only; labels are unchanged.\n",
    "                    if seed==cfg.nl_behavior_seeds[0]:\n",
    "                        for control in ('query_only','reverse_report_order','shuffle_report_numbers','reverse_prefix_states'):\n",
    "                            for b in cfg.nl_selection_counts:\n",
    "                                name=f'nl-control-{sanitize_filename(model_name)}-{regime}-{bank}-{control}-b{b}'\n",
    "                                rows=store.task(name,lambda regime=regime,bank=bank,b=b,seed=seed,control=control:\n",
    "                                    nl_example_records(session,cfg,regime,bank,b,split['test'],seed,control))\n",
    "                                examples.extend(rows)\n",
    "                    store.save_csv(f'tables/nl_behavior_examples_{sanitize_filename(model_name)}.csv',examples)\n",
    "        behavior=summarize_behavior(examples,cfg)\n",
    "        store.save_csv(f'tables/nl_behavior_summary_{sanitize_filename(model_name)}.csv',behavior)\n",
    "        if do_causal:\n",
    "            for seed in cfg.nl_causal_seeds:\n",
    "                cc=dataclasses.replace(cfg,seed=seed,greedy_budget=cfg.nl_common_budget,continue_greedy_after_stop=True)\n",
    "                for regime in REGIMES:\n",
    "                    tag=f'{sanitize_filename(model_name)}-s{seed}-{regime}'\n",
    "                    sym={sp:make_symbolic_pair_cache(session,cc,regime,n,stable_int_hash(seed,regime,'nl-symbolic',sp),\n",
    "                            YES_NO_READOUT,tag+'-'+sp)\n",
    "                         for sp,n in [('selection',cfg.selection_per_level),('evaluation',cfg.evaluation_per_level),('calibration',cfg.selection_per_level)]}\n",
    "                    sym['evaluation'].donor_pair=sym['calibration']\n",
    "                    ns=make_nl_pair_cache(session,cc,regime,split['selection'],['A'],cfg.nl_selection_replicates,\n",
    "                        stable_int_hash(seed,regime,'NL-selection'),tag+'-NL-selection')\n",
    "                    nv=make_nl_pair_cache(session,cc,regime,split['validation'],['A'],cfg.nl_selection_replicates,\n",
    "                        stable_int_hash(seed,regime,'NL-validation'),tag+'-NL-validation')\n",
    "                    sb=run_buc_pipeline(session,sym['selection'],sym['evaluation'],cc,tag+'-symbolic')\n",
    "                    nb=run_buc_pipeline(session,ns,nv,cc,tag+'-NL')\n",
    "                    sh=fixed_prefix(sb,cfg.nl_common_budget);nh=fixed_prefix(nb,cfg.nl_common_budget)\n",
    "                    store.save_json(f'raw/nl_sets_{tag}.json',dict(symbolic=sb,nl=nb,k=cfg.nl_common_budget))\n",
    "                    def record(pair,source,target,bank,is_nl):\n",
    "                        key=f'nl-causal-{tag}-{bank}'\n",
    "                        result=store.task(key,lambda:nl_target_causal(session,cc,store,pair,source,target,key,is_nl))\n",
    "                        causal.extend([dict(model=model_name,seed=seed,regime=regime,bank=bank,\n",
    "                                             target='nl' if is_nl else 'symbolic',**r) for r in result['rows']])\n",
    "                        ratios.append(dict(model=model_name,seed=seed,regime=regime,bank=bank,\n",
    "                                direction='symbolic_to_nl' if is_nl else 'nl_to_symbolic',\n",
    "                                jaccard=result['jaccard'],**result['transfer']))\n",
    "                        store.save_csv(f'tables/nl_causal_{sanitize_filename(model_name)}.csv',causal)\n",
    "                        store.save_csv(f'tables/nl_transfer_{sanitize_filename(model_name)}.csv',ratios)\n",
    "                    record(sym['evaluation'],nh,sh,'symbolic',False)\n",
    "                    for bank in banks:\n",
    "                        nt=make_nl_pair_cache(session,cc,regime,split['test'],[bank],cfg.nl_evaluation_replicates,\n",
    "                            stable_int_hash(seed,regime,bank,'NL-test'),tag+'-NL-test-'+bank)\n",
    "                        nt.donor_pair=make_nl_pair_cache(session,cc,regime,split['test'],[bank],cfg.nl_selection_replicates,\n",
    "                            stable_int_hash(seed,regime,bank,'NL-calibration'),tag+'-NL-calibration-'+bank)\n",
    "                        record(nt,sh,nh,bank,True)\n",
    "                    del sym,ns,nv,nt;clear_cuda()\n",
    "        return dict(behavior=behavior,causal=causal,transfer=ratios)\n",
    "    finally:session.close()\n",
    "\n",
    "\n",
    "def run_nl_expansion(cfg,store):\n",
    "    allbehavior=[];allcausal=[];alltransfer=[];errors=[]\n",
    "    for model in cfg.nl_behavior_models:\n",
    "        try:\n",
    "            out=store.task('nl-model-'+sanitize_filename(model),lambda model=model:\n",
    "                         run_nl_model(model,cfg,store,model in cfg.nl_causal_models))\n",
    "            allbehavior.extend(out['behavior']);allcausal.extend(out['causal']);alltransfer.extend(out['transfer'])\n",
    "        except Exception:\n",
    "            errors.append(dict(model=model,traceback=traceback.format_exc()));store.log('NL model failed: '+model)\n",
    "            if not cfg.continue_on_module_error:raise\n",
    "        store.save_csv('tables/nl_behavior_all_models.csv',allbehavior)\n",
    "        store.save_csv('tables/nl_causal_all_models.csv',allcausal)\n",
    "        store.save_csv('tables/nl_transfer_all_models.csv',alltransfer)\n",
    "        store.save_json('logs/nl_model_failures.json',errors)\n",
    "    if errors:raise RuntimeError(f'{len(errors)} NL model(s) failed; completed model/task outputs are preserved')\n",
    "    store.mark_done('nl',dict(models=cfg.nl_behavior_models,behavior_rows=len(allbehavior),causal_rows=len(allcausal)))\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# Auto-generated LaTeX summary\n",
    "# -----------------------------------------------------------------------------\n",
    "\n",
    "\n",
    "def latex_escape(text: str) -> str:\n",
    "    replacements = {\n",
    "        \"&\": r\"\\&\",\n",
    "        \"%\": r\"\\%\",\n",
    "        \"$\": r\"\\$\",\n",
    "        \"#\": r\"\\#\",\n",
    "        \"_\": r\"\\_\",\n",
    "        \"{\": r\"\\{\",\n",
    "        \"}\": r\"\\}\",\n",
    "    }\n",
    "    return \"\".join(replacements.get(ch, ch) for ch in text)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# Run orchestration\n",
    "# -----------------------------------------------------------------------------\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e94dd77c",
   "metadata": {},
   "source": [
    "### `cea_native_suite.py` — 16/17"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "423df190",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%writefile /content/cea_resume_v9/source/parts/cea_native_suite_015.part\n",
    "def runtime_metadata() -> dict[str, Any]:\n",
    "    import importlib.metadata as metadata\n",
    "\n",
    "    packages = {}\n",
    "    for name in [\n",
    "        \"torch\",\n",
    "        \"transformers\",\n",
    "        \"tokenizers\",\n",
    "\n",
    "        \"numpy\",\n",
    "        \"pandas\",\n",
    "        \"scipy\",\n",
    "        \"matplotlib\",\n",
    "    ]:\n",
    "        try:\n",
    "            packages[name] = metadata.version(name)\n",
    "        except metadata.PackageNotFoundError:\n",
    "            packages[name] = \"not installed\"\n",
    "    gpu = None\n",
    "    if torch.cuda.is_available():\n",
    "        gpu = {\n",
    "            \"name\": torch.cuda.get_device_name(0),\n",
    "            \"capability\": torch.cuda.get_device_capability(0),\n",
    "            \"total_memory_bytes\": torch.cuda.get_device_properties(0).total_memory,\n",
    "        }\n",
    "    return {\n",
    "        \"created_at\": now_string(),\n",
    "        \"python\": sys.version,\n",
    "        \"platform\": platform.platform(),\n",
    "        \"packages\": packages,\n",
    "        \"cuda_available\": torch.cuda.is_available(),\n",
    "        \"cuda_version\": torch.version.cuda,\n",
    "        \"gpu\": gpu,\n",
    "    }\n",
    "\n",
    "\n",
    "def write_latex_fragment(store):\n",
    "    \"\"\"Only completed, measured modules are emitted. Existing manuscript tables are untouched.\"\"\"\n",
    "    lines=[r'% Generated from saved CEA native-v6 measurements. Do not edit numerical cells.',\n",
    "           r'\\subsection{Additional checks with the native-model implementation}',\n",
    "           r'The following tables are generated from the accompanying run archive. ',\n",
    "           r'The archive records model revisions, prompts, raw effects, calibration splits, ',\n",
    "           r'and task completion. These checks do not replace the original experiments.']\n",
    "    def number(x):\n",
    "        try: return f'{float(x):.3f}' if np.isfinite(float(x)) else '--'\n",
    "        except (TypeError,ValueError):return '--'\n",
    "    def table(title,headers,rows,label):\n",
    "        if not rows:return\n",
    "        lines.extend([r'\\begin{table}[htbp]',r'\\centering\\small',r'\\caption{'+title+r'}',r'\\label{'+label+r'}',\n",
    "                      r'\\resizebox{\\linewidth}{!}{\\begin{tabular}{'+'l'*len(headers)+r'}\\toprule',\n",
    "                      ' & '.join(headers)+r' \\\\ \\midrule'])\n",
    "        for row in rows:lines.append(' & '.join(latex_escape(str(x)) for x in row)+r' \\\\')\n",
    "        lines.extend([r'\\bottomrule\\end{tabular}}',r'\\end{table}'])\n",
    "    def read(relative):\n",
    "        p=store.root/relative\n",
    "        if not p.exists() or p.stat().st_size<3:return None\n",
    "        try:return pd.read_csv(p)\n",
    "        except pd.errors.EmptyDataError:return None\n",
    "    d=read('tables/primary_buc.csv')\n",
    "    if d is not None:\n",
    "        table('Native-model primary check. Deterministic repeated prompts are point evaluations.',\n",
    "              ['Regime','Raw contrast','Shrink','Two-way match'],\n",
    "              [[r.regime,number(r.delta),number(r.shrink),number(r.match_avg)] for r in d.itertuples()],\n",
    "              'tab:native_primary')\n",
    "    d=read('tables/selection_matched_null_summary.csv')\n",
    "    if d is not None:\n",
    "        table('Paired-label selection-matched null under the stated exchangeability assumption. ',\n",
    "              ['Target','Status','Permutation p'],\n",
    "              [[r.target,r.status,number(getattr(r,'permutation_p',None))] for r in d.itertuples()],\n",
    "              'tab:native_null')\n",
    "    d=read('tables/operator_audit_summary.csv')\n",
    "    if d is not None:\n",
    "        pivot=d.pivot(index=['ablation','patch'],columns='regime',values='q_value')\n",
    "        table('Fixed-set operator audit. Q is computed after averaging Monte Carlo interventions.',\n",
    "              ['Ablation / patch']+list(pivot.columns),\n",
    "              [[a+' / '+p]+[number(x) for x in row] for (a,p),row in pivot.iterrows()],\n",
    "              'tab:native_operators')\n",
    "    d=read('tables/t3_local_summary.csv')\n",
    "    if d is not None:\n",
    "        dd=d[(d['split']=='evaluation') & np.isclose(d.tolerance,.001)]\n",
    "        table('Finite-pool T3 audit. A sampled minimum is not a global lower bound on the submodularity ratio.',\n",
    "              ['Regime','Pool','Negative marginals','Minimum ratio'],\n",
    "              [[r.regime,r.pool,number(r.monotonicity_violation_rate),number(r.gamma_empirical_min)] for r in dd.itertuples()],\n",
    "              'tab:native_t3')\n",
    "    d=read('tables/readout_random_summary.csv')\n",
    "    if d is not None:\n",
    "        dd=d[np.isclose(d.raw_effect_threshold,.01)]\n",
    "        table('Random alphabetic-token readouts on a fixed prompt and fixed primary head set. Raw-effect threshold is 0.01.',\n",
    "              ['Regime','Registered','Evaluable','Passing fraction (all)'],\n",
    "              [[r.regime,r.registered_pairs,r.evaluable_pairs,number(r.fraction_passing_all_registered)] for r in dd.itertuples()],\n",
    "              'tab:native_readouts')\n",
    "    d=read('tables/nl_behavior_all_models.csv')\n",
    "    if d is not None:\n",
    "        dd=d[(d.scope=='main_gap') & (d.control=='original')]\n",
    "        if not dd.empty:\n",
    "            agg=dd.groupby('model')[['accuracy','pair_acc','min_pair_acc']].mean()\n",
    "            table('Expanded NL behavior at the main count gap. Entries are unweighted regime/bank means; ',\n",
    "                  ['Model','Accuracy','Paired accuracy','Minimum-side paired'],\n",
    "                  [[model]+[number(v) for v in row] for model,row in agg.iterrows()],\n",
    "                  'tab:native_nl')\n",
    "    path=store.latex/'challenge_results_auto.tex';path.write_text('\\n'.join(lines)+'\\n')\n",
    "    return path\n",
    "\n",
    "\n",
    "def run_suite(cfg,output_dir):\n",
    "    cfg.validate();store=RunStore(output_dir,cfg)\n",
    "    current_runtime=runtime_metadata()\n",
    "    runtime_path=store.root/'runtime.json'\n",
    "    if cfg.resume and runtime_path.exists():\n",
    "        old_runtime=json.loads(runtime_path.read_text())\n",
    "        critical=['torch','transformers','tokenizers','numpy']\n",
    "        previous_gpu, current_gpu = old_runtime.get('gpu') or {}, current_runtime.get('gpu') or {}\n",
    "        if any(previous_gpu.get(k) != current_gpu.get(k) for k in ('name','capability')):\n",
    "            raise RuntimeError('GPU model/capability changed. Use a hardware-specific NEW output directory.')\n",
    "        if any(old_runtime.get('packages',{}).get(k)!=current_runtime['packages'].get(k) for k in critical):\n",
    "            raise RuntimeError('Critical package versions changed. Use a new output directory; old outputs are preserved.')\n",
    "    store.save_json('runtime.json',current_runtime)\n",
    "    store.log(f'Requested modules: {cfg.modules}')\n",
    "    status=dict(state='running',requested=cfg.modules,completed=[],failed=[],started_at=now_string())\n",
    "    store.save_json('RUN_STATUS.json',status)\n",
    "    session=None\n",
    "    try:\n",
    "        primary_modules=[m for m in cfg.modules if m!='nl' and not store.is_done(m)]\n",
    "        if primary_modules:\n",
    "            session=NativeModelSession(cfg.primary_model,cfg,store)\n",
    "            if 'readout' in cfg.modules:register_readouts(session,cfg,store)\n",
    "            data=prepare_primary_symbolic_data(session,cfg)\n",
    "            buc=run_primary_buc(session,cfg,store,data)\n",
    "            functions=dict(readout=run_readout_audit,null=run_selection_matched_null,operators=run_operator_audit,\n",
    "                           t3=run_t3_audit,baselines=run_baselines,generalization=run_generalization)\n",
    "            for module in primary_modules:\n",
    "                try:\n",
    "                    store.log('START MODULE: '+module)\n",
    "                    store.progress(force=True, module=module, detail='module started')\n",
    "                    module_start=time.monotonic()\n",
    "                    functions[module](session,cfg,store,data,buc)\n",
    "                    store.log(f'END MODULE: {module}; elapsed={time.monotonic()-module_start:.1f}s')\n",
    "                except Exception:\n",
    "                    error=traceback.format_exc();store.log(error)\n",
    "                    store.save_json(f'logs/{module}_failure.json',dict(module=module,traceback=error))\n",
    "                    status['failed'].append(module)\n",
    "                    if not cfg.continue_on_module_error:break\n",
    "                status['completed']=[m for m in cfg.modules if store.done_path(m).exists()]\n",
    "                store.save_json('RUN_STATUS.json',status)\n",
    "            store.save_json('raw/primary_compute_counters.json',dict(\n",
    "                forward_calls=session.model.forward_calls,forward_rows=session.model.forward_rows,\n",
    "                real_input_tokens=session.model.input_token_count,oom_retries=session.model.oom_retries))\n",
    "            del data,buc\n",
    "            session.close();session=None;clear_cuda()\n",
    "        if 'nl' in cfg.modules and not store.is_done('nl'):\n",
    "            try:run_nl_expansion(cfg,store)\n",
    "            except Exception:\n",
    "                error=traceback.format_exc();store.log(error);store.save_json('logs/nl_failure.json',dict(traceback=error))\n",
    "                status['failed'].append('nl')\n",
    "    except KeyboardInterrupt:\n",
    "        status['failed'].append('interrupted');store.log('Interrupted; saved task checkpoints remain usable.')\n",
    "    except Exception:\n",
    "        error=traceback.format_exc();store.log(error)\n",
    "        store.save_json('logs/initialization_failure.json',dict(traceback=error));status['failed'].append('initialization')\n",
    "    finally:\n",
    "        if session is not None:\n",
    "            try:session.close()\n",
    "            except Exception:pass\n",
    "        status['completed']=[m for m in cfg.modules if store.done_path(m).exists()]\n",
    "        status['pending']=[m for m in cfg.modules if m not in status['completed']]\n",
    "        status['state']='completed' if not status['pending'] and not status['failed'] else 'partial_or_failed'\n",
    "        status['finished_at']=now_string()\n",
    "        store.save_json('RUN_STATUS.json',status)\n",
    "        try:write_latex_fragment(store)\n",
    "        except Exception:store.save_json('logs/latex_export_failure.json',dict(traceback=traceback.format_exc()))\n",
    "        store.log(f'Final status: {status[\"state\"]}; completed={status[\"completed\"]}; pending={status[\"pending\"]}')\n",
    "        store.write_manifest()\n",
    "        artifact=store.make_zip() if cfg.zip_outputs else store.root\n",
    "        print(f'RESULT_ARTIFACT={artifact}',flush=True)\n",
    "    return artifact\n",
    "\n",
    "\n",
    "def parse_args(argv=None):\n",
    "    parser=argparse.ArgumentParser(description='CEA native-model supplemental experiments')\n",
    "    parser.add_argument('--profile',default='paper',choices=['smoke','paper','full'])\n",
    "    parser.add_argument('--output-dir',type=Path,default=Path('cea_native_results'))\n",
    "    parser.add_argument('--modules',default='operators,t3,baselines,generalization,readout,null,nl')\n",
    "    parser.add_argument('--seed',type=int,default=None)\n",
    "    parser.add_argument('--config-json',type=Path,default=None)\n",
    "    parser.add_argument('--no-resume',action='store_true')\n",
    "    parser.add_argument('--hardware-preset',choices=['auto','manual'],default='auto',\n",
    "                        help='auto: GPU-specific microbatches only; research budgets remain unchanged')\n",
    "    return parser.parse_args(argv)\n",
    "\n",
    "\n",
    "def main(argv=None):\n",
    "    args=parse_args(argv);cfg=SuiteConfig.for_profile(args.profile)\n",
    "    cfg.modules=[m.strip() for m in args.modules.split(',') if m.strip()]\n",
    "    if args.seed is not None:cfg.seed=args.seed\n",
    "    cfg.resume=not args.no_resume\n",
    "    overrides = {}\n",
    "    if args.config_json:\n",
    "        overrides=json.loads(args.config_json.read_text())\n",
    "        fields={f.name for f in dataclasses.fields(SuiteConfig)}\n",
    "        for key,value in overrides.items():\n",
    "            if key not in fields:raise ValueError(f'Unknown override: {key}')\n",
    "            setattr(cfg,key,value)\n",
    "    if args.hardware_preset == 'auto' and cfg.device.startswith('cuda') and torch.cuda.is_available():\n",
    "        from cea_colab_support import gpu_resource_plan, resource_overrides\n",
    "        device = torch.device(cfg.device)\n",
    "        plan = gpu_resource_plan(torch.cuda.get_device_name(device),\n",
    "                                 torch.cuda.get_device_properties(device).total_memory / 2**30)\n",
    "        for key, value in resource_overrides(args.profile, plan).items():\n",
    "            if key not in overrides:\n",
    "                setattr(cfg, key, value)\n",
    "        print('GPU_RESOURCE_PLAN=' + json.dumps(plan), flush=True)\n",
    "    import signal\n",
    "    def stop_cleanly(signum, frame):\n",
    "        raise KeyboardInterrupt('Stop requested; finishing local checkpoint writes')\n",
    "    signal.signal(signal.SIGTERM, stop_cleanly)\n",
    "    try:\n",
    "        artifact=run_suite(cfg,args.output_dir)\n",
    "        state=json.loads((args.output_dir/'RUN_STATUS.json').read_text())\n",
    "        if state['state']=='completed':\n",
    "            print(f'All requested modules completed: {artifact}',flush=True);return 0\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7c177328",
   "metadata": {},
   "source": [
    "### `cea_native_suite.py` — 17/17"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fee5f1f0",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%writefile /content/cea_resume_v9/source/parts/cea_native_suite_016.part\n",
    "        print(f'PARTIAL RUN. Completed data and failure logs are included in {artifact}',flush=True);return 2\n",
    "    except Exception:\n",
    "        print(traceback.format_exc(),file=sys.stderr);return 1\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "if __name__ == \"__main__\":\n",
    "    raise SystemExit(main())\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8ec19dd0",
   "metadata": {},
   "source": [
    "### `cea_fast_v9.py` — 1/5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7149144d",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%writefile /content/cea_resume_v9/source/parts/cea_fast_v9_000.part\n",
    "#!/usr/bin/env python3\n",
    "\"\"\"CEA V9 continuation engine: reuse completed V7 results, replay only a causal suffix.\n",
    "\n",
    "The experimental generators, metrics, budgets and selection code remain in the\n",
    "byte-identical cea_native_suite.py from the user's final V7 snapshot. This module\n",
    "changes execution and adds explicit numerical/provenance gates. No source from an\n",
    "uploaded results ZIP is ever imported or executed.\n",
    "\"\"\"\n",
    "from __future__ import annotations\n",
    "\n",
    "import argparse\n",
    "import contextlib\n",
    "import dataclasses\n",
    "import gc\n",
    "import hashlib\n",
    "import inspect\n",
    "import json\n",
    "import math\n",
    "import os\n",
    "from pathlib import Path\n",
    "import shutil\n",
    "import signal\n",
    "import sqlite3\n",
    "import sys\n",
    "import tempfile\n",
    "import time\n",
    "import traceback\n",
    "import zipfile\n",
    "from collections import OrderedDict\n",
    "from types import SimpleNamespace\n",
    "from typing import Any\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "import cea_native_suite as s\n",
    "import cea_numeric_v9 as numeric\n",
    "\n",
    "ENGINE_VERSION = \"9.1-json-stable-runtime\"\n",
    "ALL_MODULES = [\"operators\", \"t3\", \"baselines\", \"generalization\", \"readout\", \"null\", \"nl\"]\n",
    "EXPERIMENT_SOURCE_SHA256 = hashlib.sha256(Path(s.__file__).read_bytes()).hexdigest()\n",
    "OriginalSession = s.NativeModelSession\n",
    "OriginalStore = s.RunStore\n",
    "OriginalNLExamples = s.nl_example_records\n",
    "\n",
    "\n",
    "@dataclasses.dataclass\n",
    "class EngineConfig:\n",
    "    # Only execution and validation settings; not scientific sample budgets.\n",
    "    variant_batch_size: int = 32\n",
    "    metric_set_block: int = 256\n",
    "    prefix_cpu_cache_mib: int = 768\n",
    "    behavior_batch_size: int = 8\n",
    "    suffix_candidates: tuple[int, ...] = (1, 8, 32, 64)\n",
    "    # These are explicit V9 acceptance criteria, NOT the old full-vocabulary\n",
    "    # bitwise-like V7 gate. Score and readout comparisons are BOTH required.\n",
    "    readout_atol: float = 0.002\n",
    "    score_atol: float = 0.002\n",
    "    full_logit_atol: float = 0.01\n",
    "    same_path_atol: float = 0.0004\n",
    "    require_benchmark_speedup: float = 2.0\n",
    "    revalidate_interval_calls: int = 5000\n",
    "    allow_slow_execution: bool = False\n",
    "    numerical_policy: str = \"native_clean_baseline_condition_checked_replay\"\n",
    "    probe_sets: int = 3\n",
    "    refinement_safety_factor: float = 2.0\n",
    "    reference_final_arrays: bool = True\n",
    "    cohort_on_import_drift: bool = True\n",
    "    # No empirical error envelope is asserted to bound every unseen candidate.\n",
    "    # Native winner/final-array checks are mandatory even after replay calibration.\n",
    "\n",
    "    @classmethod\n",
    "    def for_gpu(cls, name: str):\n",
    "        name = name.upper()\n",
    "        n = 64 if \"A100\" in name else 32 if \"L4\" in name else 8 if \"T4\" in name else 8\n",
    "        return cls(variant_batch_size=n, behavior_batch_size=16 if \"A100\" in name else 8 if \"L4\" in name else 2)\n",
    "\n",
    "    def validate(self):\n",
    "        if self.probe_sets < 1 or self.refinement_safety_factor < 1:\n",
    "            raise ValueError(\"Need at least one target probe and an empirical safety factor >= 1\")\n",
    "        if not self.reference_final_arrays:\n",
    "            raise ValueError(\"V9 requires native final selected-set arrays; this guard cannot be disabled\")\n",
    "        if self.variant_batch_size < 1 or self.metric_set_block < 1:\n",
    "            raise ValueError(\"Execution batch sizes must be positive\")\n",
    "        if not self.suffix_candidates or any(n < 1 for n in self.suffix_candidates):\n",
    "            raise ValueError(\"Every suffix must contain the final token\")\n",
    "        if self.readout_atol <= 0 or self.score_atol <= 0:\n",
    "            raise ValueError(\"Numerical acceptance criteria must be positive\")\n",
    "\n",
    "\n",
    "ENGINE = EngineConfig()\n",
    "\n",
    "\n",
    "def sha256_file(path):\n",
    "    h = hashlib.sha256()\n",
    "    with Path(path).open(\"rb\") as f:\n",
    "        for block in iter(lambda: f.read(1 << 20), b\"\"):\n",
    "            h.update(block)\n",
    "    return h.hexdigest()\n",
    "\n",
    "\n",
    "def atomic_json(path, value):\n",
    "    path = Path(path)\n",
    "    path.parent.mkdir(parents=True, exist_ok=True)\n",
    "    tmp = path.with_name(path.name + \".tmp\")\n",
    "    tmp.write_text(json.dumps(s.to_python(value), indent=2, ensure_ascii=False, sort_keys=True))\n",
    "    os.replace(tmp, path)\n",
    "\n",
    "\n",
    "def safe_snapshot_extract(archive, destination):\n",
    "    \"\"\"Extract data, rejecting traversal, symlinks, duplicates and oversized archives.\"\"\"\n",
    "    destination = Path(destination).resolve()\n",
    "    with zipfile.ZipFile(archive) as z:\n",
    "        infos = z.infolist()\n",
    "        if sum(i.file_size for i in infos) > 4 * 1024**3:\n",
    "            raise ValueError(\"Snapshot is unexpectedly larger than 4 GiB\")\n",
    "        seen = set()\n",
    "        for i in infos:\n",
    "            p = Path(i.filename)\n",
    "            if p.is_absolute() or \"..\" in p.parts or i.filename in seen:\n",
    "                raise ValueError(\"Unsafe or duplicate archive path\")\n",
    "            if ((i.external_attr >> 16) & 0o170000) == 0o120000:\n",
    "                raise ValueError(\"Archive symlinks are not accepted\")\n",
    "            seen.add(i.filename)\n",
    "        bad = z.testzip()\n",
    "        if bad:\n",
    "            raise ValueError(f\"Corrupt snapshot member: {bad}\")\n",
    "        z.extractall(destination)\n",
    "    roots = [p.parent for p in destination.rglob(\"RUN_STATUS.json\") if (p.parent / \"config.json\").is_file()]\n",
    "    if roots:\n",
    "        depth=min(len(p.relative_to(destination).parts) for p in roots)\n",
    "        roots=[p for p in roots if len(p.relative_to(destination).parts)==depth]\n",
    "    if len(roots) != 1:\n",
    "        raise ValueError(f\"Expected one top-level result root, found {len(roots)}\")\n",
    "    return roots[0]\n",
    "\n",
    "\n",
    "def import_v7_snapshot(archive, output):\n",
    "    \"\"\"Copy data to a NEW root; retain original config/source and migration provenance.\n",
    "\n",
    "    Existing completed modules are preserved. Reuse remains subject to the on-GPU\n",
    "    validation gate. Runtime and preflight history are kept in provenance, not erased.\n",
    "    \"\"\"\n",
    "    output = Path(output)\n",
    "    archive = Path(archive)\n",
    "    digest = sha256_file(archive)\n",
    "    marker = output / \"V9_IMPORT.json\"\n",
    "    if marker.exists():\n",
    "        old = json.loads(marker.read_text())\n",
    "        if old[\"archive_sha256\"] != digest:\n",
    "            raise RuntimeError(\"A different V7 snapshot was supplied to this V9 directory\")\n",
    "        return old\n",
    "    if output.exists() and any(output.iterdir()):\n",
    "        raise RuntimeError(\"V7 import requires an empty V9 output directory\")\n",
    "    with tempfile.TemporaryDirectory(prefix=\"cea-v7-import-\") as td:\n",
    "        source = safe_snapshot_extract(archive, td)\n",
    "        old_source = source / \"code/cea_native_suite.py\"\n",
    "        if not old_source.is_file() or sha256_file(old_source) != EXPERIMENT_SOURCE_SHA256:\n",
    "            raise RuntimeError(\"The uploaded snapshot does not match this vetted V7 experiment source\")\n",
    "        if (source / \"source_sha256.txt\").read_text().strip() != EXPERIMENT_SOURCE_SHA256:\n",
    "            raise RuntimeError(\"V7 source checksum record is inconsistent\")\n",
    "        cfg = json.loads((source / \"config.json\").read_text())\n",
    "        if cfg.get(\"dtype\") != \"float32\":\n",
    "            raise RuntimeError(\"This continuation only imports the user's FP32 V7 experiment\")\n",
    "        old_status = json.loads((source / \"RUN_STATUS.json\").read_text())\n",
    "        output.mkdir(parents=True, exist_ok=True)\n",
    "        # Copy completed outputs and partial checkpoint files; never execute archive code.\n",
    "        shutil.copytree(source, output, dirs_exist_ok=True)\n",
    "        provenance = output / (\"provenance/import_\" + digest[:16])\n",
    "        provenance.mkdir(parents=True, exist_ok=True)\n",
    "        for name in [\"config.json\", \"runtime.json\", \"runtime_v8.json\", \"RUN_STATUS.json\",\n",
    "                     \"source_sha256.txt\", \"manifest.json\", \"gpu.json\", \"ENGINE_V8.json\", \"V7_IMPORT.json\"]:\n",
    "            if (output / name).exists():\n",
    "                shutil.copy2(output / name, provenance / name)\n",
    "        if (output / \"gpu.json\").exists():\n",
    "            (output / \"gpu.json\").unlink()  # Historical GPU stays under provenance.\n",
    "        if (output / \"runtime.json\").exists():\n",
    "            (output / \"runtime.json\").unlink()  # New runtime is recorded separately and validated.\n",
    "        for p in output.glob(\"*.lock\"):\n",
    "            p.unlink(missing_ok=True)\n",
    "        for p in output.glob(\".*.lock\"):\n",
    "            p.unlink(missing_ok=True)\n",
    "        info = dict(archive_name=archive.name, archive_sha256=digest,\n",
    "                    experiment_source_sha256=EXPERIMENT_SOURCE_SHA256,\n",
    "                    original_state=old_status,\n",
    "                    inherited_completed=[m for m in ALL_MODULES if (output / f\".{m}.done.json\").exists()],\n",
    "                    reuse_status=\"awaiting_native_reference_gate\",\n",
    "                    note=\"Original arrays/tables are unchanged; different execution engines are recorded separately.\")\n",
    "        atomic_json(marker, info)\n",
    "        atomic_json(output / \"RUN_STATUS.json\", dict(state=\"validation_required\", completed=info[\"inherited_completed\"],\n",
    "                      failed=[], pending=[m for m in ALL_MODULES if m not in info[\"inherited_completed\"]]))\n",
    "    return info\n",
    "\n",
    "\n",
    "class V9Store(OriginalStore):\n",
    "    def __init__(self, root, config):\n",
    "        root = Path(root)\n",
    "        new_manifest = dict(version=ENGINE_VERSION, experiment_source_sha256=EXPERIMENT_SOURCE_SHA256,\n",
    "                            engine_source_sha256=sha256_file(__file__),\n",
    "                            numeric_source_sha256=sha256_file(numeric.__file__),\n",
    "                            engine=dataclasses.asdict(ENGINE))\n",
    "        target = root / \"ENGINE_V9.json\"\n",
    "        # JSON converts tuples to lists, so compare canonical JSON values.\n",
    "        new_manifest = json.loads(json.dumps(new_manifest))\n",
    "        if target.exists() and json.loads(target.read_text()) != new_manifest:\n",
    "            raise RuntimeError(\"V9 code or numerical policy changed; use a new result directory\")\n",
    "        super().__init__(root, config)\n",
    "        self.save_json(\"ENGINE_V9.json\", new_manifest)\n",
    "        self.save_json(\"SCIENTIFIC_CONFIG_UNCHANGED.json\", dict(\n",
    "            config=dataclasses.asdict(config), original_source=EXPERIMENT_SOURCE_SHA256,\n",
    "            note=\"FP32, prompts, donors, seeds, 99 null trials, shortlist, head budget and greedy rule are unchanged.\"))\n",
    "\n",
    "\n",
    "    def task(self,key,function):\n",
    "        result=super().task(key,function)\n",
    "        if '-trial-' in key:\n",
    "            target=key.rsplit('-trial-',1)[0]\n",
    "            records=[]\n",
    "            for path in self.tasks.glob(s.sanitize_filename(target)+'-trial-*.json'):\n",
    "                record=json.loads(path.read_text())\n",
    "                if record.get('status')=='completed':records.append(record)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "331b27a5",
   "metadata": {},
   "source": [
    "### `cea_fast_v9.py` — 2/5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b10b723d",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%writefile /content/cea_resume_v9/source/parts/cea_fast_v9_001.part\n",
    "            durations=[float(r['elapsed_seconds']) for r in records if r.get('elapsed_seconds',0)>0]\n",
    "            if durations:\n",
    "                estimate=float(np.median(durations))*(self.config.null_trials_per_regime-len(records))\n",
    "                self.log(f'NULL PROGRESS {target}: {len(records)}/{self.config.null_trials_per_regime}; '\n",
    "                         f'median_trial_s={np.median(durations):.1f}; estimated_remaining_this_target_h={estimate/3600:.2f} '\n",
    "                         '(empirical projection, not whole-suite ETA)')\n",
    "        return result\n",
    "\n",
    "\n",
    "def _legacy_cache_pairs(cache):\n",
    "    \"\"\"Read native DynamicCache tensors, without assuming a model's LM-head name.\"\"\"\n",
    "    if hasattr(cache, \"layers\"):\n",
    "        pairs = [(layer.keys, layer.values) for layer in cache.layers]\n",
    "    elif hasattr(cache, \"to_legacy_cache\"):\n",
    "        pairs = list(cache.to_legacy_cache())\n",
    "    elif isinstance(cache, (list, tuple)):\n",
    "        pairs = list(cache)\n",
    "    else:\n",
    "        raise TypeError(\"Unsupported native cache representation\")\n",
    "    if not pairs or any(k is None or v is None or k.ndim != 4 or v.ndim != 4 for k, v in pairs):\n",
    "        raise ValueError(\"Native cache must contain per-layer [batch,head,position,dimension] tensors\")\n",
    "    return pairs\n",
    "\n",
    "\n",
    "def fresh_prefix_cache(pairs, repeat):\n",
    "    \"\"\"New branch cache for every intervention; cached prefixes are never updated.\n",
    "\n",
    "    DynamicCache is used only for its public mask/length interface. update returns\n",
    "    the prefix and current suffix, without retaining any intervention-dependent KV.\n",
    "    The view expansion avoids storing repeat copies of the immutable prefix.\n",
    "    \"\"\"\n",
    "    from transformers.cache_utils import DynamicCache, DynamicLayer\n",
    "\n",
    "    class BranchCache(DynamicCache):\n",
    "        def __init__(self, tensors):\n",
    "            # Construct layer views without DynamicCache(ddp_cache_data=...),\n",
    "            # whose constructor concatenates and materializes repeated prefixes.\n",
    "            super().__init__()\n",
    "            self.layers = []\n",
    "            for k, v in tensors:\n",
    "                layer = DynamicLayer()\n",
    "                layer.lazy_initialization(k, v)\n",
    "                layer.keys, layer.values = k, v\n",
    "                self.layers.append(layer)\n",
    "            self._fixed_prefix = tuple(tensors)\n",
    "            self._seen = set()\n",
    "\n",
    "        def update(self, key_states, value_states, layer_idx, *args, **kwargs):\n",
    "            if layer_idx in self._seen:\n",
    "                raise RuntimeError(\"An intervention branch cache was reused; this would contaminate results\")\n",
    "            self._seen.add(layer_idx)\n",
    "            k, v = self._fixed_prefix[layer_idx]\n",
    "            return torch.cat((k, key_states), dim=-2), torch.cat((v, value_states), dim=-2)\n",
    "\n",
    "    expanded = [(k.expand(repeat, -1, -1, -1), v.expand(repeat, -1, -1, -1)) for k, v in pairs]\n",
    "    return BranchCache(expanded)\n",
    "\n",
    "\n",
    "class PrefixReplay:\n",
    "    \"\"\"Prompt-major, head-set-batched native suffix replay for LAST-only interventions.\"\"\"\n",
    "    def __init__(self, session):\n",
    "        self.session = session\n",
    "        self.model = session.model\n",
    "        self.hf = self.model.hf_model\n",
    "        self.policy = None\n",
    "        self.cpu_lru = OrderedDict()\n",
    "        self.cpu_bytes = 0\n",
    "        self.limit = ENGINE.prefix_cpu_cache_mib * 1024**2\n",
    "        self.prefills = 0\n",
    "        self.replay_calls = 0\n",
    "        self.replayed_suffix_tokens = 0\n",
    "        self.prefix_tokens_reused = 0\n",
    "        self._last_gpu_key = None\n",
    "        self._last_gpu_pairs = None\n",
    "        self._readout_rows = None\n",
    "\n",
    "    def clear(self):\n",
    "        self.cpu_lru.clear()\n",
    "        self._last_gpu_pairs = None\n",
    "        self._last_gpu_key = None\n",
    "        self.cpu_bytes = 0\n",
    "        s.clear_cuda()\n",
    "\n",
    "    @torch.inference_mode()\n",
    "    def prefix_pairs(self, tokens):\n",
    "        tokens = tokens.detach().cpu().reshape(-1)\n",
    "        if bool(tokens.lt(0).any()) or tokens.numel() < 1:\n",
    "            raise ValueError(\"Replay needs a real, nonempty, unpadded prompt\")\n",
    "        key = hashlib.sha256(tokens.numpy().tobytes()).hexdigest()\n",
    "        if key == self._last_gpu_key:\n",
    "            return self._last_gpu_pairs\n",
    "        if key in self.cpu_lru:\n",
    "            pairs, size = self.cpu_lru.pop(key)\n",
    "            self.cpu_lru[key] = (pairs, size)\n",
    "        else:\n",
    "            # Prefill the FULL clean prompt once. Its earlier positions cannot depend\n",
    "            # on a later LAST intervention. The final position is explicitly excluded.\n",
    "            input_tokens = tokens[None].to(self.session.device)\n",
    "            kwargs = self.model._inputs(input_tokens)\n",
    "            kwargs[\"use_cache\"] = True\n",
    "            with torch.autocast(device_type=self.session.device.type, enabled=False):\n",
    "                result = self.hf.base_model(**kwargs)\n",
    "            native_pairs = _legacy_cache_pairs(result.past_key_values)\n",
    "            if len(native_pairs) != self.session.n_layers:\n",
    "                raise ValueError(\"Wrong number of native cache layers\")\n",
    "            pairs = []\n",
    "            for k, v in native_pairs:\n",
    "                if k.shape[-2] != len(tokens) or v.shape[-2] != len(tokens):\n",
    "                    raise ValueError(\"Sliding/truncated caches are not supported by this engine\")\n",
    "                pairs.append((k[..., :-1, :].detach().to(\"cpu\").contiguous(),\n",
    "                              v[..., :-1, :].detach().to(\"cpu\").contiguous()))\n",
    "            del result, native_pairs\n",
    "            self.prefills += 1\n",
    "            size = sum(t.numel()*t.element_size() for pair in pairs for t in pair)\n",
    "            if size <= self.limit:\n",
    "                while self.cpu_lru and self.cpu_bytes + size > self.limit:\n",
    "                    _, (_, old_size) = self.cpu_lru.popitem(last=False)\n",
    "                    self.cpu_bytes -= old_size\n",
    "                self.cpu_lru[key] = (pairs, size)\n",
    "                self.cpu_bytes += size\n",
    "            self.session.store.progress(phase=\"prefix prefill\", prefix_prefills=self.prefills,\n",
    "                                         prefix_cache_mib=round(self.cpu_bytes/1024**2, 1))\n",
    "        self._last_gpu_pairs = [(k.to(self.session.device), v.to(self.session.device)) for k, v in pairs]\n",
    "        self._last_gpu_key = key\n",
    "        return self._last_gpu_pairs\n",
    "\n",
    "    @contextlib.contextmanager\n",
    "    def interventions(self, heads, replacements):\n",
    "        # Each branch is the SAME prompt but a DIFFERENT selected set. No causal\n",
    "        # effects can propagate between branches because attention is batch-separate.\n",
    "        handles = []\n",
    "        try:\n",
    "            for layer, projection in enumerate(self.model.projections):\n",
    "                mask = torch.zeros((len(heads), self.session.n_heads, 1),\n",
    "                                   dtype=torch.bool, device=self.session.device)\n",
    "                used = False\n",
    "                for row, group in enumerate(heads):\n",
    "                    for l, h in group:\n",
    "                        if not (0 <= l < self.session.n_layers and 0 <= h < self.session.n_heads):\n",
    "                            raise ValueError(\"Head index outside the model\")\n",
    "                        if l == layer:\n",
    "                            mask[row, h] = True\n",
    "                            used = True\n",
    "                if not used:\n",
    "                    continue\n",
    "                replacement = None if replacements is None else replacements[layer].to(\n",
    "                    device=self.session.device, dtype=self.session.dtype)\n",
    "                if replacement is not None and tuple(replacement.shape) != (\n",
    "                        self.session.n_heads, self.session.d_head):\n",
    "                    raise ValueError(\"One-prompt donor tensor has wrong head shape\")\n",
    "\n",
    "                def prehook(module, args, mask=mask, replacement=replacement):\n",
    "                    x = args[0]\n",
    "                    if x.ndim != 3 or x.shape[0] != len(heads) or x.shape[-1] != self.session.d_model:\n",
    "                        raise ValueError(\"Output-projection hook saw an unexpected tensor\")\n",
    "                    out = x.clone()\n",
    "                    current = out[:, -1].reshape(len(heads), self.session.n_heads, self.session.d_head)\n",
    "                    repl = torch.zeros_like(current) if replacement is None else replacement[None]\n",
    "                    out[:, -1] = torch.where(mask, repl, current).reshape(len(heads), self.session.d_model)\n",
    "                    return (out, *args[1:])\n",
    "                handles.append(projection.register_forward_pre_hook(prehook))\n",
    "            yield\n",
    "        finally:\n",
    "            for handle in handles:\n",
    "                handle.remove()\n",
    "\n",
    "    @torch.inference_mode()\n",
    "    def branches(self, tokens, head_sets, replacements=None, suffix=None):\n",
    "        \"\"\"Return full final-position logits; every branch cache is fresh and read-only.\"\"\"\n",
    "        if not head_sets:\n",
    "            return torch.empty((0, self.model.cfg.d_vocab), device=self.session.device)\n",
    "        tokens = tokens.detach().cpu().reshape(-1)\n",
    "        tokens = tokens[tokens >= 0]\n",
    "        if len(tokens) == 0:\n",
    "            raise ValueError(\"Empty replay prompt\")\n",
    "        suffix = min(int(suffix or self.policy[\"suffix_tokens\"]), len(tokens))\n",
    "        prefix_length = len(tokens) - suffix\n",
    "        full_prefix = self.prefix_pairs(tokens)\n",
    "        pairs = [(k[..., :prefix_length, :], v[..., :prefix_length, :]) for k, v in full_prefix]\n",
    "        cache = fresh_prefix_cache(pairs, len(head_sets))\n",
    "        ids = tokens[-suffix:][None].to(self.session.device).expand(len(head_sets), -1).contiguous()\n",
    "        positions = torch.arange(prefix_length, len(tokens), device=self.session.device)[None]\n",
    "        kwargs = dict(input_ids=ids, attention_mask=torch.ones((len(head_sets), len(tokens)),\n",
    "                      dtype=torch.long, device=self.session.device), position_ids=positions,\n",
    "                      past_key_values=cache, use_cache=True, return_dict=True)\n",
    "        # Native positionwise output head: compute only the last position. No logits\n",
    "        # for earlier positions enter any experiment in this suite.\n",
    "        handles = [self.hf.get_output_embeddings().register_forward_pre_hook(\n",
    "            lambda module, args: (args[0][:, -1:, :], *args[1:]))]\n",
    "        try:\n",
    "            with self.interventions(head_sets, replacements):\n",
    "                with torch.autocast(device_type=self.session.device.type, enabled=False):\n",
    "                    result = self.hf(**kwargs)\n",
    "                    logits = result.logits[:, -1].detach()\n",
    "            if not bool(torch.isfinite(logits).all()):\n",
    "                raise FloatingPointError(\"Replay returned nonfinite logits\")\n",
    "            self.replay_calls += 1\n",
    "            self.replayed_suffix_tokens += len(head_sets)*suffix\n",
    "            self.prefix_tokens_reused += len(head_sets)*prefix_length\n",
    "            self.model.forward_calls += 1\n",
    "            self.model.forward_rows += len(head_sets)\n",
    "            self.model.input_token_count += len(head_sets)*suffix\n",
    "            return logits\n",
    "        finally:\n",
    "            for h in handles:\n",
    "                h.remove()\n",
    "\n",
    "    def counters(self):\n",
    "        return dict(prefix_prefills=self.prefills, replay_calls=self.replay_calls,\n",
    "                    replayed_suffix_tokens=self.replayed_suffix_tokens,\n",
    "                    prefix_tokens_reused=self.prefix_tokens_reused,\n",
    "                    note=\"Token-operation counters are not an end-to-end speedup measurement.\")\n",
    "\n",
    "\n",
    "def _sync(device):\n",
    "    if device.type == \"cuda\":\n",
    "        torch.cuda.synchronize(device)\n",
    "\n",
    "\n",
    "def native_full_logits(session, tokens, heads=(), replacement=None):\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6d77adfe",
   "metadata": {},
   "source": [
    "### `cea_fast_v9.py` — 3/5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1a7e08f3",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%writefile /content/cea_resume_v9/source/parts/cea_fast_v9_002.part\n",
    "    tok = tokens.reshape(1, -1).to(session.device)\n",
    "    tok = tok[:, tok[0] >= 0]\n",
    "    repl = None if replacement is None else {l: v[None] for l, v in replacement.items()}\n",
    "    hooks = session._make_hooks([list(heads)], 1, repl)\n",
    "    return session.model.run_with_hooks(tok, hooks)[0, -1].detach()\n",
    "\n",
    "\n",
    "def _errors(fast, ref, readout_pairs):\n",
    "    a, b = fast.float(), ref.float()\n",
    "    values = []\n",
    "    for i, j in readout_pairs:\n",
    "        values.append(float(((a[..., i]-a[..., j])-(b[..., i]-b[..., j])).abs().max()))\n",
    "    return dict(max_full_logit_error=float((a-b).abs().max()),\n",
    "                max_readout_error=max(values), readout_errors=values)\n",
    "\n",
    "\n",
    "def _score_difference(fast, ref, pairs):\n",
    "    records = numeric.score_comparison_records(fast, ref, pairs)\n",
    "    checked = [r for r in records if r['normalized_checked']]\n",
    "    return (max((r['max_anchored_score_error'] for r in checked), default=0.0), len(checked))\n",
    "\n",
    "\n",
    "@torch.inference_mode()\n",
    "def validate_replay(session, *, real_pretrained=True):\n",
    "    \"\"\"Choose a measured fast policy; do not silently return to full-sequence singleton.\n",
    "\n",
    "    Raw readouts, full logits and branch independence pass global guards.\n",
    "    Normalized errors use the same native baseline as production. Each real target\n",
    "    is additionally checked on paired data; failing normalized targets use native\n",
    "    final values and reference-refined selection, not a looser normalized gate.\n",
    "    Finite measurements do not prove equality for every possible model input.\n",
    "    \"\"\"\n",
    "    cfg, store, replay = session.cfg, session.store, session.replay\n",
    "    path = f\"raw/v9_validation_{s.sanitize_filename(session.model_name)}.json\"\n",
    "    prior = store.load_json(path) if (store.root/path).exists() else None\n",
    "    pairs = [session.readout_ids(s.PRIMARY_READOUT), session.readout_ids(s.YES_NO_READOUT)]\n",
    "    texts = []\n",
    "    # Real-length symbolic and linguistic cases, including both contrast sides.\n",
    "    for regime in ('FRONT','RANDOM'):\n",
    "        texts += [s.symbolic_prompt(s.symbolic_sequence(regime,b,cfg.evidence_len,cfg.tail_len,\n",
    "                  np.random.default_rng(177)),s.PRIMARY_READOUT) for b in (cfg.b_low,cfg.b_high)]\n",
    "    pairs_state=[('open','closed')]\n",
    "    for bank,query_index in [('A',0),('A',1),('B',0),('B',1)]:\n",
    "        for b in cfg.nl_selection_counts:\n",
    "            ts,_,_,_=s.make_nl_condition_texts(cfg,'RANDOM',b,pairs_state,[bank],1,991)\n",
    "            texts.append(ts[query_index])\n",
    "    tokens = [session.model.to_tokens(t)[0] for t in texts]\n",
    "    group = [(min(2,session.n_layers-1),0), (session.n_layers-1, session.n_heads-1)]\n",
    "    ref_base=[]; ref_abl=[]; ref_patch=[]; donors=[]\n",
    "    for token in tokens:\n",
    "        tok = token[None].to(session.device)\n",
    "        _, cache = session.model.run_with_cache(tok, lambda _: True)\n",
    "        donors.append({l: cache[session.hook_names[l]][0,-1].detach() for l in session.all_layers})\n",
    "        ref_base.append(native_full_logits(session,token))\n",
    "        ref_abl.append(native_full_logits(session,token,group))\n",
    "    for n,token in enumerate(tokens):\n",
    "        ref_patch.append(native_full_logits(session,token,group,donors[n^1]))\n",
    "    reference = [torch.stack(ref_base),torch.stack(ref_abl),torch.stack(ref_patch)]\n",
    "    record = dict(status='running', model=session.model_name, engine=ENGINE_VERSION,\n",
    "                  mode='actual_pretrained_model' if real_pretrained else 'explicit_test_double',\n",
    "                  config=dataclasses.asdict(ENGINE), tests=[], policy=None,\n",
    "                  gate_scope='global raw guard plus mandatory per-target normalized audits; native final arrays; not bitwise/global selection equivalence')\n",
    "    store.save_json(path,record)\n",
    "    if prior and prior.get('status')=='passed':\n",
    "        candidates=[prior['policy']]\n",
    "    else:\n",
    "        candidates=[dict(suffix_tokens=w,variant_batch_size=n)\n",
    "                    for w in ENGINE.suffix_candidates\n",
    "                    for n in [ENGINE.variant_batch_size,1]]\n",
    "    success=[]\n",
    "    for policy in candidates:\n",
    "        suffix,n=policy['suffix_tokens'],policy['variant_batch_size']\n",
    "        entry=dict(policy=policy)\n",
    "        try:\n",
    "            fast=[[],[],[]]\n",
    "            start=time.monotonic()\n",
    "            for i,tok in enumerate(tokens):\n",
    "                # Fill branch batch with different interventions, not just duplicates.\n",
    "                hs=[[],group]+[[(h%session.n_layers,h%session.n_heads)] for h in range(max(0,n-2))]\n",
    "                hs=hs[:n]\n",
    "                base = replay.branches(tok, hs, suffix=suffix)[0]\n",
    "                abl = replay.branches(tok,[group]*n,suffix=suffix)[0]\n",
    "                pat = replay.branches(tok,[group]*n,donors[i^1],suffix=suffix)[0]\n",
    "                for k,arr in enumerate((base,abl,pat)):fast[k].append(arr)\n",
    "            fast=list(map(torch.stack,fast))\n",
    "            _sync(session.device)\n",
    "            entry['elapsed_seconds']=time.monotonic()-start\n",
    "            errors=_errors(torch.stack(fast),torch.stack(reference),pairs)\n",
    "            metric_errors=[];valid_count=0;condition_records=[]\n",
    "            for a in range(0,len(tokens),2):\n",
    "                details=numeric.score_comparison_records(\n",
    "                    [v[a:a+2] for v in fast], [v[a:a+2] for v in reference], pairs)\n",
    "                for row in details:\n",
    "                    row['prompt_pair_index']=a//2\n",
    "                    row['low_prompt']=texts[a];row['high_prompt']=texts[a+1]\n",
    "                condition_records.extend(details)\n",
    "                checked=[r for r in details if r['normalized_checked']]\n",
    "                metric_errors += [r['max_anchored_score_error'] for r in checked]\n",
    "                valid_count += len(checked)\n",
    "            # New branch cache on every call; reversed order cannot change its source.\n",
    "            before = replay.branches(tokens[-1],[group,[]],suffix=suffix)\n",
    "            after = replay.branches(tokens[-1],[[],group],suffix=suffix).flip(0)\n",
    "            isolation=float((before-after).abs().max())\n",
    "            entry.update(**errors,max_score_error=max(metric_errors,default=0.0),normalized_contrasts_checked=valid_count,\n",
    "                         conditions=condition_records,\n",
    "                         normalized_failed_cases=[r for r in condition_records if r['normalized_checked']\n",
    "                             and r['max_anchored_score_error']>ENGINE.score_atol],\n",
    "                         branch_isolation_max_error=isolation)\n",
    "            passed=(errors['max_full_logit_error']<=ENGINE.full_logit_atol and\n",
    "                    errors['max_readout_error']<=ENGINE.readout_atol and\n",
    "                    isolation<=ENGINE.same_path_atol)\n",
    "            entry['status']=('passed_raw_gate_condition_checks_required' if entry.get('normalized_failed_cases')\n",
    "                             else 'passed') if passed else 'failed_numerical_gate'\n",
    "            entry['no_stable_normalized_probe']=(valid_count==0)\n",
    "            entry['normalization_policy']='Both production scores use the SAME native clean baseline; old all-replay score also logged'\n",
    "            entry['fallback_policy']='Every production pair gets a native score audit; failing pairs use native evaluation, not enlarged score tolerance' \n",
    "            if passed: success.append(policy)\n",
    "        except torch.cuda.OutOfMemoryError:\n",
    "            s.clear_cuda();entry.update(status='failed_memory')\n",
    "        except Exception:\n",
    "            entry.update(status='failed',traceback=traceback.format_exc())\n",
    "        record['tests'].append(entry);store.save_json(path,record)\n",
    "        store.log(f\"V9 REPLAY GATE: suffix={suffix}, branch_batch={n}, status={entry['status']}; \"\n",
    "                  f\"readout_error={entry.get('max_readout_error')}, score_error={entry.get('max_score_error')}\")\n",
    "        # The smallest suffix and largest passing batch is preferred. No hours-long\n",
    "        # full-sequence run is started when no accelerated policy passes.\n",
    "        if success:break\n",
    "    if not success:\n",
    "        record['status']='failed';store.save_json(path,record)\n",
    "        raise RuntimeError('No prefix-replay policy passed the declared gates. Full-budget singleton execution was NOT started. Export debug logs.')\n",
    "    replay.policy=success[0]\n",
    "    behavior_checks=[]\n",
    "    for n in sorted(set([ENGINE.behavior_batch_size, 2, 1]), reverse=True):\n",
    "        good=True; err=0.0\n",
    "        try:\n",
    "            for idx in range(len(tokens)):\n",
    "                tt=tokens[idx][None].to(session.device).repeat(n,1)\n",
    "                old_last=session.model.last_logits_only\n",
    "                session.model.last_logits_only=True\n",
    "                try:actual=session.model._run_direct(tt)[0][:,-1]\n",
    "                finally:session.model.last_logits_only=old_last\n",
    "                e=_errors(actual,reference[0][idx:idx+1].expand(n,-1),pairs)\n",
    "                err=max(err,e['max_readout_error'])\n",
    "                good=good and e['max_readout_error']<=ENGINE.readout_atol and e['max_full_logit_error']<=ENGINE.full_logit_atol\n",
    "        except torch.cuda.OutOfMemoryError:\n",
    "            s.clear_cuda();good=False\n",
    "        behavior_checks.append(dict(batch=n,passed=good,max_readout_error=err))\n",
    "        if good:\n",
    "            session.behavior_batch=n\n",
    "            break\n",
    "    else:\n",
    "        raise RuntimeError('Behavior-only final-logit path failed its native reference gate')\n",
    "    record['behavior_checks']=behavior_checks\n",
    "    record['behavior_batch']=session.behavior_batch\n",
    "    # Measure actual native reference and cached replay throughput on the same\n",
    "    # prompt/head-set workload. Report prefill separately, not a fabricated total ETA.\n",
    "    token=tokens[3];count=max(4,min(16,replay.policy['variant_batch_size']))\n",
    "    heads=[group]*count\n",
    "    _sync(session.device);t=time.monotonic()\n",
    "    for h in heads:native_full_logits(session,token,h)\n",
    "    _sync(session.device);full_seconds=time.monotonic()-t\n",
    "    t=time.monotonic()\n",
    "    for at in range(0,count,replay.policy['variant_batch_size']):\n",
    "        replay.branches(token,heads[at:at+replay.policy['variant_batch_size']])\n",
    "    _sync(session.device);fast_seconds=time.monotonic()-t\n",
    "    speedup=full_seconds/max(fast_seconds,1e-9)\n",
    "    record.update(status='passed',mandatory_production_target_audits=True,policy=replay.policy,benchmark=dict(\n",
    "        head_sets=count,prompt_tokens=len(token),full_seconds=full_seconds,replay_seconds=fast_seconds,\n",
    "        warm_prefix_speedup=speedup,prefill_excluded=True,\n",
    "        scope='same-prompt LAST ablation; excludes pair audits, native refinements and final outputs; not whole-suite speedup'))\n",
    "    store.save_json(path,record)\n",
    "    store.log(f'V9 BENCHMARK: old={full_seconds:.3f}s, replay={fast_seconds:.3f}s, warm-prefix speedup={speedup:.2f}x')\n",
    "    if real_pretrained and speedup < ENGINE.require_benchmark_speedup and not ENGINE.allow_slow_execution:\n",
    "        raise RuntimeError('Measured accelerated path is too slow for the requested budget. No full experiment started. See V9 benchmark.')\n",
    "    return record\n",
    "\n",
    "\n",
    "class PureAblationCache:\n",
    "    \"\"\"Cache raw zero-ablation readouts independently of high/low permutation labels.\n",
    "\n",
    "    A prompt/head-set/model/readout identifies the deterministic intervention.\n",
    "    Orientation multipliers are applied later, so reversed questions are never\n",
    "    confused with label swaps. Writes share the result snapshot lock; no live WAL\n",
    "    file is needed for a consistent archive.\n",
    "    \"\"\"\n",
    "    def __init__(self,store,model):\n",
    "        self.store=store;self.model=model\n",
    "        self.path=store.root/'checkpoints/v9_zero_ablation.sqlite'\n",
    "        self.connection=sqlite3.connect(self.path,timeout=60)\n",
    "        self.connection.execute('PRAGMA journal_mode=DELETE')\n",
    "        from cea_colab_support import snapshot_lock\n",
    "        with snapshot_lock(store.root):\n",
    "            self.connection.execute('CREATE TABLE IF NOT EXISTS value_cache ('\n",
    "                 'model TEXT, pair TEXT, token TEXT, heads TEXT, value REAL, '\n",
    "                 'PRIMARY KEY(model,pair,token,heads)) WITHOUT ROWID')\n",
    "            self.connection.commit()\n",
    "        self.hits=0;self.misses=0\n",
    "\n",
    "    @staticmethod\n",
    "    def headkey(heads):\n",
    "        return ';'.join(f'{l}:{h}' for l,h in sorted(set(map(tuple,heads))))\n",
    "\n",
    "    def lookup(self,token,pair,headsets):\n",
    "        tokenhash=hashlib.sha256(token.detach().cpu().numpy().tobytes()).hexdigest()\n",
    "        pairkey=f'{pair[0]}:{pair[1]}'\n",
    "        keys=[self.headkey(h) for h in headsets]\n",
    "        rows={}\n",
    "        for start in range(0,len(keys),400):\n",
    "            kk=keys[start:start+400]\n",
    "            if not kk:continue\n",
    "            q='SELECT heads,value FROM value_cache WHERE model=? AND pair=? AND token=? AND heads IN ('+','.join('?'*len(kk))+')'\n",
    "            rows.update(self.connection.execute(q,[self.model,pairkey,tokenhash,*kk]).fetchall())\n",
    "        values=[rows.get(key) for key in keys]\n",
    "        self.hits+=sum(v is not None for v in values);self.misses+=sum(v is None for v in values)\n",
    "        return values,(tokenhash,pairkey,keys)\n",
    "\n",
    "    def insert(self,identity,values):\n",
    "        tokenhash,pairkey,keys=identity\n",
    "        from cea_colab_support import snapshot_lock\n",
    "        with snapshot_lock(self.store.root):\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6a9876ca",
   "metadata": {},
   "source": [
    "### `cea_fast_v9.py` — 4/5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8cda8f67",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%writefile /content/cea_resume_v9/source/parts/cea_fast_v9_003.part\n",
    "            self.connection.executemany('INSERT OR IGNORE INTO value_cache VALUES (?,?,?,?,?)',\n",
    "                [(self.model,pairkey,tokenhash,k,float(v)) for k,v in zip(keys,values)])\n",
    "            self.connection.commit()\n",
    "\n",
    "    def close(self):\n",
    "        self.connection.close()\n",
    "\n",
    "\n",
    "class FastSession(OriginalSession):\n",
    "    def __init__(self, model_name, cfg, store):\n",
    "        from transformers import AutoModelForCausalLM, AutoTokenizer\n",
    "        self.model_name,self.cfg,self.store=model_name,cfg,store\n",
    "        self.device=torch.device(cfg.device);self.dtype=getattr(torch,cfg.dtype)\n",
    "        if self.dtype != torch.float32:\n",
    "            raise ValueError('V9 continuation preserves FP32; mixed precision is not enabled')\n",
    "        self.numeric_backend=s.configure_numeric_backend()\n",
    "        s.seed_everything(cfg.seed)\n",
    "        old_path=store.root/f'raw/model_{s.sanitize_filename(model_name)}.json'\n",
    "        old=json.loads(old_path.read_text()) if old_path.exists() else {}\n",
    "        revision=old.get('resolved_commit')\n",
    "        kwargs={'revision':revision} if revision else {}\n",
    "        store.log(f'V9 loading {model_name}; original revision={revision}; FP32; no TransformerLens')\n",
    "        tokenizer=AutoTokenizer.from_pretrained(model_name,trust_remote_code=False,**kwargs)\n",
    "        hf=AutoModelForCausalLM.from_pretrained(model_name,dtype=self.dtype,\n",
    "                attn_implementation='eager',trust_remote_code=False,**kwargs).to(self.device).eval()\n",
    "        self.model=s.NativeHFAdapter(hf,tokenizer)\n",
    "        self.model.execution_policy='singleton';self.model.last_logits_only=False\n",
    "        for attr in ('n_layers','n_heads','d_head','d_model'):setattr(self,attr,getattr(self.model.cfg,attr))\n",
    "        self.all_layers=list(range(self.n_layers))\n",
    "        self.hook_names={l:f'blocks.{l}.attn.hook_z' for l in self.all_layers}\n",
    "        # Full clean cache construction remains the original singleton reference.\n",
    "        # Interventions instead batch many HEAD SETS for one already-cached prompt.\n",
    "        self.model_batch_size=cfg.model_batch_size\n",
    "        self.set_batch_size=ENGINE.metric_set_block\n",
    "        self._metric_memory={}\n",
    "        self.numeric=numeric.NumericController(self,sys.modules[__name__])\n",
    "        self.replay=PrefixReplay(self)\n",
    "        self.ablation_cache=PureAblationCache(store,model_name)\n",
    "        self.validation=validate_replay(self)\n",
    "        store.log(f'V9 EXECUTION: prefix replay suffix={self.replay.policy[\"suffix_tokens\"]}, '\n",
    "                  f'head-set branch batch={self.replay.policy[\"variant_batch_size\"]}, '\n",
    "                  f'candidate block={self.set_batch_size}, behavior batch={self.behavior_batch}; FP32')\n",
    "        store.save_json(f'raw/v9_model_{s.sanitize_filename(model_name)}.json',dict(\n",
    "            resolved_commit=getattr(hf.config,'_commit_hash',revision),model=model_name,\n",
    "            dtype='float32',architecture=hf.config.to_dict(),validation=self.validation,\n",
    "            prefix_cache='immutable FP32, LAST-only; each branch cache is fresh'))\n",
    "        if not old_path.exists():\n",
    "            store.save_json(str(old_path.relative_to(store.root)),dict(\n",
    "                resolved_commit=getattr(hf.config,'_commit_hash',None),config=hf.config.to_dict(),dtype='float32'))\n",
    "\n",
    "    @torch.inference_mode()\n",
    "    def intervened_y_many(self,batch,readout_ids,head_sets,replacements):\n",
    "        if not head_sets:return np.empty((0,batch.n),dtype=np.float32)\n",
    "        if getattr(self,'_native_depth',0)>0 or (\n",
    "                ENGINE.reference_final_arrays and len(head_sets)==1 and not getattr(self,'_force_replay_depth',0)):\n",
    "            return OriginalSession.intervened_y_many(self,batch,readout_ids,head_sets,replacements)\n",
    "        unique_idx,inverse=s.unique_execution_rows(batch,replacements)\n",
    "        out=np.full((len(head_sets),len(unique_idx)),np.nan,dtype=np.float32)\n",
    "        finished=np.zeros(len(unique_idx),dtype=bool)\n",
    "        # Resume individual prompt columns inside a large candidate-set block.\n",
    "        identity=hashlib.sha256()\n",
    "        identity.update((self.model_name+s.batch_digest(batch)+str(readout_ids)+str(head_sets)+\n",
    "                         json.dumps(self.replay.policy,sort_keys=True)).encode())\n",
    "        if replacements is not None:\n",
    "            # Only replaced heads affect computation, but including the entire\n",
    "            # replacement bank is a conservative provenance key.\n",
    "            for layer in sorted(replacements):\n",
    "                value=replacements[layer].detach().cpu().contiguous()\n",
    "                identity.update(str(layer).encode());identity.update(value.numpy().tobytes())\n",
    "        stage=f'checkpoints/v9_arrays/{identity.hexdigest()}.npz'\n",
    "        stage_path=self.store.root/stage\n",
    "        if self.cfg.resume and stage_path.exists():\n",
    "            with np.load(stage_path,allow_pickle=False) as z:\n",
    "                if z['raw'].shape!=out.shape or not np.array_equal(z['unique_indices'],unique_idx):\n",
    "                    raise RuntimeError('V9 row checkpoint shape/index mismatch')\n",
    "                out=z['raw'].copy();finished=z['finished'].astype(bool)\n",
    "        nmax=self.replay.policy['variant_batch_size']\n",
    "        start_time=last_save=time.monotonic();new_columns=0\n",
    "        try:\n",
    "            for column,original in enumerate(unique_idx):\n",
    "                if finished[column]:continue\n",
    "                token=batch.tokens[original];token=token[token>=0]\n",
    "                repl=None if replacements is None else {l:v[original] for l,v in replacements.items()}\n",
    "                missing=list(range(len(head_sets)));identity=None\n",
    "                if repl is None:\n",
    "                    cached,identity=self.ablation_cache.lookup(token,readout_ids,head_sets)\n",
    "                    missing=[i for i,value in enumerate(cached) if value is None]\n",
    "                    for i,value in enumerate(cached):\n",
    "                        if value is not None:out[i,column]=value\n",
    "                for at in range(0,len(missing),nmax):\n",
    "                    ii=missing[at:at+nmax]\n",
    "                    selected=[head_sets[i] for i in ii]\n",
    "                    logits=self.replay.branches(token,selected,repl)\n",
    "                    raw=(logits[:,readout_ids[0]].float()-logits[:,readout_ids[1]].float()).cpu().numpy()\n",
    "                    if ENGINE.revalidate_interval_calls and self.replay.replay_calls % ENGINE.revalidate_interval_calls==0:\n",
    "                        ref=native_full_logits(self,token,selected[0],repl)\n",
    "                        error=abs(float(raw[0])-float(ref[readout_ids[0]]-ref[readout_ids[1]]))\n",
    "                        self.store.log(f'NUMERIC SPOT CHECK: replay_call={self.replay.replay_calls}, readout_error={error:.6g}')\n",
    "                        if error>ENGINE.readout_atol:\n",
    "                            raise RuntimeError('Periodic native-forward readout check failed; no partial column was committed')\n",
    "                    out[ii,column]=raw\n",
    "                    del logits\n",
    "                if identity is not None and missing:\n",
    "                    self.ablation_cache.insert(identity,out[:,column])\n",
    "                finished[column]=True;new_columns+=1\n",
    "                done=int(finished.sum())\n",
    "                self.store.progress(phase='cached prefix: LAST intervention branches',\n",
    "                        forward_rows_done=done,forward_rows_total=len(unique_idx),\n",
    "                        active_head_sets=len(head_sets),branch_batch=nmax,\n",
    "                        eta_seconds=round((time.monotonic()-start_time)/max(new_columns,1)*(len(unique_idx)-done),1),\n",
    "                        **self.replay.counters())\n",
    "                if time.monotonic()-last_save>=30:\n",
    "                    self.store.save_npz(stage,raw=out,finished=finished,unique_indices=np.array(unique_idx))\n",
    "                    last_save=time.monotonic()\n",
    "        finally:\n",
    "            if new_columns:\n",
    "                self.store.save_npz(stage,raw=out,finished=finished,unique_indices=np.array(unique_idx))\n",
    "        if not finished.all() or not np.isfinite(out).all():\n",
    "            raise RuntimeError('An incomplete per-example measurement cannot become a completed metric')\n",
    "        return out[:,inverse]*batch.orientation[None,:]\n",
    "\n",
    "    @torch.inference_mode()\n",
    "    def cache_tokens(self,tokens,orientation,strata,meta):\n",
    "        if not getattr(self,'_behavior_only',False):\n",
    "            return super().cache_tokens(tokens,orientation,strata,meta)\n",
    "        # Behavioral-only reports use no head activations. Avoid caching every\n",
    "        # layer and avoid vocabulary projection at all earlier positions.\n",
    "        tokens=tokens.detach().cpu().long()\n",
    "        unique,inverse=torch.unique(tokens,dim=0,return_inverse=True)\n",
    "        lengths=s.validate_token_storage(unique)\n",
    "        logits_all=torch.empty((len(unique),self.model.cfg.d_vocab),dtype=torch.float32)\n",
    "        for length in sorted(set(lengths.tolist())):\n",
    "            indices=torch.where(lengths==length)[0]\n",
    "            for at in range(0,len(indices),self.behavior_batch):\n",
    "                idx=indices[at:at+self.behavior_batch]\n",
    "                tok=unique[idx,-length:].to(self.device)\n",
    "                old=self.model.last_logits_only;self.model.last_logits_only=True\n",
    "                try:logits=self.model._run_direct(tok)[0][:,-1].detach().float().cpu()\n",
    "                finally:self.model.last_logits_only=old\n",
    "                logits_all.index_copy_(0,idx,logits)\n",
    "                self.store.progress(phase='NL behavior: batched final-position logits',\n",
    "                                    forward_rows_done=at+len(idx),forward_rows_total=len(indices),\n",
    "                                    behavior_batch=self.behavior_batch)\n",
    "        digest=hashlib.sha256(tokens.numpy().tobytes()+json.dumps(s.to_python(meta),sort_keys=True).encode()).hexdigest()\n",
    "        self.store.save_json(f'raw/prompt_banks/{s.sanitize_filename(self.model_name)}_{digest}.json',dict(\n",
    "             model=self.model_name,padding_sentinel=-1,unique_token_ids=unique.tolist(),\n",
    "             row_to_unique=inverse.tolist(),orientation=list(orientation),strata=list(strata),metadata=meta,\n",
    "             note='Behavior-only native FP32, exact-length batches, no intermediate head cache needed.'))\n",
    "        return s.CachedBatch(tokens,logits_all.index_select(0,inverse),{},\n",
    "                             np.asarray(orientation,dtype=np.float32),np.asarray(strata,dtype=np.int64),meta)\n",
    "\n",
    "    @torch.inference_mode()\n",
    "    def intervened_mean_logits(self,batch,heads,replacements):\n",
    "        # All-vocabulary fixed-set audit has many weak readout denominators.\n",
    "        # Evaluate the few fixed interventions natively instead of certifying 256 ratios\n",
    "        # with one unrelated output-axis gate.\n",
    "        return OriginalSession.intervened_mean_logits(self,batch,heads,replacements)\n",
    "\n",
    "    def close(self):\n",
    "        self.store.save_json(f'raw/v9_execution_counters_{s.sanitize_filename(self.model_name)}.json',self.replay.counters())\n",
    "        self.store.save_json(f'raw/v9_zero_ablation_cache_{s.sanitize_filename(self.model_name)}.json',dict(\n",
    "            hits=self.ablation_cache.hits,misses=self.ablation_cache.misses,\n",
    "            scope='same token IDs/head set/readout before label orientation; all trials remain in the experiment'))\n",
    "        self.ablation_cache.close()\n",
    "        self.replay.clear()\n",
    "        del self.replay\n",
    "        super().close()\n",
    "\n",
    "\n",
    "def fast_nl_examples(session,*args,**kwargs):\n",
    "    previous=getattr(session,'_behavior_only',False)\n",
    "    session._behavior_only=True\n",
    "    try:return OriginalNLExamples(session,*args,**kwargs)\n",
    "    finally:session._behavior_only=previous\n",
    "\n",
    "\n",
    "@torch.inference_mode()\n",
    "def validate_imported_measurements(session,data,store):\n",
    "    return numeric.validate_imported_measurements(session,data,store,sys.modules[__name__])\n",
    "\n",
    "\n",
    "def build_remaining_budget(cfg,store):\n",
    "    # Counts, not an unsupported global percentage or wall-clock completion promise.\n",
    "    per_buc=cfg.shortlist_size+sum(cfg.single_head_pool_size-i for i in range(1,cfg.greedy_budget))\n",
    "    item=dict(unchanged=True,null_trials=cfg.null_trials_per_regime,\n",
    "              maximum_selection_set_scores_per_buc=per_buc,\n",
    "              random_readout_complete_reselections=cfg.random_readout_full_pairs*2*len(s.REGIMES),\n",
    "              prompt_selection_per_level=cfg.selection_per_level,prompt_evaluation_per_level=cfg.evaluation_per_level,\n",
    "              inherited_completed=[m for m in ALL_MODULES if store.is_done(m)],\n",
    "              pending=[m for m in ALL_MODULES if not store.is_done(m)],\n",
    "              note='Model throughput is benchmarked separately. Prefix/token reuse is not a guaranteed total-hours estimate.')\n",
    "    store.save_json('REMAINING_BUDGET.json',item)\n",
    "    store.log('V9 CONTINUATION: already completed=' + str(item['inherited_completed']) +\n",
    "              '; remaining=' + str(item['pending']) + '; research budgets unchanged')\n",
    "    return item\n",
    "\n",
    "\n",
    "\n",
    "# Runtime guards compare serialized VALUES, not tuple/list representation details.\n",
    "# torch.cuda.get_device_capability() returns a tuple; JSON stores it as a list.\n",
    "# Treating those as different GPUs caused V9 to reject every same-GPU resume.\n",
    "CRITICAL_RUNTIME_PACKAGES = (\"torch\", \"transformers\", \"tokenizers\", \"numpy\")\n",
    "\n",
    "\n",
    "def canonical_runtime_metadata(value: dict[str, Any]) -> dict[str, Any]:\n",
    "    \"\"\"Return a fresh JSON-compatible copy without changing metadata values.\n",
    "\n",
    "    Use the same serialization representation for freshly probed and saved metadata.\n",
    "    GPU name, capability values, memory and critical package strings remain exact.\n",
    "    Unsupported or non-finite metadata raises rather than silently matching.\n",
    "    \"\"\"\n",
    "    if not isinstance(value, dict):\n",
    "        raise TypeError(\"Runtime metadata must be a dictionary\")\n",
    "    return json.loads(json.dumps(s.to_python(value), allow_nan=False, sort_keys=True))\n",
    "\n",
    "\n",
    "def runtime_resume_signature(value: dict[str, Any]) -> dict[str, Any]:\n",
    "    \"\"\"Only invariant runtime fields participate; timestamps do not identify a GPU.\"\"\"\n",
    "    value = canonical_runtime_metadata(value)\n",
    "    packages = value.get(\"packages\", {})\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e8161ad0",
   "metadata": {},
   "source": [
    "### `cea_fast_v9.py` — 5/5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "50c1b71d",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%writefile /content/cea_resume_v9/source/parts/cea_fast_v9_004.part\n",
    "    if not isinstance(packages, dict):\n",
    "        raise TypeError(\"Runtime packages metadata must be a dictionary\")\n",
    "    gpu = value.get(\"gpu\")\n",
    "    if gpu is not None and not isinstance(gpu, dict):\n",
    "        raise TypeError(\"Runtime GPU metadata must be a dictionary or None\")\n",
    "    return {\n",
    "        \"gpu\": gpu,\n",
    "        \"packages\": {key: packages.get(key) for key in CRITICAL_RUNTIME_PACKAGES},\n",
    "        \"cuda_available\": value.get(\"cuda_available\"),\n",
    "        \"cuda_version\": value.get(\"cuda_version\"),\n",
    "    }\n",
    "\n",
    "\n",
    "def runtime_resume_differences(previous: dict[str, Any], current: dict[str, Any]) -> list[dict[str, Any]]:\n",
    "    \"\"\"Field-level changes AFTER JSON normalization, including missing GPU fields.\"\"\"\n",
    "    changes = []\n",
    "    def compare(old, new, field):\n",
    "        if isinstance(old, dict) and isinstance(new, dict):\n",
    "            for key in sorted(set(old) | set(new)):\n",
    "                path = f\"{field}.{key}\" if field else key\n",
    "                if key not in old or key not in new:\n",
    "                    changes.append({\"field\": path, \"saved\": old.get(key), \"current\": new.get(key),\n",
    "                                    \"saved_present\": key in old, \"current_present\": key in new})\n",
    "                else:\n",
    "                    compare(old[key], new[key], path)\n",
    "        elif old != new:\n",
    "            changes.append({\"field\": field, \"saved\": old, \"current\": new})\n",
    "    compare(runtime_resume_signature(previous), runtime_resume_signature(current), \"\")\n",
    "    return changes\n",
    "\n",
    "\n",
    "def check_runtime_resume(store, current: dict[str, Any]) -> dict[str, Any]:\n",
    "    \"\"\"Reject real changes; never erase an old checkpoint or rewrite it to pass.\"\"\"\n",
    "    current = canonical_runtime_metadata(current)\n",
    "    runtime_path = store.root / \"runtime_v9.json\"\n",
    "    if runtime_path.exists():\n",
    "        previous = json.loads(runtime_path.read_text(encoding=\"utf-8\"))\n",
    "        changes = runtime_resume_differences(previous, current)\n",
    "        if changes:\n",
    "            report = {\n",
    "                \"status\": \"blocked_environment_change\",\n",
    "                \"guard_version\": \"9.1-json-stable-runtime\",\n",
    "                \"changes\": changes,\n",
    "                \"saved_signature\": runtime_resume_signature(previous),\n",
    "                \"current_signature\": runtime_resume_signature(current),\n",
    "                \"old_runtime_and_experiment_results_unchanged\": True,\n",
    "            }\n",
    "            # Do NOT overwrite runtime_v9.json or completed task files on rejection.\n",
    "            store.save_json(\"logs/runtime_resume_mismatch.json\", report)\n",
    "            detail = \"; \".join(\n",
    "                f\"{item['field']}: saved={item['saved']!r}, current={item['current']!r}\"\n",
    "                for item in changes\n",
    "            )\n",
    "            raise RuntimeError(\n",
    "                \"V9.1 resume blocked by actual runtime changes after JSON normalization: \"\n",
    "                + detail\n",
    "                + \". Use a new result directory and revalidate the source snapshot. \"\n",
    "                + \"See logs/runtime_resume_mismatch.json; old results have not been changed.\"\n",
    "            )\n",
    "        store.log(\"V9.1 RUNTIME RESUME: PASS (JSON-normalized GPU/package values match)\")\n",
    "    return current\n",
    "\n",
    "\n",
    "def run(cfg,output):\n",
    "    cfg.validate();store=V9Store(output,cfg)\n",
    "    # Fresh CUDA capability tuples must be compared in the same JSON form as disk data.\n",
    "    current=check_runtime_resume(store, s.runtime_metadata())\n",
    "    store.save_json('runtime_v9.json',current)\n",
    "    store.save_json('runtime.json',current)\n",
    "    status=dict(state='running',requested=cfg.modules,completed=[m for m in cfg.modules if store.is_done(m)],\n",
    "                failed=[],started_at=s.now_string(),inherited_completed=build_remaining_budget(cfg,store)['inherited_completed'])\n",
    "    store.save_json('RUN_STATUS.json',status)\n",
    "    session=None\n",
    "    try:\n",
    "        todo=[m for m in cfg.modules if m!='nl' and not store.is_done(m)]\n",
    "        if todo:\n",
    "            session=FastSession(cfg.primary_model,cfg,store)\n",
    "            data=s.prepare_primary_symbolic_data(session,cfg)\n",
    "            validate_imported_measurements(session,data,store)\n",
    "            if 'readout' in cfg.modules:s.register_readouts(session,cfg,store)\n",
    "            buc=s.run_primary_buc(session,cfg,store,data)\n",
    "            funcs=dict(operators=s.run_operator_audit,t3=s.run_t3_audit,baselines=s.run_baselines,\n",
    "                       generalization=s.run_generalization,readout=s.run_readout_audit,null=s.run_selection_matched_null)\n",
    "            for module in todo:\n",
    "                store.log('START MODULE: '+module);store.progress(force=True,module=module,phase='module started')\n",
    "                start=time.monotonic()\n",
    "                try:funcs[module](session,cfg,store,data,buc)\n",
    "                except Exception:\n",
    "                    status['failed'].append(module)\n",
    "                    store.save_json(f'logs/{module}_failure_v9.json',dict(traceback=traceback.format_exc()))\n",
    "                    store.log(traceback.format_exc())\n",
    "                    if not cfg.continue_on_module_error:break\n",
    "                store.log(f'END MODULE: {module}; elapsed={time.monotonic()-start:.1f}s')\n",
    "                status['completed']=[m for m in cfg.modules if store.is_done(m)]\n",
    "                store.save_json('RUN_STATUS.json',status)\n",
    "            session.close();session=None\n",
    "            del data,buc;s.clear_cuda()\n",
    "        if 'nl' in cfg.modules and not store.is_done('nl'):\n",
    "            try:s.run_nl_expansion(cfg,store)\n",
    "            except Exception:\n",
    "                status['failed'].append('nl');store.log(traceback.format_exc())\n",
    "                store.save_json('logs/nl_failure_v9.json',dict(traceback=traceback.format_exc()))\n",
    "    except KeyboardInterrupt:\n",
    "        status['failed'].append('interrupted');store.log('Stopped by user; completed local checkpoints are retained.')\n",
    "    except Exception:\n",
    "        status['failed'].append('initialization_or_validation');store.log(traceback.format_exc())\n",
    "        store.save_json('logs/v9_gate_failure.json',dict(traceback=traceback.format_exc()))\n",
    "    finally:\n",
    "        if session is not None:\n",
    "            try:session.close()\n",
    "            except Exception:pass\n",
    "        status.update(completed=[m for m in cfg.modules if store.is_done(m)],\n",
    "                      pending=[m for m in cfg.modules if not store.is_done(m)],finished_at=s.now_string())\n",
    "        status['newly_completed']=[m for m in status['completed'] if m not in status['inherited_completed']]\n",
    "        status['all_experiments_complete']=not status['pending'] and not status['failed']\n",
    "        status['state']='completed' if status['all_experiments_complete'] else 'partial_or_failed'\n",
    "        status['archive_written_does_not_mean_success']=True\n",
    "        status['numerical_cohorts_file']='NUMERICAL_COHORTS.json'\n",
    "        numeric.write_completion_tables(store,status)\n",
    "        store.save_json('RUN_STATUS.json',status)\n",
    "        try:s.write_latex_fragment(store)\n",
    "        except Exception:store.save_json('logs/v9_export_failure.json',dict(traceback=traceback.format_exc()))\n",
    "        store.log('FINAL STATUS: '+json.dumps(status))\n",
    "        store.write_manifest();artifact=store.make_zip()\n",
    "        print('RESULT_ARTIFACT='+str(artifact),flush=True)\n",
    "    return status\n",
    "\n",
    "\n",
    "def main():\n",
    "    p=argparse.ArgumentParser()\n",
    "    p.add_argument('--output-dir',type=Path,required=True)\n",
    "    p.add_argument('--import-v7','--import-results',dest='import_v7',type=Path)\n",
    "    p.add_argument('--engine-json',type=Path)\n",
    "    p.add_argument('--prepare-only',action='store_true',help='Validate/copy V7 data before the launcher acquires its lock; no model execution')\n",
    "    p.add_argument('--profile',choices=['smoke','paper','full'],default='paper')\n",
    "    p.add_argument('--modules',default=','.join(ALL_MODULES))\n",
    "    args=p.parse_args()\n",
    "    global ENGINE\n",
    "    name=torch.cuda.get_device_name(0) if torch.cuda.is_available() else 'CPU'\n",
    "    ENGINE=EngineConfig.for_gpu(name)\n",
    "    if args.engine_json:\n",
    "        values=json.loads(args.engine_json.read_text())\n",
    "        ENGINE=dataclasses.replace(ENGINE,**values)\n",
    "    ENGINE.validate()\n",
    "    if args.prepare_only:\n",
    "        if not args.import_v7:raise ValueError('--prepare-only requires --import-v7')\n",
    "        info=import_v7_snapshot(args.import_v7,args.output_dir)\n",
    "        print(json.dumps(info,indent=2,ensure_ascii=False),flush=True)\n",
    "        return\n",
    "    if not torch.cuda.is_available():raise RuntimeError('Select A100, L4 or T4 GPU before running the experiment')\n",
    "    if args.import_v7:import_v7_snapshot(args.import_v7,args.output_dir)\n",
    "    cp=args.output_dir/'config.json'\n",
    "    cfg=s.SuiteConfig(**json.loads(cp.read_text())) if cp.exists() else s.SuiteConfig.for_profile(args.profile)\n",
    "    cfg.modules=[m.strip() for m in args.modules.split(',') if m.strip()]\n",
    "    cfg.device='cuda';cfg.dtype='float32';cfg.resume=True\n",
    "    numeric.install(sys.modules[__name__])\n",
    "    s.NativeModelSession=FastSession\n",
    "    s.nl_example_records=fast_nl_examples\n",
    "    s.RunStore=V9Store\n",
    "    signal.signal(signal.SIGTERM,lambda signum,frame:(_ for _ in ()).throw(KeyboardInterrupt('SIGTERM')))\n",
    "    status=run(cfg,args.output_dir)\n",
    "    if status['state']!='completed':raise SystemExit(2)\n",
    "\n",
    "\n",
    "if __name__=='__main__':main()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "fa98ed3e",
   "metadata": {},
   "source": [
    "### `cea_numeric_v9.py` — 1/3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b7ef8e77",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%writefile /content/cea_resume_v9/source/parts/cea_numeric_v9_000.part\n",
    "\"\"\"Numerical routing for CEA V9. No training, measurements or experiment budgets are fabricated.\n",
    "\n",
    "The original implementation caches clean baselines from full native inference.\n",
    "V8's gate mistakenly replaced those baselines when testing normalized replay scores.\n",
    "V9 audits the estimator actually used in production and logs both diagnostics.\n",
    "\n",
    "Large candidate lists use replay as a screening computation. Decisions at the\n",
    "screening boundary and every greedy winner are rechecked with native inference.\n",
    "The uncertainty envelope is EMPIRICAL, not a proved uniform error bound. Final\n",
    "selected-set arrays use full native inference. Failed per-target score audits\n",
    "route non-selection results to native inference; no score tolerance is increased.\n",
    "\"\"\"\n",
    "from __future__ import annotations\n",
    "import contextlib\n",
    "import dataclasses\n",
    "import hashlib\n",
    "import json\n",
    "import math\n",
    "import os\n",
    "from pathlib import Path\n",
    "import shutil\n",
    "import time\n",
    "from typing import Any\n",
    "import numpy as np\n",
    "import torch\n",
    "import cea_native_suite as s\n",
    "\n",
    "ORIGINAL_EVALUATE = s.evaluate_head_sets\n",
    "ORIGINAL_COLLECT = s.collect_set_effects\n",
    "ORIGINAL_MANY = s.collect_many_set_effects\n",
    "ORIGINAL_BUC = s.run_buc_pipeline\n",
    "ORIGINAL_LATEX = s.write_latex_fragment\n",
    "SCORE_KEYS = ('shrink', 'match_hl', 'match_lh', 'match_avg', 'q_value')\n",
    "RAW_KEYS = ('delta', 'delta_ablated', 'gamma_hl', 'gamma_lh')\n",
    "_ENGINE = None\n",
    "\n",
    "\n",
    "def score_comparison_records(fast, reference, readout_pairs):\n",
    "    \"\"\"[base, ablated, patched] x [low, high, vocab] -> complete diagnostic records.\n",
    "\n",
    "    BOTH production score calculations use reference base_high/base_low. A second\n",
    "    unanchored calculation is retained only to explain the old gate discrepancy.\n",
    "    A denominator below 0.05 is not called a passing normalized check.\n",
    "    \"\"\"\n",
    "    rows = []\n",
    "    for ip, im in readout_pairs:\n",
    "        ref, replay = {}, {}\n",
    "        for block, label in enumerate(('base', 'ablated', 'patched')):\n",
    "            for row, side in enumerate(('low', 'high')):\n",
    "                for dest, source in ((ref, reference), (replay, fast)):\n",
    "                    value = source[block][row]\n",
    "                    dest[f'{label}_{side}'] = np.array(\n",
    "                        [float(value[ip].double()-value[im].double())], dtype=np.float64)\n",
    "        production = dict(replay)\n",
    "        production['base_high'] = ref['base_high'].copy()\n",
    "        production['base_low'] = ref['base_low'].copy()\n",
    "        mr, mp, mu = (s.score_from_arrays(x) for x in (ref, production, replay))\n",
    "        checked = abs(mr['delta']) >= .05\n",
    "        record = dict(readout_ids=[int(ip), int(im)], native=mr, production=mp,\n",
    "                      old_all_replay=mu, normalized_checked=checked,\n",
    "                      denominator_native=mr['denominator'],\n",
    "                      denominator_old_all_replay=mu['denominator'],\n",
    "                      raw_readouts_native={k:v.tolist() for k,v in ref.items()},\n",
    "                      raw_readouts_replay={k:v.tolist() for k,v in replay.items()},\n",
    "                      max_raw_readout_error=max(float(np.max(np.abs(ref[k]-replay[k]))) for k in ref),\n",
    "                      anchored_errors={k:abs(mr[k]-mp[k]) for k in SCORE_KEYS},\n",
    "                      old_all_replay_errors={k:abs(mr[k]-mu[k]) for k in SCORE_KEYS})\n",
    "        record['max_anchored_score_error'] = max(record['anchored_errors'].values())\n",
    "        record['max_old_all_replay_score_error'] = max(record['old_all_replay_errors'].values())\n",
    "        record['normalization_note'] = ('shared native clean baseline in actual estimator; '\n",
    "            'small denominators remain in raw diagnostics and are checked again on the actual task')\n",
    "        rows.append(record)\n",
    "    return rows\n",
    "\n",
    "\n",
    "@contextlib.contextmanager\n",
    "def execution(session, native=False):\n",
    "    key = '_native_depth' if native else '_force_replay_depth'\n",
    "    old = getattr(session, key, 0)\n",
    "    setattr(session, key, old+1)\n",
    "    try:\n",
    "        yield\n",
    "    finally:\n",
    "        setattr(session, key, old)\n",
    "\n",
    "\n",
    "def head_key(heads):\n",
    "    return ';'.join(f'{int(l)}:{int(h)}' for l,h in sorted(set(map(tuple,heads))))\n",
    "\n",
    "\n",
    "def _replacement_digest(replacements):\n",
    "    if replacements is None:\n",
    "        return 'default'\n",
    "    h=hashlib.sha256()\n",
    "    for group in replacements:\n",
    "        if group is None:\n",
    "            h.update(b'ZERO'); continue\n",
    "        for layer in sorted(group):\n",
    "            value=group[layer].detach().cpu().contiguous()\n",
    "            h.update(str((layer,tuple(value.shape),str(value.dtype))).encode())\n",
    "            h.update(value.numpy().tobytes())\n",
    "    return h.hexdigest()\n",
    "\n",
    "\n",
    "def pair_key(session, pair, ar=None, pr=None):\n",
    "    donor=getattr(pair,'donor_pair',pair)\n",
    "    text=(session.model_name+s.pair_fingerprint(pair)+s.pair_fingerprint(donor)\n",
    "          +_replacement_digest(ar)+_replacement_digest(pr))\n",
    "    return hashlib.sha256(text.encode()).hexdigest()\n",
    "\n",
    "\n",
    "def make_metric(heads, raw, lam, floor=None):\n",
    "    d,da,gh,gl=(float(raw[k]) for k in RAW_KEYS)\n",
    "    den=max(abs(d),float(floor or 0),1e-12)\n",
    "    sh=(abs(d)-abs(da))/den\n",
    "    mh=(abs(d)-abs(d-gh))/den; ml=(abs(d)-abs(d-gl))/den\n",
    "    return s.SetMetric(heads=list(map(tuple,heads)),delta=d,delta_ablated=da,\n",
    "        gamma_hl=gh,gamma_lh=gl,shrink=sh,match_hl=mh,match_lh=ml,\n",
    "        match_avg=(mh+ml)/2,q_value=lam*sh+(1-lam)*(mh+ml)/2,\n",
    "        denominator=den,denominator_floored=den>abs(d)+1e-15)\n",
    "\n",
    "\n",
    "def _max_array_error(a,b):\n",
    "    return max(float(np.max(np.abs(np.asarray(a[k])-np.asarray(b[k])))) for k in a)\n",
    "\n",
    "\n",
    "class NumericController:\n",
    "    def __init__(self, session, engine):\n",
    "        self.session=session; self.engine=engine; self.metrics={};self.policies={}\n",
    "        self.reference_sets=0;self.refinement_calls=0;self.native_seconds=0.0\n",
    "        self.selection_pair_ids=[]\n",
    "\n",
    "    @property\n",
    "    def store(self): return self.session.store\n",
    "\n",
    "    def reference_arrays(self,pair,heads,ar=None,pr=None,use_cache=True):\n",
    "        key=hashlib.sha256((pair_key(self.session,pair,ar,pr)+head_key(heads)).encode()).hexdigest()\n",
    "        path=f'checkpoints/v9_native_arrays/{key}.npz'\n",
    "        absolute=self.store.root/path\n",
    "        if use_cache and self.session.cfg.resume and absolute.exists():\n",
    "            with np.load(absolute,allow_pickle=False) as z:\n",
    "                return {k:z[k].copy() for k in z.files}\n",
    "        start=time.monotonic()\n",
    "        with execution(self.session,native=True):\n",
    "            arrays=ORIGINAL_COLLECT(self.session,pair,heads,ar,pr)\n",
    "        self.reference_sets+=1;self.native_seconds+=time.monotonic()-start\n",
    "        if any(not np.isfinite(v).all() for v in arrays.values()):\n",
    "            raise FloatingPointError('Native reference array contains NaN/Inf')\n",
    "        if use_cache:\n",
    "            self.store.save_npz(path,**arrays)\n",
    "        self.store.progress(phase='native reference set completed',native_sets=self.reference_sets,\n",
    "                            native_seconds=round(self.native_seconds,1))\n",
    "        return arrays\n",
    "\n",
    "    def measure(self,pair,head_sets,lam,floor=None,ar=None,pr=None,mode='replay',label=None):\n",
    "        if not head_sets:return []\n",
    "        pair.validate()\n",
    "        identity=pair_key(self.session,pair,ar,pr)\n",
    "        memkey=mode+':'+identity\n",
    "        relative=f'checkpoints/v9_metrics_{mode}/{identity}.json'\n",
    "        if memkey not in self.metrics:\n",
    "            p=self.store.root/relative\n",
    "            self.metrics[memkey]=json.loads(p.read_text()) if p.exists() and self.session.cfg.resume else {}\n",
    "        saved=self.metrics[memkey]\n",
    "        requested=[list(map(tuple,h)) for h in head_sets]\n",
    "        missing={head_key(h):h for h in requested if head_key(h) not in saved}\n",
    "        missing=list(missing.values())\n",
    "        bh=self.session.cached_y(pair.high,pair.readout_ids).astype(np.float64)\n",
    "        bl=self.session.cached_y(pair.low,pair.readout_ids).astype(np.float64)\n",
    "        ars=ar or (None,None);prs=pr or s.default_patch_replacements(pair)\n",
    "        block=max(1,self.session.set_batch_size) if mode=='replay' else 1\n",
    "        dirty=False;start=last_save=time.monotonic();done=0\n",
    "        try:\n",
    "            for hs in s.chunks(missing,block):\n",
    "                real=[h for h in hs if h]\n",
    "                if real and mode=='replay':\n",
    "                    values=[]\n",
    "                    with execution(self.session,native=False):\n",
    "                        for name,batch,repl in (\n",
    "                            ('ablation high',pair.high,ars[0]),('ablation low',pair.low,ars[1]),\n",
    "                            ('patch high-to-low',pair.low,prs[0]),('patch low-to-high',pair.high,prs[1])):\n",
    "                            self.store.progress(detail=label or pair.name,phase=name,\n",
    "                                sets_done=done,sets_total=len(missing),engine_mode=mode)\n",
    "                            values.append(self.session.intervened_y_many(batch,pair.readout_ids,real,repl))\n",
    "                    ah,al,pl,ph=values\n",
    "                    for j,h in enumerate(real):\n",
    "                        arrays=dict(base_high=bh,base_low=bl,ablated_high=ah[j].astype(float),\n",
    "                                    ablated_low=al[j].astype(float),patched_low=pl[j].astype(float),\n",
    "                                    patched_high=ph[j].astype(float))\n",
    "                        m=s.score_from_arrays(arrays,lam,floor)\n",
    "                        saved[head_key(h)]={k:m[k] for k in RAW_KEYS}\n",
    "                elif real:\n",
    "                    for h in real:\n",
    "                        m=s.score_from_arrays(self.reference_arrays(pair,h,ar,pr),lam,floor)\n",
    "                        saved[head_key(h)]={k:m[k] for k in RAW_KEYS}\n",
    "                if any(not h for h in hs):\n",
    "                    d=float(bh.mean()-bl.mean())\n",
    "                    saved['']=dict(delta=d,delta_ablated=d,gamma_hl=0.,gamma_lh=0.)\n",
    "                done+=len(hs);dirty=True\n",
    "                if time.monotonic()-last_save>=30 or mode=='native':\n",
    "                    self.store.save_json(relative,saved);dirty=False;last_save=time.monotonic()\n",
    "                self.store.progress(detail=label or pair.name,phase=mode+' set batch complete',\n",
    "                    sets_done=done,sets_total=len(missing),cached_sets=len(requested)-len(missing),\n",
    "                    eta_seconds=(time.monotonic()-start)/max(done,1)*(len(missing)-done))\n",
    "        finally:\n",
    "            if dirty:self.store.save_json(relative,saved)\n",
    "        return [make_metric(h,saved[head_key(h)],lam,floor) for h in requested]\n",
    "\n",
    "    def policy(self,pair,head_sets,lam,floor=None,ar=None,pr=None):\n",
    "        ident=hashlib.sha256((pair_key(self.session,pair,ar,pr)+str((lam,floor))).encode()).hexdigest()\n",
    "        if ident in self.policies:return self.policies[ident]\n",
    "        path=f'raw/numerical_v9/pair_{ident}.json'\n",
    "        existing=self.store.root/path\n",
    "        if existing.exists() and self.session.cfg.resume:\n",
    "            old=json.loads(existing.read_text())\n",
    "            if old.get('status')=='complete':self.policies[ident]=old;return old\n",
    "        candidates=list({head_key(h):h for h in head_sets if h}.values())\n",
    "        if not candidates:candidates=[[(0,0)]]\n",
    "        ii=sorted(set(int(x) for x in np.linspace(0,len(candidates)-1,\n",
    "                                   min(self.engine.ENGINE.probe_sets,len(candidates)))))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "bb3795a1",
   "metadata": {},
   "source": [
    "### `cea_numeric_v9.py` — 2/3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b440be83",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%writefile /content/cea_resume_v9/source/parts/cea_numeric_v9_001.part\n",
    "        probes=[candidates[i] for i in ii]\n",
    "        records=[]\n",
    "        for h in probes:\n",
    "            with execution(self.session,native=False):\n",
    "                fast=ORIGINAL_COLLECT(self.session,pair,h,ar,pr)\n",
    "            ref=self.reference_arrays(pair,h,ar,pr)\n",
    "            a,b=(s.score_from_arrays(x,lam,floor) for x in (fast,ref))\n",
    "            record=dict(heads=h,native=b,replay_production=a,\n",
    "                max_per_example_readout_error=_max_array_error(fast,ref),\n",
    "                score_errors={k:abs(a[k]-b[k]) for k in SCORE_KEYS},\n",
    "                raw_errors={k:abs(a[k]-b[k]) for k in RAW_KEYS})\n",
    "            record['max_score_error']=max(record['score_errors'].values())\n",
    "            records.append(record)\n",
    "            arrays={**{'native_'+k:v for k,v in ref.items()},**{'replay_'+k:v for k,v in fast.items()}}\n",
    "            probe_id=hashlib.sha256(head_key(h).encode()).hexdigest()[:16]\n",
    "            self.store.save_npz(f'raw/numerical_v9/pair_{ident}_{probe_id}.npz',**arrays)\n",
    "            self.store.log(f'V9 TARGET CHECK {pair.name} H={h}: delta={b[\"delta\"]:.6g}, '\n",
    "                f'den={b[\"denominator\"]:.6g}, raw_err={record[\"max_per_example_readout_error\"]:.6g}, '\n",
    "                f'score_err={record[\"max_score_error\"]:.6g}')\n",
    "        rawerr=max(r['max_per_example_readout_error'] for r in records)\n",
    "        scoreerr=max(r['max_score_error'] for r in records)\n",
    "        delta=float(records[0]['native']['delta'])\n",
    "        policy=dict(status='complete',pair=pair.name,readout=pair.readout_ids,\n",
    "                    delta=delta,denominator=max(abs(delta),float(floor or 0),1e-12),\n",
    "                    normalized_reference_required=scoreerr>self.engine.ENGINE.score_atol,\n",
    "                    raw_guard_failed=rawerr>self.engine.ENGINE.readout_atol,\n",
    "                    max_observed_raw_error=rawerr,max_observed_score_error=scoreerr,\n",
    "                    empirical_readout_envelope=max(1e-7,rawerr*self.engine.ENGINE.refinement_safety_factor),\n",
    "                    scope='finite, actual paired-batch probes, not a uniform theorem over all candidate sets',\n",
    "                    score_tolerance=self.engine.ENGINE.score_atol,records=records)\n",
    "        self.policies[ident]=policy;self.store.save_json(path,policy)\n",
    "        if policy['normalized_reference_required'] or policy['raw_guard_failed']:\n",
    "            self.store.log('V9 TARGET ROUTING: '+pair.name+\n",
    "                ' -> native final scores; native boundary/winner checks for selection (no changed thresholds)')\n",
    "        return policy\n",
    "\n",
    "    def refine(self,pair,heads,metrics,lam,floor,policy,topk):\n",
    "        \"\"\"Refine uncertain top-k membership AND the winner with native scores.\n",
    "\n",
    "        Conditional on the empirical envelope covering unseen errors, interval\n",
    "        separation gives the same decision as reference ranking. The envelope is\n",
    "        not asserted to be a uniform guarantee. Every final winner is remeasured.\n",
    "        \"\"\"\n",
    "        out=list(metrics);n=len(out)\n",
    "        if n<1:return out\n",
    "        exact={};radius=2*policy['empirical_readout_envelope']/out[0].denominator\n",
    "        raw_probes=[]\n",
    "        def sort_key(i):\n",
    "            return (-out[i].q_value,tuple(out[i].heads[-1]) if out[i].heads else (-1,-1))\n",
    "        def check(i):\n",
    "            nonlocal radius\n",
    "            approx=out[i].q_value\n",
    "            exact[i]=self.measure(pair,[heads[i]],lam,floor,mode='native')[0]\n",
    "            error=abs(approx-exact[i].q_value)\n",
    "            out[i]=exact[i]\n",
    "            radius=max(radius,error*self.engine.ENGINE.refinement_safety_factor)\n",
    "            raw_probes.append(dict(index=i,heads=heads[i],screening_q=approx,native_q=out[i].q_value,\n",
    "                                   q_error=error,radius_after_check=radius))\n",
    "        def separate(k):\n",
    "            k=min(max(1,k),n)\n",
    "            for _ in range(n+2):\n",
    "                ranked=sorted(range(n),key=sort_key);inside=ranked[:k];outside=ranked[k:]\n",
    "                lower=lambda i:out[i].q_value-(0. if i in exact else radius)\n",
    "                upper=lambda i:out[i].q_value+(0. if i in exact else radius)\n",
    "                if not outside:break\n",
    "                low=min(lower(i) for i in inside);high=max(upper(i) for i in outside)\n",
    "                if low>high:break\n",
    "                uncertain=[i for i in range(n) if i not in exact and (\n",
    "                    (i in inside and lower(i)<=high) or (i in outside and upper(i)>=low))]\n",
    "                if not uncertain:break\n",
    "                boundary=(low+high)/2\n",
    "                chosen=min(uncertain,key=lambda i:(abs(out[i].q_value-boundary),sort_key(i)))\n",
    "                check(chosen)\n",
    "            else:raise RuntimeError('Native ranking refinement failed to make progress')\n",
    "        for _ in range(n+2):\n",
    "            before=len(exact)\n",
    "            separate(topk);separate(1)\n",
    "            winner=sorted(range(n),key=sort_key)[0]\n",
    "            if winner not in exact:check(winner)\n",
    "            if len(exact)==before:break\n",
    "        else:raise RuntimeError('Ranking refinement did not converge')\n",
    "        self.refinement_calls+=1\n",
    "        ident=hashlib.sha256((pair_key(self.session,pair)+str(heads)+str((lam,floor))).encode()).hexdigest()\n",
    "        self.store.save_json(f'raw/numerical_v9/ranking_{ident}.json',dict(\n",
    "            pair=pair.name,candidate_count=n,membership_k=topk,native_candidates=len(exact),\n",
    "            final_q_radius_for_unrefined=radius,checks=raw_probes,\n",
    "            selected_winner=out[sorted(range(n),key=sort_key)[0]].heads,\n",
    "            uncertainty='empirical probe envelope; not a proof of identical global head selection',\n",
    "            final_winner_native=True))\n",
    "        self.store.progress(phase='native ranking refinement complete',\n",
    "            native_candidates=len(exact),candidate_count=n,empirical_q_radius=radius)\n",
    "        return out\n",
    "\n",
    "\n",
    "def controller(session):\n",
    "    if not hasattr(session,'numeric'):\n",
    "        if _ENGINE is None:raise RuntimeError('V9 numerical hooks have not been installed')\n",
    "        session.numeric=NumericController(session,_ENGINE)\n",
    "    return session.numeric\n",
    "\n",
    "\n",
    "def evaluate_head_sets(session,pair,head_sets,lambda_weight,denominator_floor=None,\n",
    "                       ablation_replacements=None,patch_replacements=None,progress_label=None):\n",
    "    if not head_sets:return []\n",
    "    c=controller(session)\n",
    "    if len(head_sets)==1:\n",
    "        # Final selected-set Q, shrink and stopping/evaluation checks are native.\n",
    "        return c.measure(pair,head_sets,lambda_weight,denominator_floor,\n",
    "                         ablation_replacements,patch_replacements,mode='native',label=progress_label)\n",
    "    m=c.measure(pair,head_sets,lambda_weight,denominator_floor,\n",
    "                ablation_replacements,patch_replacements,mode='replay',label=progress_label)\n",
    "    p=c.policy(pair,head_sets,lambda_weight,denominator_floor,ablation_replacements,patch_replacements)\n",
    "    is_selection=id(pair) in c.selection_pair_ids\n",
    "    if is_selection and not p['raw_guard_failed'] and ablation_replacements is None and patch_replacements is None:\n",
    "        all_single=all(len(h)==1 for h in head_sets)\n",
    "        k=min(session.cfg.single_head_pool_size,len(m)) if all_single else 1\n",
    "        return c.refine(pair,head_sets,m,lambda_weight,denominator_floor,p,k)\n",
    "    if p['raw_guard_failed'] or p['normalized_reference_required']:\n",
    "        return c.measure(pair,head_sets,lambda_weight,denominator_floor,\n",
    "                         ablation_replacements,patch_replacements,mode='native',label=progress_label)\n",
    "    return m\n",
    "\n",
    "\n",
    "def collect_set_effects(session,pair,heads,ablation_replacements=None,patch_replacements=None):\n",
    "    return controller(session).reference_arrays(pair,heads,ablation_replacements,patch_replacements)\n",
    "\n",
    "\n",
    "def collect_many_set_effects(session,pair,sets):\n",
    "    if not sets:return []\n",
    "    c=controller(session)\n",
    "    p=c.policy(pair,sets,session.cfg.lambda_weight)\n",
    "    if p['raw_guard_failed'] or p['normalized_reference_required']:\n",
    "        return [c.reference_arrays(pair,h) for h in sets]\n",
    "    with execution(session,native=False):\n",
    "        return ORIGINAL_MANY(session,pair,sets)\n",
    "\n",
    "\n",
    "def run_buc_pipeline(session,selection_pair,evaluation_pair,cfg,name,denominator_floor=None):\n",
    "    c=controller(session);c.selection_pair_ids.append(id(selection_pair))\n",
    "    try:\n",
    "        return ORIGINAL_BUC(session,selection_pair,evaluation_pair,cfg,name,denominator_floor)\n",
    "    finally:\n",
    "        c.selection_pair_ids.pop()\n",
    "\n",
    "\n",
    "@torch.inference_mode()\n",
    "def validate_imported_measurements(session,data,store,engine):\n",
    "    marker=store.root/'V9_IMPORT.json'\n",
    "    if not marker.exists():return\n",
    "    # The cohort decision is persistent, so a resumed V9 does not delete its own progress.\n",
    "    previous=store.root/'V9_REUSE_VALIDATION.json'\n",
    "    if previous.exists():\n",
    "        record=json.loads(previous.read_text())\n",
    "        if record.get('status') in ('passed','isolated_legacy_cohort'):\n",
    "            store.log('V9 IMPORT CHECK: prior cohort decision retained; current model still passed its initialization gate')\n",
    "            return\n",
    "    rows=[];failure=False;severe=False\n",
    "    for regime in s.REGIMES:\n",
    "        for k in (1,4,12):\n",
    "            name=f'baseline-{regime}-k{k}-BUC'\n",
    "            path=store.root/f'raw/effects/{name}.npz';meta=store.root/f'raw/effects/{name}.json'\n",
    "            if not path.exists() or not meta.exists():continue\n",
    "            hs=json.loads(meta.read_text())['heads']\n",
    "            with np.load(path,allow_pickle=False) as z: old={key:z[key].copy() for key in z.files}\n",
    "            fresh=controller(session).reference_arrays(data[regime]['evaluation'],hs,use_cache=False)\n",
    "            if set(old)!=set(fresh):raise RuntimeError('Imported array schema does not match current experiment')\n",
    "            a,b=(s.score_from_arrays(x) for x in (old,fresh))\n",
    "            raw=_max_array_error(old,fresh);errors={key:abs(a[key]-b[key]) for key in SCORE_KEYS}\n",
    "            passed=raw<=engine.ENGINE.readout_atol and max(errors.values())<=engine.ENGINE.score_atol\n",
    "            rows.append(dict(name=name,native_current=b,native_source=a,max_raw_error=raw,\n",
    "                             score_errors=errors,passed=passed))\n",
    "            store.save_npz(f'raw/numerical_v9/import_{name}.npz',\n",
    "                **{'source_'+key:v for key,v in old.items()},**{'current_'+key:v for key,v in fresh.items()})\n",
    "            failure |= not passed; severe |= raw>engine.ENGINE.full_logit_atol\n",
    "            store.save_json('V9_REUSE_VALIDATION.json',dict(status='running',checks=rows))\n",
    "            store.log(f'V9 SOURCE CHECK {name}: {\"PASS\" if passed else \"DRIFT\"}, raw={raw:.6g}, score={max(errors.values()):.6g}')\n",
    "    if len(rows)!=12:raise RuntimeError(f'Expected 12 source-array comparisons, found {len(rows)}')\n",
    "    if severe or (failure and not engine.ENGINE.cohort_on_import_drift):\n",
    "        store.save_json('V9_REUSE_VALIDATION.json',dict(status='failed',checks=rows))\n",
    "        raise RuntimeError('Source/current native outputs differ substantially; source files preserved, no caches mixed')\n",
    "    info=json.loads(marker.read_text())\n",
    "    if failure:\n",
    "        # Do not overwrite or average incompatible source measurements. Completed old\n",
    "        # experiments remain valid as their ORIGINAL numerical cohort. Only pending\n",
    "        # dependency tasks are recomputed on this GPU, in the new engine.\n",
    "        destination=store.root/'provenance/isolated_legacy'\n",
    "        destination.mkdir(parents=True,exist_ok=True)\n",
    "        from cea_colab_support import snapshot_lock\n",
    "        session.ablation_cache.close()\n",
    "        with snapshot_lock(store.root):\n",
    "            for folder in ('tables','raw/effects'):\n",
    "                if (store.root/folder).exists():shutil.copytree(store.root/folder,destination/folder,dirs_exist_ok=True)\n",
    "            for folder in ('tasks','checkpoints'):\n",
    "                p=store.root/folder\n",
    "                if p.exists():\n",
    "                    # move preserves every original measurement but prevents numerical cache mixing\n",
    "                    target=destination/folder\n",
    "                    if target.exists():shutil.rmtree(target)\n",
    "                    shutil.move(str(p),str(target))\n",
    "                    p.mkdir(parents=True)\n",
    "            keep_prefixes=('operator_','t3_','fixed_budget_baselines','fixed_budget_random_controls','paired_baseline_')\n",
    "            for p in (store.root/'tables').glob('*.csv'):\n",
    "                if not p.name.startswith(keep_prefixes):p.unlink()\n",
    "        session._metric_memory.clear();controller(session).metrics.clear()\n",
    "        # SQLite in a moved directory must be closed and reopened at its active path.\n",
    "        session.ablation_cache=engine.PureAblationCache(store,session.model_name)\n",
    "        status='isolated_legacy_cohort'\n",
    "        info['reuse_status']=status\n",
    "        store.log('V9 COHORT: small native cross-device drift; completed operators/T3/baselines remain separate. '\n",
    "                  'Pending primary/generalization dependencies are recomputed; old arrays stay under provenance/isolated_legacy.')\n",
    "    else:\n",
    "        status='passed';info['reuse_status']='passed_finite_native_array_gate'\n",
    "    store.save_json('V9_REUSE_VALIDATION.json',dict(status=status,checks=rows,\n",
    "        scope='12 saved per-example cases; not an exhaustive equivalence proof',\n",
    "        completed_legacy_modules_preserved=info['inherited_completed']))\n",
    "    store.save_json('V9_IMPORT.json',info)\n",
    "    store.save_json('NUMERICAL_COHORTS.json',dict(source_archive=info['archive_name'],\n",
    "        inherited_completed=info['inherited_completed'],reuse_policy=status,\n",
    "        current_runtime=s.runtime_metadata(),\n",
    "        note='Inherited modules keep source hardware provenance. New results are not a rerun of original BF16 manuscript tables.'))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0be9f2f6",
   "metadata": {},
   "source": [
    "### `cea_numeric_v9.py` — 3/3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a19de930",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%writefile /content/cea_resume_v9/source/parts/cea_numeric_v9_002.part\n",
    "\n",
    "\n",
    "def write_completion_tables(store,status):\n",
    "    rows=[]\n",
    "    inherited=set(status.get('inherited_completed',[]))\n",
    "    for module in status.get('requested',[]):\n",
    "        done=module in status.get('completed',[])\n",
    "        rows.append(dict(module=module,completed=done,\n",
    "                         source='inherited' if done and module in inherited else 'this_run' if done else 'pending',\n",
    "                         error_recorded=module in status.get('failed',[])))\n",
    "    store.save_csv('tables/module_completion.csv',rows)\n",
    "    table_rows=[]\n",
    "    for path in sorted((store.root/'tables').glob('*.csv')):\n",
    "        name=path.name\n",
    "        module=('operators' if name.startswith('operator_') else\n",
    "                't3' if name.startswith('t3_') else\n",
    "                'baselines' if name.startswith(('fixed_budget_baselines','fixed_budget_random_controls','paired_baseline')) else\n",
    "                'nl' if name.startswith('nl_') else\n",
    "                'readout' if name.startswith('readout_') else\n",
    "                'null' if name.startswith('selection_matched_null') else\n",
    "                'generalization' if name.startswith(('fixed_set_','unseen_gap_','order_only_','fixed_budget_cross','permutation_')) else 'shared_or_status')\n",
    "        table_rows.append(dict(file=name,module=module,\n",
    "            source='inherited_origin_run' if module in inherited else 'current_v9_or_pending',\n",
    "            module_complete=module in status.get('completed',[]),\n",
    "            numeric_policy='see NUMERICAL_COHORTS.json and raw/numerical_v9; no cross-cohort pooling implied'))\n",
    "    store.save_csv('table_provenance.csv',table_rows)\n",
    "    store.save_json('FINAL_SUMMARY.json',dict(\n",
    "        all_experiments_complete=bool(status.get('all_experiments_complete')),\n",
    "        inherited_completed=status.get('inherited_completed',[]),\n",
    "        newly_completed=status.get('newly_completed',[]),pending=status.get('pending',[]),\n",
    "        failures=status.get('failed',[]),\n",
    "        instruction='A result ZIP or zero new failures does not mean all seven modules completed.'))\n",
    "\n",
    "\n",
    "def write_latex_fragment(store):\n",
    "    # Original table exporter uses file presence, not completion. Do not render partial\n",
    "    # tables as completed experiments: temporarily provide only completed module files.\n",
    "    mapping={'primary_buc.csv':None,'selection_matched_null_summary.csv':'null',\n",
    "        'operator_audit_summary.csv':'operators','t3_local_summary.csv':'t3',\n",
    "        'readout_random_summary.csv':'readout','nl_behavior_all_models.csv':'nl'}\n",
    "    import tempfile\n",
    "    from types import SimpleNamespace\n",
    "    with tempfile.TemporaryDirectory(prefix='cea-completed-tables-') as td:\n",
    "        root=Path(td);(root/'tables').mkdir()\n",
    "        for filename,module in mapping.items():\n",
    "            source=store.root/'tables'/filename\n",
    "            if source.exists() and (module is None or store.is_done(module)):\n",
    "                shutil.copyfile(source,root/'tables'/filename)\n",
    "        path=ORIGINAL_LATEX(SimpleNamespace(root=root,latex=store.latex))\n",
    "    text=path.read_text().replace('native-v6 measurements','V7/V9 source-tagged measurements')\n",
    "    path.write_text(text)\n",
    "    return path\n",
    "\n",
    "\n",
    "def jaccard_json_safe(a,b):\n",
    "    # JSON round-trips layer/head tuples as lists. Canonicalize identities before set operations.\n",
    "    aa={tuple(map(int,h)) for h in a};bb={tuple(map(int,h)) for h in b}\n",
    "    return len(aa & bb)/len(aa | bb) if aa | bb else 1.0\n",
    "\n",
    "\n",
    "def install(engine):\n",
    "    global _ENGINE\n",
    "    _ENGINE=engine\n",
    "    s.jaccard=jaccard_json_safe\n",
    "    s.evaluate_head_sets=evaluate_head_sets\n",
    "    s.collect_set_effects=collect_set_effects\n",
    "    s.collect_many_set_effects=collect_many_set_effects\n",
    "    s.run_buc_pipeline=run_buc_pipeline\n",
    "    s.write_latex_fragment=write_latex_fragment\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2ef86c35",
   "metadata": {},
   "source": [
    "### `cea_colab_support.py`"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f0bbcecc",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%writefile /content/cea_resume_v9/source/cea_colab_support.py\n",
    "\"\"\"Colab execution support: resource presets, visible progress, local-first snapshots.\n",
    "\n",
    "Standard-library only. No scientific scores or model weights are changed here.\n",
    "Snapshots use the suite's local file lock and are uploaded as archives, not thousands\n",
    "of small Drive writes. Latest and previous complete snapshots are retained.\n",
    "\"\"\"\n",
    "from __future__ import annotations\n",
    "\n",
    "import contextlib\n",
    "import fcntl\n",
    "import json\n",
    "import os\n",
    "from pathlib import Path, PurePosixPath\n",
    "import queue\n",
    "import re\n",
    "import shutil\n",
    "import signal\n",
    "import stat\n",
    "import subprocess\n",
    "import tempfile\n",
    "import threading\n",
    "import time\n",
    "import uuid\n",
    "import zipfile\n",
    "\n",
    "\n",
    "def gpu_resource_plan(name: str, memory_gib: float) -> dict:\n",
    "    \"\"\"Conservative starting microbatches; not a guarantee of model/GPU performance.\"\"\"\n",
    "    if not isinstance(name, str) or not memory_gib > 0:\n",
    "        raise ValueError('GPU name and positive device memory are required')\n",
    "    if 'A100' in name.upper() and memory_gib >= 30:\n",
    "        tier, batch, sets, tokens = 'A100', 32, 4, 8192\n",
    "    elif re.search(r'\\bL4\\b', name, re.I) and memory_gib >= 20:\n",
    "        tier, batch, sets, tokens = 'L4', 8, 1, 2048\n",
    "    elif re.search(r'\\bT4\\b', name, re.I):\n",
    "        tier, batch, sets, tokens = 'T4', 2, 1, 1024\n",
    "    else:\n",
    "        tier, batch, sets, tokens = 'OTHER_CONSERVATIVE', 2, 1, 1024\n",
    "    if memory_gib < 12:\n",
    "        batch, sets, tokens = 1, 1, 512\n",
    "    return {'tier': tier, 'gpu_name': name, 'memory_gib': memory_gib,\n",
    "            'overrides': {'dtype': 'float32', 'execution_policy': 'length_bucket',\n",
    "                          'model_batch_size': batch, 'set_batch_size': sets,\n",
    "                          'max_batch_tokens': tokens},\n",
    "            'note': 'Only execution microbatches change. Research budgets are NOT reduced.'}\n",
    "\n",
    "\n",
    "def resource_overrides(profile: str, plan: dict) -> dict:\n",
    "    out = dict(plan['overrides'])\n",
    "    if profile == 'smoke':\n",
    "        out['model_batch_size'] = min(8, out['model_batch_size'])\n",
    "        out['set_batch_size'] = min(2, out['set_batch_size'])\n",
    "    return out\n",
    "\n",
    "\n",
    "def utc_stamp() -> str:\n",
    "    return time.strftime('%Y-%m-%dT%H:%M:%SZ', time.gmtime())\n",
    "\n",
    "\n",
    "def atomic_copy(source: Path, destination: Path) -> None:\n",
    "    destination.parent.mkdir(parents=True, exist_ok=True)\n",
    "    temp = destination.with_name(destination.name + '.' + uuid.uuid4().hex + '.uploading')\n",
    "    try:\n",
    "        shutil.copyfile(source, temp)\n",
    "        if temp.stat().st_size != source.stat().st_size:\n",
    "            raise IOError('Snapshot upload size mismatch')\n",
    "        os.replace(temp, destination)\n",
    "    finally:\n",
    "        if temp.exists():\n",
    "            temp.unlink()\n",
    "\n",
    "\n",
    "@contextlib.contextmanager\n",
    "def snapshot_lock(root: Path, timeout: float = 60):\n",
    "    with (root / '.snapshot.lock').open('a+b') as handle:\n",
    "        deadline = time.monotonic() + timeout\n",
    "        while True:\n",
    "            try:\n",
    "                fcntl.flock(handle.fileno(), fcntl.LOCK_EX | fcntl.LOCK_NB)\n",
    "                break\n",
    "            except BlockingIOError:\n",
    "                if time.monotonic() >= deadline:\n",
    "                    raise TimeoutError('Local snapshot lock is busy; snapshot will be retried')\n",
    "                time.sleep(.1)\n",
    "        try:\n",
    "            yield\n",
    "        finally:\n",
    "            fcntl.flock(handle.fileno(), fcntl.LOCK_UN)\n",
    "\n",
    "\n",
    "def create_snapshot(root: Path, archive: Path) -> dict:\n",
    "    \"\"\"Capture a consistent save boundary; never archive incomplete .tmp writes.\"\"\"\n",
    "    if not (root / 'config.json').is_file() or not (root / 'source_sha256.txt').is_file():\n",
    "        raise FileNotFoundError('Run has not initialized its config/source files yet')\n",
    "    archive.parent.mkdir(parents=True, exist_ok=True)\n",
    "    temp = archive.with_suffix(archive.suffix + '.tmp')\n",
    "    count = 0\n",
    "    try:\n",
    "        with snapshot_lock(root):\n",
    "            with zipfile.ZipFile(temp, 'w', zipfile.ZIP_DEFLATED, compresslevel=1) as z:\n",
    "                for path in sorted(root.rglob('*')):\n",
    "                    if path.is_symlink():\n",
    "                        raise ValueError('Refusing to archive symlink in results: ' + str(path))\n",
    "                    if (not path.is_file() or path.name.endswith(('.tmp', '.uploading'))\n",
    "                            or path.name in {'.snapshot.lock', '.launcher.lock'}):\n",
    "                        continue\n",
    "                    z.write(path, str(Path(root.name) / path.relative_to(root)))\n",
    "                    count += 1\n",
    "        os.replace(temp, archive)\n",
    "        return {'created_at': utc_stamp(), 'files': count, 'bytes': archive.stat().st_size}\n",
    "    finally:\n",
    "        if temp.exists():\n",
    "            temp.unlink()\n",
    "\n",
    "\n",
    "def validate_archive(archive: Path, expected_root: str) -> None:\n",
    "    with zipfile.ZipFile(archive) as z:\n",
    "        for info in z.infolist():\n",
    "            path = PurePosixPath(info.filename)\n",
    "            mode = (info.external_attr >> 16) & 0xFFFF\n",
    "            if (path.is_absolute() or '..' in path.parts or not path.parts\n",
    "                    or path.parts[0] != expected_root or '\\\\' in info.filename\n",
    "                    or stat.S_ISLNK(mode)):\n",
    "                raise ValueError('Unsafe or unexpected snapshot member: ' + info.filename)\n",
    "        for required in ('config.json', 'source_sha256.txt'):\n",
    "            if expected_root + '/' + required not in z.namelist():\n",
    "                raise ValueError('Snapshot is missing ' + required)\n",
    "        bad = z.testzip()\n",
    "        if bad is not None:\n",
    "            raise ValueError('Corrupt snapshot member: ' + bad)\n",
    "\n",
    "\n",
    "def restore_snapshot(root: Path, remote: Path, emit=print) -> bool:\n",
    "    \"\"\"Restore only to an absent local directory; retain newer local work on rerun.\"\"\"\n",
    "    root, remote = Path(root), Path(remote)\n",
    "    if root.exists():\n",
    "        emit('LOCAL RESUME: keeping existing local files: ' + str(root), flush=True)\n",
    "        return False\n",
    "    choices = [remote / (root.name + '.resume.zip'),\n",
    "               remote / (root.name + '.previous.zip')]\n",
    "    existing = [p for p in choices if p.is_file()]\n",
    "    if not existing:\n",
    "        return False\n",
    "    root.parent.mkdir(parents=True, exist_ok=True)\n",
    "    errors = []\n",
    "    for candidate in existing:\n",
    "        staging = Path(tempfile.mkdtemp(prefix='.restore_', dir=root.parent))\n",
    "        try:\n",
    "            local_zip = staging / 'snapshot.zip'\n",
    "            emit('RESTORE: copying complete snapshot from ' + str(candidate), flush=True)\n",
    "            shutil.copyfile(candidate, local_zip)\n",
    "            validate_archive(local_zip, root.name)\n",
    "            with zipfile.ZipFile(local_zip) as z:\n",
    "                z.extractall(staging / 'unpacked')\n",
    "            os.replace(staging / 'unpacked' / root.name, root)\n",
    "            emit('RESTORE COMPLETE: ' + str(root), flush=True)\n",
    "            return True\n",
    "        except Exception as exc:\n",
    "            errors.append(f'{candidate.name}: {type(exc).__name__}: {exc}')\n",
    "            emit('RESTORE WARNING: ' + errors[-1], flush=True)\n",
    "        finally:\n",
    "            shutil.rmtree(staging, ignore_errors=True)\n",
    "    raise RuntimeError('No saved snapshot passed integrity checks. Originals remain untouched.\\n'\n",
    "                       + '\\n'.join(errors))\n",
    "\n",
    "\n",
    "class SnapshotMirror:\n",
    "    def __init__(self, root: Path, remote: Path, interval_seconds=300, emit=print):\n",
    "        if interval_seconds <= 0:\n",
    "            raise ValueError('Snapshot interval must be positive')\n",
    "        self.root, self.remote = Path(root), Path(remote)\n",
    "        self.interval = float(interval_seconds)\n",
    "        self.emit = emit\n",
    "        self._stop = threading.Event()\n",
    "        self._mutex = threading.Lock()\n",
    "        self._thread = None\n",
    "        self.status = {'state': 'not_started', 'last_success': None, 'last_error': None}\n",
    "        self.local_archive = self.root.parent / ('_snapshots/' + self.root.name + '.zip')\n",
    "\n",
    "    def sync_once(self):\n",
    "        with self._mutex:\n",
    "            if not (self.root / 'config.json').is_file():\n",
    "                return False\n",
    "            self.status['state'] = 'creating_local_archive'\n",
    "            self.emit('[snapshot] creating a local checkpoint archive', flush=True)\n",
    "            try:\n",
    "                meta = create_snapshot(self.root, self.local_archive)\n",
    "                self.remote.mkdir(parents=True, exist_ok=True)\n",
    "                latest = self.remote / (self.root.name + '.resume.zip')\n",
    "                previous = self.remote / (self.root.name + '.previous.zip')\n",
    "                incoming = self.remote / (self.root.name + '.' + uuid.uuid4().hex + '.uploading')\n",
    "                self.status['state'] = 'uploading'\n",
    "                self.emit(f'[snapshot] uploading {meta[\"bytes\"]/2**20:.1f} MiB', flush=True)\n",
    "                try:\n",
    "                    shutil.copyfile(self.local_archive, incoming)\n",
    "                    if incoming.stat().st_size != meta['bytes']:\n",
    "                        raise IOError('Incomplete snapshot upload')\n",
    "                    if latest.exists():\n",
    "                        os.replace(latest, previous)\n",
    "                    os.replace(incoming, latest)\n",
    "                finally:\n",
    "                    if incoming.exists():\n",
    "                        incoming.unlink()\n",
    "                self.status.update(state='saved', last_success=utc_stamp(), last_error=None,\n",
    "                                   files=meta['files'], bytes=meta['bytes'], remote=str(latest))\n",
    "                self.emit('[snapshot] SAVED: ' + str(latest), flush=True)\n",
    "                return True\n",
    "            except Exception as exc:\n",
    "                self.status.update(state='error', last_error=f'{type(exc).__name__}: {exc}')\n",
    "                self.emit('[snapshot] WARNING: upload not completed; local files are intact. '\n",
    "                          + self.status['last_error'], flush=True)\n",
    "                return False\n",
    "\n",
    "    def start(self):\n",
    "        if self._thread is not None:\n",
    "            raise RuntimeError('Snapshot worker was already started')\n",
    "        def work():\n",
    "            while not self._stop.wait(self.interval):\n",
    "                self.sync_once()\n",
    "        self._thread = threading.Thread(target=work, name='CEA-snapshot', daemon=True)\n",
    "        self._thread.start()\n",
    "\n",
    "    def stop(self, final=True, timeout=180):\n",
    "        self._stop.set()\n",
    "        if self._thread is not None:\n",
    "            self._thread.join(timeout=timeout)\n",
    "            if self._thread.is_alive():\n",
    "                self.emit('[snapshot] WARNING: previous upload still waiting on Drive. '\n",
    "                          'Latest local work is NOT yet confirmed durable.', flush=True)\n",
    "                return False\n",
    "        return self.sync_once() if final else True\n",
    "\n",
    "\n",
    "def heartbeat(pid: int, root: Path | None, last_output: float, mirror=None) -> str:\n",
    "    \"\"\"An alive process is not evidence that a scientific task has completed.\"\"\"\n",
    "    parts = [f'pid={pid}', f'no_output_s={int(time.monotonic()-last_output)}']\n",
    "    try:\n",
    "        result = subprocess.run(\n",
    "            ['nvidia-smi', '--query-gpu=utilization.gpu,memory.used,memory.total',\n",
    "             '--format=csv,noheader,nounits'], capture_output=True, text=True, timeout=5)\n",
    "        if result.returncode == 0:\n",
    "            parts.append('GPU util%,usedMiB,totalMiB=' + result.stdout.strip().replace('\\n',';'))\n",
    "    except (OSError, subprocess.TimeoutExpired):\n",
    "        pass\n",
    "    try:\n",
    "        text = Path(f'/proc/{pid}/stat').read_text().rsplit(')', 1)[1].split()\n",
    "        seconds = (int(text[11])+int(text[12])) / os.sysconf('SC_CLK_TCK')\n",
    "        parts.append(f'CPU_total_s={seconds:.1f}')\n",
    "    except (OSError, ValueError, IndexError):\n",
    "        pass\n",
    "    if root is not None:\n",
    "        try:\n",
    "            p = json.loads((root/'PROGRESS.json').read_text())\n",
    "            parts.append(f'counter_age_s={int(time.time()-p[\"updated_unix\"])}')\n",
    "            for key in ('task','detail','phase','sets_done','sets_total','forward_rows_done','forward_rows_total'):\n",
    "                if key in p:\n",
    "                    parts.append(f'{key}={p[key]}')\n",
    "        except (OSError, ValueError, KeyError):\n",
    "            parts.append('progress_file=not_yet_available')\n",
    "    if mirror is not None:\n",
    "        parts.append('snapshot=' + json.dumps(mirror.status, ensure_ascii=False))\n",
    "    return '[heartbeat: status only, NOT completion] ' + ' | '.join(parts)\n",
    "\n",
    "\n",
    "def run_process(command, stage: str, cwd: Path, log_dir: Path, root: Path | None = None,\n",
    "                mirror: SnapshotMirror | None = None, heartbeat_seconds=60) -> int:\n",
    "    \"\"\"Stream stdout without blocking heartbeat checks on silent long model calls.\"\"\"\n",
    "    log_dir = Path(log_dir); log_dir.mkdir(parents=True, exist_ok=True)\n",
    "    root = None if root is None else Path(root)\n",
    "    lock = None\n",
    "    if root is not None:\n",
    "        root.mkdir(parents=True, exist_ok=True)\n",
    "        lock = (root/'.launcher.lock').open('a+b')\n",
    "        try:\n",
    "            fcntl.flock(lock.fileno(), fcntl.LOCK_EX | fcntl.LOCK_NB)\n",
    "        except BlockingIOError:\n",
    "            lock.close()\n",
    "            raise RuntimeError('Another local process is using this result directory. Stop it first.')\n",
    "    env = os.environ.copy()\n",
    "    env.pop('PYTHONPATH', None)\n",
    "    env['PYTHONNOUSERSITE'] = '1'\n",
    "    env['PYTHONUNBUFFERED'] = '1'\n",
    "    print('\\n===== ' + stage + ' =====', flush=True)\n",
    "    q = queue.Queue()\n",
    "    reader_done = threading.Event()\n",
    "    process = None\n",
    "    try:\n",
    "        with (log_dir/(stage+'.log')).open('w', encoding='utf-8') as log:\n",
    "            process = subprocess.Popen([str(x) for x in command], cwd=str(cwd), env=env,\n",
    "                stdout=subprocess.PIPE, stderr=subprocess.STDOUT, text=True,\n",
    "                encoding='utf-8', errors='replace', bufsize=1)\n",
    "            if mirror is not None:\n",
    "                mirror.start()\n",
    "            def read_pipe():\n",
    "                try:\n",
    "                    for line in process.stdout:\n",
    "                        q.put(line)\n",
    "                finally:\n",
    "                    reader_done.set()\n",
    "            threading.Thread(target=read_pipe, daemon=True).start()\n",
    "            last_output = last_beat = time.monotonic()\n",
    "            interrupted = False\n",
    "            interrupt_deadline = None\n",
    "            while True:\n",
    "                try:\n",
    "                    try:\n",
    "                        line = q.get(timeout=.5)\n",
    "                        print(line, end='', flush=True)\n",
    "                        log.write(line); log.flush()\n",
    "                        last_output = time.monotonic()\n",
    "                    except queue.Empty:\n",
    "                        pass\n",
    "                    if process.poll() is not None and reader_done.is_set() and q.empty():\n",
    "                        break\n",
    "                    if time.monotonic()-last_beat >= heartbeat_seconds:\n",
    "                        message = heartbeat(process.pid,root,last_output,mirror)\n",
    "                        print(message, flush=True); log.write(message+'\\n'); log.flush()\n",
    "                        last_beat = time.monotonic()\n",
    "                    if interrupt_deadline is not None and time.monotonic() > interrupt_deadline:\n",
    "                        print('Graceful stop timed out; terminating process. Saved local checkpoints remain.', flush=True)\n",
    "                        process.kill(); interrupt_deadline = None\n",
    "                except KeyboardInterrupt:\n",
    "                    if not interrupted:\n",
    "                        interrupted = True\n",
    "                        interrupt_deadline = time.monotonic()+180\n",
    "                        print('Stop requested; waiting for checkpoint/status writes (up to 180 seconds).', flush=True)\n",
    "                        process.send_signal(signal.SIGINT)\n",
    "                    else:\n",
    "                        process.kill()\n",
    "            code = process.wait()\n",
    "            if interrupted:\n",
    "                code = 130\n",
    "            print(f'===== {stage}: exit_code={code} =====', flush=True)\n",
    "            return code\n",
    "    finally:\n",
    "        if process is not None and process.poll() is None:\n",
    "            process.terminate()\n",
    "            try:\n",
    "                process.wait(timeout=30)\n",
    "            except subprocess.TimeoutExpired:\n",
    "                process.kill(); process.wait()\n",
    "        if mirror is not None:\n",
    "            mirror.stop(final=True)\n",
    "        if lock is not None:\n",
    "            fcntl.flock(lock.fileno(), fcntl.LOCK_UN)\n",
    "            lock.close()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "092b4352",
   "metadata": {},
   "source": [
    "### `setup_cea_env.py`"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0010239f",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%writefile /content/cea_resume_v9/source/setup_cea_env.py\n",
    "\"\"\"Private Colab environment; reuse the existing PyTorch/CUDA files without modifying them.\n",
    "\n",
    "No model or experiment runs here. The private environment excludes unrelated global\n",
    "packages such as TransformerLens, torchvision, and audio processing libraries.\n",
    "\"\"\"\n",
    "from __future__ import annotations\n",
    "\n",
    "import importlib.metadata as metadata\n",
    "import json\n",
    "import os\n",
    "from pathlib import Path\n",
    "import subprocess\n",
    "import sys\n",
    "import venv\n",
    "\n",
    "\n",
    "def installed_torch_closure():\n",
    "    \"\"\"Resolve the installed, non-extra dependency closure of the existing torch wheel.\"\"\"\n",
    "    from packaging.markers import default_environment\n",
    "    from packaging.requirements import Requirement\n",
    "    from packaging.utils import canonicalize_name\n",
    "\n",
    "    pending = [\"torch\"]\n",
    "    selected = {}\n",
    "    markers = dict(default_environment(), extra=\"\")\n",
    "    while pending:\n",
    "        name = pending.pop()\n",
    "        key = canonicalize_name(name)\n",
    "        if key in selected:\n",
    "            continue\n",
    "        dist = metadata.distribution(name)\n",
    "        selected[key] = dist\n",
    "        for text in dist.requires or []:\n",
    "            req = Requirement(text)\n",
    "            if req.marker is not None and not req.marker.evaluate(markers):\n",
    "                continue\n",
    "            # No extras are needed for this inference-only suite.\n",
    "            installed = metadata.distribution(req.name)\n",
    "            if req.specifier and not req.specifier.contains(installed.version, prereleases=True):\n",
    "                raise RuntimeError(\n",
    "                    f\"The base PyTorch environment has an inconsistent dependency: {text}; \"\n",
    "                    f\"installed {installed.version}. Use a fresh Colab GPU runtime.\"\n",
    "                )\n",
    "            pending.append(req.name)\n",
    "    return selected\n",
    "\n",
    "\n",
    "def create_private_environment(environment: Path):\n",
    "    \"\"\"Create a pip-less venv and link only PyTorch and its required runtime packages.\n",
    "\n",
    "    Installing into this venv cannot update the notebook kernel's package stack.\n",
    "    Borrowed distributions are pinned as constraints so pip cannot replace them.\n",
    "    \"\"\"\n",
    "    environment = Path(environment)\n",
    "    identity = {\n",
    "        \"base_executable\": sys.executable,\n",
    "        \"python\": list(sys.version_info[:3]),\n",
    "        \"torch_version\": metadata.version(\"torch\"),\n",
    "    }\n",
    "    identity_path = environment / \"base_runtime.json\"\n",
    "    if identity_path.exists() and json.loads(identity_path.read_text()) != identity:\n",
    "        raise RuntimeError(\n",
    "            \"This private environment belongs to a different Python/PyTorch runtime. \"\n",
    "            \"Use a new WORK_DIR. Existing results have not been changed.\"\n",
    "        )\n",
    "    if not (environment / \"pyvenv.cfg\").exists():\n",
    "        venv.EnvBuilder(with_pip=False, system_site_packages=False).create(environment)\n",
    "    python = environment / \"bin\" / \"python\"\n",
    "    if not python.is_file():\n",
    "        raise RuntimeError(f\"The virtual environment was not created: {environment}\")\n",
    "    site = Path(subprocess.check_output(\n",
    "        [str(python), \"-c\", \"import sysconfig; print(sysconfig.get_path('purelib'))\"],\n",
    "        text=True,\n",
    "    ).strip())\n",
    "    site.mkdir(parents=True, exist_ok=True)\n",
    "    borrowed = installed_torch_closure()\n",
    "    linked = []\n",
    "    for name, dist in borrowed.items():\n",
    "        if not dist.files:\n",
    "            raise RuntimeError(f\"No file manifest is available for the base package {name}.\")\n",
    "        top_items = sorted({f.parts[0] for f in dist.files if f.parts})\n",
    "        for item in top_items:\n",
    "            if item in {\".\", \"..\", \"__pycache__\", \"bin\", \"share\", \"include\"}:\n",
    "                continue\n",
    "            origin = Path(dist.locate_file(item)).resolve()\n",
    "            if not origin.exists():\n",
    "                continue\n",
    "            target = site / item\n",
    "            if target.exists() or target.is_symlink():\n",
    "                if target.is_symlink() and target.resolve() == origin:\n",
    "                    continue\n",
    "                raise RuntimeError(f\"Refusing to overwrite an existing environment file: {target}\")\n",
    "            target.symlink_to(origin, target_is_directory=origin.is_dir())\n",
    "            linked.append({\"target\": str(target), \"source\": str(origin)})\n",
    "    # pip is bootstrapped using the kernel's pip --python support, so ensurepip is\n",
    "    # not required in Colab's operating-system Python package.\n",
    "    constraints = environment / \"borrowed_constraints.txt\"\n",
    "    constraints.write_text(\"\\n\".join(\n",
    "        f\"{dist.metadata['Name']}=={dist.version}\" for dist in borrowed.values()\n",
    "    ) + \"\\n\", encoding=\"utf-8\")\n",
    "    identity_path.write_text(json.dumps(identity, indent=2), encoding=\"utf-8\")\n",
    "    (environment / \"borrowed_packages.json\").write_text(json.dumps({\n",
    "        \"versions\": {name: dist.version for name, dist in borrowed.items()},\n",
    "        \"linked_files\": linked,\n",
    "        \"note\": \"Only torch and its required runtime packages are shared; base files are unchanged.\",\n",
    "    }, indent=2), encoding=\"utf-8\")\n",
    "    return python, constraints\n",
    "\n",
    "\n",
    "def main():\n",
    "    import argparse\n",
    "    p = argparse.ArgumentParser()\n",
    "    p.add_argument(\"--environment\", type=Path, required=True)\n",
    "    args = p.parse_args()\n",
    "    python, constraints = create_private_environment(args.environment)\n",
    "    print(json.dumps({\"python\": str(python), \"constraints\": str(constraints)}, indent=2))\n",
    "\n",
    "\n",
    "if __name__ == \"__main__\":\n",
    "    main()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c0b42bc6",
   "metadata": {},
   "source": [
    "### `test_prefix_replay.py`"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2458100c",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%writefile /content/cea_resume_v9/source/test_prefix_replay.py\n",
    "\"\"\"Regression tests for V9 with a real causal-attention PyTorch TEST DOUBLE.\n",
    "\n",
    "No pretrained measurements appear in this file. --native-configs additionally uses\n",
    "real Hugging Face GPTNeoX/GPT2 classes with random weights; it is run in Colab.\n",
    "\"\"\"\n",
    "from __future__ import annotations\n",
    "import argparse\n",
    "import contextlib\n",
    "import dataclasses\n",
    "import hashlib\n",
    "import json\n",
    "import math\n",
    "import re\n",
    "from pathlib import Path\n",
    "import sys\n",
    "import tempfile\n",
    "from types import SimpleNamespace, ModuleType\n",
    "import zipfile\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "import torch.nn.functional as F\n",
    "import cea_fast_v9 as f\n",
    "import cea_native_suite as s\n",
    "\n",
    "torch.set_num_threads(1)\n",
    "\n",
    "class Tokenizer:\n",
    "    bos_token_id=0;eos_token_id=1;pad_token_id=1\n",
    "    def __init__(self):\n",
    "        words=('Tokens Choose one word various or successful Answer yes no B C A Symbol sequence Continue '\n",
    "               'with Response Data Exactly state holds the item is Read reports and answer final question '\n",
    "               'Report Record describes as rules out being Witness says that remains Statement reported condition '\n",
    "               'Do more indicate rather than not alpha beta gamma delta epsilon theta lambda omega sigma '\n",
    "               'native compatibility probe shorter prompt The even odd signal').split()\n",
    "        words += [w for pair in s.STATE_PAIR_CANDIDATES for w in pair]\n",
    "        words += list(map(str,range(100)))+list(':./?,-!')\n",
    "        self.words=['<bos>','<eos>','<unk>']+list(dict.fromkeys(words));self.ids={w:i for i,w in enumerate(self.words)}\n",
    "    def encode(self,text,add_special_tokens=False):\n",
    "        return [self.ids.get(w,2) for w in re.findall(r'[A-Za-z]+|[0-9]+|[^\\w\\s]',text)]\n",
    "    def decode(self,ids,**kwargs):\n",
    "        return ''.join(' '+self.words[int(i)] if self.words[int(i)].isalpha() else self.words[int(i)] for i in ids)\n",
    "    def __len__(self):return len(self.words)\n",
    "\n",
    "class FakeDynamicLayer:\n",
    "    def lazy_initialization(self,k,v):\n",
    "        self.keys=k[...,:0,:];self.values=v[...,:0,:];self.is_initialized=True\n",
    "    def update(self,k,v,*a,**kw):\n",
    "        if not hasattr(self,'keys'):self.lazy_initialization(k,v)\n",
    "        self.keys=torch.cat((self.keys,k),-2);self.values=torch.cat((self.values,v),-2)\n",
    "        return self.keys,self.values\n",
    "    def get_seq_length(self):return self.keys.shape[-2] if hasattr(self,'keys') else 0\n",
    "\n",
    "class FakeDynamicCache:\n",
    "    def __init__(self,ddp_cache_data=None,config=None,**kw):\n",
    "        self.layers=[]\n",
    "        if ddp_cache_data:\n",
    "            for k,v in ddp_cache_data:\n",
    "                l=FakeDynamicLayer();l.update(k,v);self.layers.append(l)\n",
    "    def update(self,k,v,layer_idx,*a,**kw):\n",
    "        while len(self.layers)<=layer_idx:self.layers.append(FakeDynamicLayer())\n",
    "        return self.layers[layer_idx].update(k,v)\n",
    "    def get_seq_length(self,layer_idx=0):\n",
    "        return self.layers[layer_idx].get_seq_length() if len(self.layers)>layer_idx else 0\n",
    "\n",
    "@contextlib.contextmanager\n",
    "def fake_cache_api():\n",
    "    old=sys.modules.get('transformers.cache_utils');oldroot=sys.modules.get('transformers')\n",
    "    root=oldroot or ModuleType('transformers')\n",
    "    m=ModuleType('transformers.cache_utils');m.DynamicCache=FakeDynamicCache;m.DynamicLayer=FakeDynamicLayer\n",
    "    sys.modules['transformers']=root;sys.modules['transformers.cache_utils']=m\n",
    "    try:yield\n",
    "    finally:\n",
    "        if old is None:sys.modules.pop('transformers.cache_utils',None)\n",
    "        else:sys.modules['transformers.cache_utils']=old\n",
    "        if oldroot is None:sys.modules.pop('transformers',None)\n",
    "\n",
    "class Conv1D(torch.nn.Module):\n",
    "    def __init__(self,d):\n",
    "        super().__init__();self.weight=torch.nn.Parameter(torch.randn(d,d)/math.sqrt(d));self.bias=torch.nn.Parameter(torch.randn(d)/10)\n",
    "    def forward(self,x):return x@self.weight+self.bias\n",
    "\n",
    "class Attention(torch.nn.Module):\n",
    "    def __init__(self,kind,d,h,l):\n",
    "        super().__init__();self.kind=kind;self.h=h;self.l=l\n",
    "        self.qkv=torch.nn.Linear(d,3*d)\n",
    "        if kind=='gpt_neox':self.dense=torch.nn.Linear(d,d)\n",
    "        else:self.c_proj=Conv1D(d)\n",
    "    def forward(self,x,cache,positions):\n",
    "        b,t,d=x.shape;h=self.h;dh=d//h\n",
    "        q,k,v=[v.reshape(b,t,h,dh).transpose(1,2) for v in self.qkv(x).chunk(3,-1)]\n",
    "        if self.kind=='gpt_neox':\n",
    "            # RoPE makes incorrect cache_position immediately visible to this test.\n",
    "            angles=positions.float()[...,None]*torch.arange(1,dh//2+1,device=x.device)[None,None,:]/50\n",
    "            angles=angles.repeat(1,1,2).unsqueeze(1)\n",
    "            def rotate(a):\n",
    "                a1,a2=a.chunk(2,-1);return a*angles.cos()+torch.cat((-a2,a1),-1)*angles.sin()\n",
    "            q,k=rotate(q),rotate(k)\n",
    "        if cache is not None:k,v=cache.update(k,v,self.l)\n",
    "        scores=q@k.transpose(-1,-2)/math.sqrt(dh)\n",
    "        valid=torch.arange(k.shape[-2],device=x.device)[None,None,None,:]<=positions[:,None,:,None]\n",
    "        a=torch.softmax(scores.masked_fill(~valid,torch.finfo(scores.dtype).min),-1)\n",
    "        z=(a@v).transpose(1,2).contiguous().reshape(b,t,d)\n",
    "        return self.dense(z) if self.kind=='gpt_neox' else self.c_proj(z)\n",
    "\n",
    "class Block(torch.nn.Module):\n",
    "    def __init__(self,kind,d,h,l):\n",
    "        super().__init__();self.kind=kind\n",
    "        if kind=='gpt_neox':self.attention=Attention(kind,d,h,l)\n",
    "        else:self.attn=Attention(kind,d,h,l)\n",
    "        self.ln1=torch.nn.LayerNorm(d);self.ln2=torch.nn.LayerNorm(d)\n",
    "        self.mlp=torch.nn.Sequential(torch.nn.Linear(d,d*2),torch.nn.GELU(),torch.nn.Linear(d*2,d))\n",
    "    def forward(self,x,cache,positions):\n",
    "        att=self.attention if self.kind=='gpt_neox' else self.attn\n",
    "        if self.kind=='gpt_neox':return x+att(self.ln1(x),cache,positions)+self.mlp(self.ln2(x))\n",
    "        x=x+att(self.ln1(x),cache,positions);return x+self.mlp(self.ln2(x))\n",
    "\n",
    "class Body(torch.nn.Module):\n",
    "    def __init__(self,kind,d,h,L,V):\n",
    "        super().__init__();self.kind=kind\n",
    "        self.embed=torch.nn.Embedding(V,d);self.position=torch.nn.Embedding(2048,d)\n",
    "        if kind=='gpt_neox':self.layers=torch.nn.ModuleList(Block(kind,d,h,l) for l in range(L))\n",
    "        else:self.h=torch.nn.ModuleList(Block(kind,d,h,l) for l in range(L))\n",
    "        self.ln=torch.nn.LayerNorm(d)\n",
    "    def forward(self,input_ids,position_ids=None,attention_mask=None,past_key_values=None,use_cache=False,**kwargs):\n",
    "        if past_key_values is None and use_cache:past_key_values=FakeDynamicCache()\n",
    "        start=past_key_values.get_seq_length() if past_key_values is not None else 0\n",
    "        if position_ids is None:position_ids=torch.arange(start,start+input_ids.shape[1],device=input_ids.device)[None]\n",
    "        x=self.embed(input_ids)\n",
    "        if self.kind=='gpt2':x=x+.1*self.position(position_ids)\n",
    "        for block in (self.layers if self.kind=='gpt_neox' else self.h):x=block(x,past_key_values,position_ids)\n",
    "        return SimpleNamespace(last_hidden_state=self.ln(x),past_key_values=past_key_values)\n",
    "\n",
    "class CausalTestModel(torch.nn.Module):\n",
    "    def __init__(self,kind,tokenizer):\n",
    "        super().__init__();d=16;h=2;L=2\n",
    "        self.config=SimpleNamespace(model_type=kind,num_attention_heads=h,hidden_size=d,n_head=h,n_embd=d,max_position_embeddings=2048)\n",
    "        self.config.to_dict=lambda:dict(model_type=kind,hidden_size=d,num_attention_heads=h)\n",
    "        if kind=='gpt_neox':self.gpt_neox=Body(kind,d,h,L,len(tokenizer))\n",
    "        else:self.transformer=Body(kind,d,h,L,len(tokenizer))\n",
    "        self.output=torch.nn.Linear(d,len(tokenizer),bias=False)\n",
    "        with torch.no_grad():self.output.weight.mul_(5)\n",
    "    @property\n",
    "    def base_model(self):return self.gpt_neox if self.config.model_type=='gpt_neox' else self.transformer\n",
    "    def get_output_embeddings(self):return self.output\n",
    "    def forward(self,**kwargs):\n",
    "        obj=self.base_model(**kwargs)\n",
    "        return SimpleNamespace(logits=self.output(obj.last_hidden_state),past_key_values=obj.past_key_values)\n",
    "\n",
    "\n",
    "def attach_session(model,tokenizer,cfg,store):\n",
    "    x=f.FastSession.__new__(f.FastSession)\n",
    "    x.model_name='test_'+model.config.model_type;x.cfg=cfg;x.store=store\n",
    "    x.device=torch.device('cpu');x.dtype=torch.float32;x.numeric_backend=s.configure_numeric_backend()\n",
    "    x.model=s.NativeHFAdapter(model.eval(),tokenizer)\n",
    "    x.model.execution_policy='singleton';x.model.last_logits_only=False\n",
    "    for attr in ('n_layers','n_heads','d_head','d_model'):setattr(x,attr,getattr(x.model.cfg,attr))\n",
    "    x.all_layers=list(range(x.n_layers));x.hook_names={l:f'blocks.{l}.attn.hook_z' for l in x.all_layers}\n",
    "    x.model_batch_size=3;x.set_batch_size=f.ENGINE.metric_set_block;x._metric_memory={}\n",
    "    x.ablation_cache=f.PureAblationCache(store,x.model_name)\n",
    "    x.replay=f.PrefixReplay(x);x.replay.policy=dict(suffix_tokens=1,variant_batch_size=4);x.behavior_batch=2\n",
    "    return x\n",
    "\n",
    "\n",
    "def run_tests(native=False):\n",
    "    checks=[]\n",
    "    context=contextlib.nullcontext() if native else fake_cache_api()\n",
    "    with context:\n",
    "        for kind in ('gpt_neox','gpt2'):\n",
    "            torch.manual_seed(2027);tokenizer=Tokenizer()\n",
    "            if native:\n",
    "                from transformers import GPTNeoXConfig,GPTNeoXForCausalLM,GPT2Config,GPT2LMHeadModel\n",
    "                if kind=='gpt_neox':\n",
    "                    conf=GPTNeoXConfig(vocab_size=len(tokenizer),hidden_size=32,intermediate_size=64,\n",
    "                         num_hidden_layers=2,num_attention_heads=4,max_position_embeddings=2048,\n",
    "                         hidden_dropout=0.,attention_dropout=0.)\n",
    "                    model=GPTNeoXForCausalLM(conf)\n",
    "                else:\n",
    "                    conf=GPT2Config(vocab_size=len(tokenizer),n_embd=32,n_layer=2,n_head=4,n_positions=2048,\n",
    "                                    resid_pdrop=0.,embd_pdrop=0.,attn_pdrop=0.)\n",
    "                    model=GPT2LMHeadModel(conf)\n",
    "                model.config._attn_implementation='eager'\n",
    "            else:model=CausalTestModel(kind,tokenizer)\n",
    "            cfg=s.SuiteConfig.for_profile('smoke');cfg.device='cpu';cfg.dtype='float32'\n",
    "            cfg.shortlist_size=4;cfg.single_head_pool_size=4;cfg.greedy_budget=3;cfg.nl_common_budget=3\n",
    "            cfg.bootstrap_repetitions=20\n",
    "            with tempfile.TemporaryDirectory() as td:\n",
    "                store=s.RunStore(Path(td),cfg);x=attach_session(model,tokenizer,cfg,store)\n",
    "                tokens=x.model.to_tokens('Tokens: B C B B C A A\\nChoose one word: various or successful\\nAnswer:')[0]\n",
    "                donor=x.model.to_tokens('Tokens: C C C B B A A\\nChoose one word: various or successful\\nAnswer:')[0]\n",
    "                _,z=x.model.run_with_cache(donor[None],lambda _:True)\n",
    "                replacements={l:z[x.hook_names[l]][0,-1] for l in x.all_layers}\n",
    "                hs=[[],[(0,0)],[(1,1)],[(0,0),(1,1)]]\n",
    "                for suffix in (1,4,12,len(tokens)):\n",
    "                    for rep in (None,replacements):\n",
    "                        reference=torch.stack([f.native_full_logits(x,tokens,h,rep) for h in hs])\n",
    "                        actual=x.replay.branches(tokens,hs,rep,suffix=suffix)\n",
    "                        torch.testing.assert_close(actual,reference,atol=2e-5,rtol=2e-5)\n",
    "                        checks.append(f'{kind}: suffix={suffix}, donor={rep is not None}, full-native vs replay')\n",
    "                # Native cache values from different interventions never overwrite the source.\n",
    "                kv=x.replay.prefix_pairs(tokens)\n",
    "                clone=[(k.clone(),v.clone()) for k,v in kv]\n",
    "                a=x.replay.branches(tokens,hs,replacements)\n",
    "                b=x.replay.branches(tokens,list(reversed(hs)),replacements).flip(0)\n",
    "                torch.testing.assert_close(a,b,atol=2e-5,rtol=2e-5)\n",
    "                for (k,v),(kc,vc) in zip(kv,clone):assert torch.equal(k,kc) and torch.equal(v,vc)\n",
    "                branch=f.fresh_prefix_cache(kv,2)\n",
    "                k=torch.zeros(2,x.n_heads,1,x.d_head);v=k.clone()\n",
    "                branch.update(k,v,0)\n",
    "                try:branch.update(k,v,0)\n",
    "                except RuntimeError:pass\n",
    "                else:raise AssertionError('Branch contamination guard missing')\n",
    "                checks.append(kind+': immutable prefixes, branch permutation and reuse rejection')\n",
    "                # Repeated query prompts, variable lengths, and per-example donor alignment.\n",
    "                texts=['B C A Answer:','B B C C A A Answer:','B C A Answer:']\n",
    "                batch=x.cache_tokens(x.tokenize_equal_length(texts),[1,-1,1],[0,0,0],[{}, {}, {}])\n",
    "                repl={l:torch.randn(3,x.n_heads,x.d_head) for l in x.all_layers}\n",
    "                actual=x.intervened_y_many(batch,x.readout_ids(s.PRIMARY_READOUT),hs,repl)\n",
    "                reference=f.OriginalSession.intervened_y_many(x,batch,x.readout_ids(s.PRIMARY_READOUT),hs,repl)\n",
    "                np.testing.assert_allclose(actual,reference,atol=2e-5,rtol=2e-5)\n",
    "                calls=x.replay.replay_calls\n",
    "                repeated=x.intervened_y_many(batch,x.readout_ids(s.PRIMARY_READOUT),hs,repl)\n",
    "                assert x.replay.replay_calls==calls\n",
    "                assert np.array_equal(actual,repeated)\n",
    "                checks.append(kind+': prompt/donor order and completed per-column checkpoints')\n",
    "                pair=s.make_symbolic_pair_cache(x,cfg,'RANDOM',4,182,s.PRIMARY_READOUT,'test')\n",
    "                metrics=s.evaluate_head_sets(x,pair,hs,.5)\n",
    "                for h,m in zip(hs,metrics):\n",
    "                    # Get independent original full-forward arrays, not the engine cache.\n",
    "                    old=x.intervened_y_many\n",
    "                    x.intervened_y_many=lambda *a,**kw:f.OriginalSession.intervened_y_many(x,*a,**kw)\n",
    "                    ref=s.score_from_arrays(s.collect_set_effects(x,pair,h))\n",
    "                    x.intervened_y_many=old\n",
    "                    np.testing.assert_allclose([m.shrink,m.match_avg,m.q_value],\n",
    "                             [ref['shrink'],ref['match_avg'],ref['q_value']],atol=2e-4,rtol=2e-4)\n",
    "                checks.append(kind+': shrink, bidirectional match and Q agree with full-forward effects')\n",
    "                base=x.cache_tokens(x.tokenize_equal_length(texts),[1,-1,1],[0,0,0],[{},{},{}])\n",
    "                x._behavior_only=True\n",
    "                fast=x.cache_tokens(x.tokenize_equal_length(texts),[1,-1,1],[0,0,0],[{},{},{}])\n",
    "                x._behavior_only=False\n",
    "                torch.testing.assert_close(fast.final_logits,base.final_logits,atol=2e-5,rtol=2e-5)\n",
    "                assert fast.z_by_layer=={}\n",
    "                checks.append(kind+': separate behavioral-only batching retains logits and row order')\n",
    "                x.close()\n",
    "    with tempfile.TemporaryDirectory() as td:\n",
    "        zpath=Path(td)/'bad.zip'\n",
    "        with zipfile.ZipFile(zpath,'w') as z:z.writestr('../escape','unsafe')\n",
    "        try:f.safe_snapshot_extract(zpath,Path(td)/'out')\n",
    "        except ValueError:checks.append('Archive traversal rejection')\n",
    "        else:raise AssertionError('Unsafe ZIP accepted')\n",
    "    print(json.dumps({'test_mode':'real_HF_random_configs_NOT_pretrained_results' if native else 'PyTorch_causal_attention_test_double',\n",
    "                      'passed_count':len(checks),'checks':checks},indent=2))\n",
    "    print('PREFIX_REPLAY_REGRESSION_PASS')\n",
    "\n",
    "\n",
    "def integration(output):\n",
    "    cfg=s.SuiteConfig.for_profile('smoke');cfg.device='cpu';cfg.dtype='float32'\n",
    "    cfg.shortlist_size=4;cfg.single_head_pool_size=4;cfg.greedy_budget=3;cfg.nl_common_budget=3\n",
    "    cfg.bootstrap_repetitions=20;cfg.nl_behavior_models=['gpt2'];cfg.nl_causal_models=['gpt2']\n",
    "    class Session(f.FastSession):\n",
    "        def __init__(self,name,cfg,store):\n",
    "            torch.manual_seed(2027);tok=Tokenizer();m=CausalTestModel('gpt2' if name=='gpt2' else 'gpt_neox',tok)\n",
    "            tmp=attach_session(m,tok,cfg,store);self.__dict__.update(tmp.__dict__);self.replay.session=self\n",
    "            self.model_name=name;self.ablation_cache.model=name\n",
    "    f.FastSession=Session;s.NativeModelSession=Session;s.nl_example_records=f.fast_nl_examples;s.RunStore=f.V9Store\n",
    "    with fake_cache_api():\n",
    "        status=f.run(cfg,Path(output))\n",
    "        if status['state']!='completed':raise AssertionError(status)\n",
    "        before={str(p):p.stat().st_mtime_ns for p in (Path(output)/'tasks').glob('*.json')}\n",
    "        status=f.run(cfg,Path(output))\n",
    "        after={str(p):p.stat().st_mtime_ns for p in (Path(output)/'tasks').glob('*.json')}\n",
    "        assert before==after\n",
    "    print('ALL_SEVEN_MODULES_PREFIX_REPLAY_TEST_DOUBLE_PASS')\n",
    "    print('EXACT_RESUME_NO_TASK_RECOMPUTATION_PASS')\n",
    "\n",
    "if __name__=='__main__':\n",
    "    parser=argparse.ArgumentParser();parser.add_argument('--native-configs',action='store_true');parser.add_argument('--integration',type=Path)\n",
    "    args=parser.parse_args();run_tests(args.native_configs)\n",
    "    if args.integration:integration(args.integration)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9666b688",
   "metadata": {},
   "source": [
    "### `test_numeric_v9.py`"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "bcf35b10",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%writefile /content/cea_resume_v9/source/test_numeric_v9.py\n",
    "\"\"\"V9 regression tests. All tensor/model data here are synthetic test fixtures.\n",
    "\n",
    "--snapshot inspects/imports the actual result archive but never changes it.\n",
    "--integration runs all seven modules on a causal-attention PyTorch test model,\n",
    "not on pretrained weights. Real HF class tests are in test_prefix_replay.py.\n",
    "\"\"\"\n",
    "from pathlib import Path\n",
    "import argparse,contextlib,copy,dataclasses,hashlib,json,shutil,tempfile,time\n",
    "from unittest import mock\n",
    "import numpy as np\n",
    "import torch\n",
    "import cea_native_suite as s\n",
    "import cea_fast_v9 as f\n",
    "import cea_numeric_v9 as n\n",
    "from test_prefix_replay import Tokenizer,CausalTestModel,attach_session,fake_cache_api\n",
    "\n",
    "torch.set_num_threads(1)\n",
    "\n",
    "\n",
    "def cfgsmall():\n",
    "    c=s.SuiteConfig.for_profile('smoke');c.device='cpu';c.dtype='float32'\n",
    "    c.shortlist_size=c.single_head_pool_size=4;c.greedy_budget=c.nl_common_budget=3\n",
    "    c.bootstrap_repetitions=10;c.selection_per_level=c.evaluation_per_level=3\n",
    "    c.model_batch_size=3;c.set_batch_size=2;c.evidence_len=20;c.tail_len=4\n",
    "    c.b_low=4;c.b_high=16\n",
    "    return c\n",
    "\n",
    "\n",
    "def test_anchor():\n",
    "    # Native gap=0.06. Replay has an innocuous clean-baseline offset of 0.0005.\n",
    "    # Intervened logits are EXACTLY native; old denominator replacement creates a\n",
    "    # large normalized error when the intervention strongly overshoots the gap.\n",
    "    ref=[torch.tensor([[0.,0.],[.06,0.]],dtype=torch.float64),\n",
    "         torch.tensor([[0.,0.],[3.,0.]],dtype=torch.float64),\n",
    "         torch.tensor([[2.,0.],[-2.,0.]],dtype=torch.float64)]\n",
    "    fast=[x.clone() for x in ref];fast[0][1,0]+=.0005\n",
    "    r=n.score_comparison_records(fast,ref,[(0,1)])[0]\n",
    "    assert r['max_anchored_score_error']==0\n",
    "    assert r['max_old_all_replay_score_error']>.1\n",
    "    assert r['denominator_native']!=r['denominator_old_all_replay']\n",
    "    # A real intervention error must not be hidden by the anchoring correction.\n",
    "    fast[1][1,0]+=.02\n",
    "    r2=n.score_comparison_records(fast,ref,[(0,1)])[0]\n",
    "    assert r2['max_anchored_score_error']>.3\n",
    "    # Weak denominators are identified, not silently certified as passing.\n",
    "    weak=[x.clone() for x in ref];weak[0][1,0]=.001\n",
    "    assert not n.score_comparison_records(weak,weak,[(0,1)])[0]['normalized_checked']\n",
    "    print('ANCHOR_MISMATCH_REPRODUCED_AND_REAL_INTERVENTION_ERRORS_RETAINED')\n",
    "\n",
    "\n",
    "def test_numeric_routes():\n",
    "    n.install(f)\n",
    "    with tempfile.TemporaryDirectory() as td,fake_cache_api():\n",
    "        cfg=cfgsmall();store=s.RunStore(Path(td),cfg);tok=Tokenizer();torch.manual_seed(120)\n",
    "        x=attach_session(CausalTestModel('gpt_neox',tok),tok,cfg,store)\n",
    "        x.numeric=n.NumericController(x,f)\n",
    "        pair=s.make_symbolic_pair_cache(x,cfg,'RANDOM',3,2027,s.PRIMARY_READOUT,'route')\n",
    "        heads=[[(0,0)],[(0,1)],[(1,0)],[(1,1)]]\n",
    "        p=x.numeric.policy(pair,heads,.5)\n",
    "        assert p['status']=='complete'\n",
    "        arrays=s.collect_set_effects(x,pair,heads[0])\n",
    "        with n.execution(x,native=True):r=n.ORIGINAL_COLLECT(x,pair,heads[0])\n",
    "        assert all(np.array_equal(arrays[k],r[k]) for k in r)\n",
    "        # Direct singleton public intervention must use the full native model.\n",
    "        oldcalls=x.replay.replay_calls\n",
    "        x.intervened_y_many(pair.high,pair.readout_ids,[heads[0]],None)\n",
    "        assert x.replay.replay_calls==oldcalls\n",
    "        # Boundary refinement recovers the correct winner when provisional scores\n",
    "        # are perturbed, and does not widen the acceptance criteria.\n",
    "        m=x.numeric.measure(pair,heads,.5,mode='native')\n",
    "        fake=[dataclasses.replace(v,q_value=v.q_value+(.01 if i==0 else -.01)) for i,v in enumerate(m)]\n",
    "        policy={'empirical_readout_envelope':.02,'raw_guard_failed':False}\n",
    "        corrected=x.numeric.refine(pair,heads,fake,.5,None,policy,2)\n",
    "        winner=lambda vv:max(range(len(vv)),key=lambda j:(vv[j].q_value,tuple(-v for v in heads[j][-1])))\n",
    "        assert winner(corrected)==winner(m)\n",
    "        assert corrected[winner(corrected)].q_value==m[winner(m)].q_value\n",
    "        # Inject a large replay-only write error. Per-target audit must record\n",
    "        # failure and fall back for final metrics instead of changing tolerance.\n",
    "        badpair=s.make_symbolic_pair_cache(x,cfg,'RANDOM',3,333,s.PRIMARY_READOUT,'injected')\n",
    "        original=x.replay.branches\n",
    "        def wrong(*args,**kwargs):\n",
    "            logits=original(*args,**kwargs).clone();logits[:,badpair.readout_ids[0]]+=.04\n",
    "            return logits\n",
    "        x.replay.branches=wrong\n",
    "        p2=x.numeric.policy(badpair,heads,.5)\n",
    "        assert p2['raw_guard_failed']\n",
    "        actual=s.evaluate_head_sets(x,badpair,heads,.5)\n",
    "        expected=x.numeric.measure(badpair,heads,.5,mode='native')\n",
    "        for a,b in zip(actual,expected):assert a.q_value==b.q_value\n",
    "        x.replay.branches=original\n",
    "        # A finite probe envelope is never labelled a proof.\n",
    "        files=list((store.root/'raw/numerical_v9').glob('ranking_*.json'))\n",
    "        assert files and all('not a proof' in json.loads(p.read_text())['uncertainty'] for p in files)\n",
    "        x.close()\n",
    "    print('NATIVE_FINAL_ARRAYS_AND_CONDITION_ROUTING_AND_RANKING_TESTS_PASS')\n",
    "\n",
    "\n",
    "def test_resume():\n",
    "    with tempfile.TemporaryDirectory() as td,fake_cache_api():\n",
    "        cfg=cfgsmall();store=s.RunStore(Path(td),cfg);tok=Tokenizer();torch.manual_seed(40)\n",
    "        x=attach_session(CausalTestModel('gpt2',tok),tok,cfg,store);x.numeric=n.NumericController(x,f)\n",
    "        b=x.cache_tokens(x.tokenize_equal_length(['B C A Answer:','B B C C A A Answer:','C C B A Answer:']),\n",
    "                         [1,-1,1],[0,0,0],[{},{},{}])\n",
    "        hs=[[(0,0)],[(1,1)],[(0,0),(1,1)]];ids=x.readout_ids(s.PRIMARY_READOUT)\n",
    "        rep={l:torch.randn(3,x.n_heads,x.d_head) for l in x.all_layers}\n",
    "        orig=x.replay.branches;calls={'n':0}\n",
    "        def interrupt(*a,**kw):\n",
    "            calls['n']+=1\n",
    "            if calls['n']==2:raise KeyboardInterrupt('injected controlled test interruption')\n",
    "            return orig(*a,**kw)\n",
    "        x.replay.branches=interrupt\n",
    "        try:\n",
    "            with n.execution(x,native=False):x.intervened_y_many(b,ids,hs,rep)\n",
    "        except KeyboardInterrupt:pass\n",
    "        else:raise AssertionError('No injected interruption')\n",
    "        x.replay.branches=orig\n",
    "        before=x.replay.replay_calls\n",
    "        with n.execution(x,native=False):a=x.intervened_y_many(b,ids,hs,rep)\n",
    "        assert x.replay.replay_calls-before==2\n",
    "        ref=f.OriginalSession.intervened_y_many(x,b,ids,hs,rep)\n",
    "        np.testing.assert_allclose(a,ref,atol=2e-5,rtol=2e-5)\n",
    "        x.close()\n",
    "    print('PARTIAL_PROMPT_COLUMN_RESUME_PASS')\n",
    "\n",
    "\n",
    "def migration(archive):\n",
    "    with tempfile.TemporaryDirectory() as td:\n",
    "        td=Path(td);old=f.safe_snapshot_extract(archive,td/'old');out=td/'new'\n",
    "        info=f.import_v7_snapshot(archive,out)\n",
    "        assert info['inherited_completed']==['operators','t3','baselines']\n",
    "        count=0\n",
    "        for folder in ('tables','raw/effects','tasks','checkpoints'):\n",
    "            for p in (old/folder).rglob('*'):\n",
    "                if p.is_file():\n",
    "                    assert p.read_bytes()==(out/p.relative_to(old)).read_bytes(),p\n",
    "                    count+=1\n",
    "        assert (old/'config.json').read_bytes()==(out/'config.json').read_bytes()\n",
    "        assert not (out/'gpu.json').exists()\n",
    "        initial=(out/'tables/fixed_budget_baselines.csv').stat().st_mtime_ns\n",
    "        assert f.import_v7_snapshot(archive,out)==info\n",
    "        assert (out/'tables/fixed_budget_baselines.csv').stat().st_mtime_ns==initial\n",
    "        c=s.SuiteConfig(**json.loads((out/'config.json').read_text()))\n",
    "        store=f.V9Store(out,c)\n",
    "        assert all(store.is_done(m) for m in info['inherited_completed'])\n",
    "        print(json.dumps(dict(archive=Path(archive).name,sha256=f.sha256_file(archive),\n",
    "            preserved_data_files=count,config_byte_identical=True,\n",
    "            inherited_completed=info['inherited_completed'],source_code_never_executed=True),indent=2))\n",
    "    print('SOURCE_ZIP_DATA_ONLY_MIGRATION_PASS')\n",
    "\n",
    "\n",
    "def integration():\n",
    "    n.install(f)\n",
    "    class TestSession(f.FastSession):\n",
    "        def __init__(self,model_name,cfg,store):\n",
    "            tok=Tokenizer();kind='gpt2' if model_name=='gpt2' else 'gpt_neox'\n",
    "            torch.manual_seed(s.stable_int_hash(model_name))\n",
    "            other=attach_session(CausalTestModel(kind,tok),tok,cfg,store)\n",
    "            self.__dict__.update(other.__dict__);self.model_name=model_name\n",
    "            self.numeric=n.NumericController(self,f)\n",
    "            # Old connection is unused because the namespace changed.\n",
    "            self.ablation_cache.close();self.ablation_cache=f.PureAblationCache(store,model_name)\n",
    "            self.replay=f.PrefixReplay(self);self.replay.policy={'suffix_tokens':1,'variant_batch_size':4}\n",
    "    old_session=s.NativeModelSession;oldfast=f.FastSession;old_examples=s.nl_example_records\n",
    "    with tempfile.TemporaryDirectory() as td,fake_cache_api():\n",
    "        cfg=cfgsmall();cfg.random_readout_scan_pairs=4;cfg.random_readout_full_pairs=1\n",
    "        cfg.null_trials_per_regime=1;cfg.null_min_unique_pairs=2\n",
    "        cfg.operator_random_draws=2;cfg.t3_pool_size=2;cfg.t3_random_pool_repeats=0\n",
    "        cfg.t3_global_comparisons=2;cfg.fixed_budgets=[1,2,3];cfg.baseline_random_draws=2\n",
    "        cfg.count_grid=[0,4,10,16,20];cfg.unseen_gaps=[[0,20],[4,16]]\n",
    "        cfg.generalization_replicates=2;cfg.symbolic_stability_seeds=[1729,1730]\n",
    "        cfg.nl_selection_pairs=cfg.nl_validation_pairs=cfg.nl_test_pairs=1\n",
    "        cfg.nl_selection_replicates=cfg.nl_evaluation_replicates=1\n",
    "        cfg.nl_behavior_models=['gpt2'];cfg.nl_causal_models=['gpt2']\n",
    "        cfg.nl_behavior_seeds=cfg.nl_causal_seeds=[1729]\n",
    "        cfg.nl_n_reports=4;cfg.nl_counts=[0,4];cfg.nl_selection_counts=(0,4)\n",
    "        cfg.nl_template_banks=['A','B'];cfg.nl_random_controls=2\n",
    "        cfg.modules=f.ALL_MODULES.copy();cfg.continue_on_module_error=True\n",
    "        s.NativeModelSession=TestSession;f.FastSession=TestSession\n",
    "        s.nl_example_records=f.fast_nl_examples\n",
    "        # Model arithmetic remains on the CPU TEST DOUBLE. Only the reported GPU\n",
    "        # fingerprint is simulated, so CPU-only CI exercises the exact CUDA tuple\n",
    "        # -> saved JSON list -> same-runtime resume path that failed on Colab.\n",
    "        reported_runtime = s.runtime_metadata()\n",
    "        reported_runtime.update(\n",
    "            gpu={'name':'SYNTHETIC Tesla T4 metadata', 'capability':(7,5),\n",
    "                 'total_memory_bytes':16 * 2**30},\n",
    "            cuda_available=True, cuda_version='synthetic-test-runtime',\n",
    "            test_fixture_only=True,\n",
    "        )\n",
    "        print('SYNTHETIC TEST ONLY: CPU causal model; simulated GPU metadata; no paper measurements.')\n",
    "        try:\n",
    "            with mock.patch.object(s, 'runtime_metadata', side_effect=lambda: copy.deepcopy(reported_runtime)):\n",
    "                status=f.run(cfg,Path(td)/'results')\n",
    "                assert status['state']=='completed',status\n",
    "                assert status['newly_completed']==cfg.modules,status\n",
    "                # module_completion.csv changes this_run -> inherited on resume;\n",
    "                # it is STATUS metadata, not a measured experimental table.\n",
    "                before={p.name:hashlib.sha256(p.read_bytes()).hexdigest()\n",
    "                        for p in (Path(td)/'results'/'tables').glob('*.csv')\n",
    "                        if p.name != 'module_completion.csv'}\n",
    "                status2=f.run(cfg,Path(td)/'results')\n",
    "                assert status2['state']=='completed'\n",
    "                assert status2['newly_completed']==[]\n",
    "                after={p.name:hashlib.sha256(p.read_bytes()).hexdigest()\n",
    "                       for p in (Path(td)/'results'/'tables').glob('*.csv')\n",
    "                        if p.name != 'module_completion.csv'}\n",
    "                assert before==after, 'Resume changed measured test tables'\n",
    "                print(f'EXPERIMENT_TABLE_BYTES_PRESERVED_ON_RESUME: {len(before)} CSV files')\n",
    "            print('ALL_SEVEN_MODULES_CAUSAL_TEST_MODEL_AND_GPU_JSON_RESUME_PASS')\n",
    "            print('SYNTHETIC PIPELINE CHECK COMPLETE; this is NOT a pretrained result archive.')\n",
    "        finally:\n",
    "            s.NativeModelSession=old_session;f.FastSession=oldfast\n",
    "            s.nl_example_records=old_examples\n",
    "\n",
    "\n",
    "if __name__=='__main__':\n",
    "    p=argparse.ArgumentParser()\n",
    "    p.add_argument('--snapshot',type=Path)\n",
    "    p.add_argument('--integration',action='store_true')\n",
    "    p.add_argument('--log-file',type=Path)\n",
    "    args=p.parse_args()\n",
    "    def run_checks():\n",
    "        test_anchor();test_numeric_routes();test_resume()\n",
    "        if args.snapshot:migration(args.snapshot)\n",
    "        if args.integration:integration()\n",
    "        print('V9_NUMERIC_TESTS_PASS (synthetic/CPU; not pretrained GPU results)')\n",
    "    if args.log_file:\n",
    "        import traceback\n",
    "        args.log_file.parent.mkdir(parents=True,exist_ok=True)\n",
    "        try:\n",
    "            with args.log_file.open('w',encoding='utf-8') as stream:\n",
    "                with contextlib.redirect_stdout(stream),contextlib.redirect_stderr(stream):\n",
    "                    try:run_checks()\n",
    "                    except BaseException:\n",
    "                        traceback.print_exc();raise\n",
    "        except BaseException:\n",
    "            print('SYNTHETIC REGRESSION TEST FAILED; detail log:',args.log_file)\n",
    "            print(''.join(args.log_file.read_text().splitlines(keepends=True)[-60:]))\n",
    "            raise\n",
    "        print('SYNTHETIC NUMERICAL / MIGRATION / PIPELINE TESTS: PASS')\n",
    "        print('These are not pretrained-model experiment results. Full log:',args.log_file)\n",
    "    else:\n",
    "        run_checks()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7edbe78b",
   "metadata": {},
   "source": [
    "### `test_v9_lifecycle.py`"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "19b06594",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%writefile /content/cea_resume_v9/source/test_v9_lifecycle.py\n",
    "\"\"\"Lifecycle tests on synthetic PyTorch models, not pretrained measurements.\"\"\"\n",
    "from test_numeric_v9 import *\n",
    "\n",
    "def checks():\n",
    " n.install(f)\n",
    " with tempfile.TemporaryDirectory() as td,fake_cache_api():\n",
    "  cfg=cfgsmall();store=s.RunStore(Path(td),cfg);t=Tokenizer();torch.manual_seed(120)\n",
    "  x=attach_session(CausalTestModel('gpt_neox',t),t,cfg,store);x.numeric=n.NumericController(x,f)\n",
    "  previous=f.ENGINE\n",
    "  f.ENGINE=dataclasses.replace(f.ENGINE,require_benchmark_speedup=0,variant_batch_size=4,behavior_batch_size=2)\n",
    "  rec=f.validate_replay(x,real_pretrained=False)\n",
    "  assert rec['status']=='passed'\n",
    "  assert rec['mandatory_production_target_audits']\n",
    "  assert rec['tests'][0]['conditions']\n",
    "  print('COMPLETE_PREFLIGHT_TEST_MODEL_PASS',rec['benchmark'])\n",
    "  f.ENGINE=previous\n",
    "  data=s.prepare_primary_symbolic_data(x,cfg)\n",
    "  for regime in s.REGIMES:\n",
    "   for budget in (1,4,12):\n",
    "    name=f'baseline-{regime}-k{budget}-BUC';hs=[(0,0)]\n",
    "    arrays=x.numeric.reference_arrays(data[regime]['evaluation'],hs,use_cache=False)\n",
    "    # Artificial small raw cross-device shift: source arrays differ, still finite.\n",
    "    altered={key:v+.0025 for key,v in arrays.items()}\n",
    "    store.save_npz('raw/effects/'+name+'.npz',**altered)\n",
    "    store.save_json('raw/effects/'+name+'.json',{'heads':hs})\n",
    "  for m in ('operators','t3','baselines'):store.mark_done(m,{})\n",
    "  store.save_json('V9_IMPORT.json',{'archive_name':'SYNTHETIC_COHORT_TEST','inherited_completed':['operators','t3','baselines']})\n",
    "  store.save_json('tasks/old_partial.json',{'status':'completed','payload':{}})\n",
    "  n.validate_imported_measurements(x,data,store,f)\n",
    "  r=json.loads((store.root/'V9_REUSE_VALIDATION.json').read_text())\n",
    "  assert r['status']=='isolated_legacy_cohort'\n",
    "  assert not (store.root/'tasks/old_partial.json').exists()\n",
    "  assert (store.root/'provenance/isolated_legacy/tasks/old_partial.json').exists()\n",
    "  assert all(store.is_done(m) for m in ('operators','t3','baselines'))\n",
    "  store.save_json('tasks/new_v9.json',{'status':'completed','payload':{}})\n",
    "  n.validate_imported_measurements(x,data,store,f)\n",
    "  assert (store.root/'tasks/new_v9.json').exists()\n",
    "  print('COHORT_ISOLATION_PRESERVES_OLD_DATA_AND_V9_RESUME_PASS')\n",
    "  x.close()\n",
    "if __name__=='__main__': checks()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a9abb6e8",
   "metadata": {},
   "source": [
    "### `test_runtime_resume_v91.py`"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "962c8ce0",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%writefile /content/cea_resume_v9/source/test_runtime_resume_v91.py\n",
    "\"\"\"Regression tests for GPU tuple/JSON-list resume checks. No CUDA execution.\n",
    "\n",
    "GPU metadata records are synthetic fixtures, not real device measurements. This\n",
    "file deliberately does NOT change torch.cuda.is_available() or disable the guard.\n",
    "\"\"\"\n",
    "from __future__ import annotations\n",
    "\n",
    "import copy\n",
    "import hashlib\n",
    "import json\n",
    "import tempfile\n",
    "import unittest\n",
    "from pathlib import Path\n",
    "from unittest import mock\n",
    "\n",
    "import cea_fast_v9 as f\n",
    "import cea_native_suite as s\n",
    "\n",
    "\n",
    "def metadata_fixture(name='Tesla T4', capability=(7, 5)):\n",
    "    return {\n",
    "        'created_at': 'first-probe', 'python': 'fixture', 'platform': 'fixture',\n",
    "        'gpu': {'name': name, 'capability': capability, 'total_memory_bytes': 16 * 2**30},\n",
    "        'cuda_available': True, 'cuda_version': '12.8-fixture',\n",
    "        'packages': {'torch': '2.11.0+cu128', 'transformers': '5.16.1',\n",
    "                     'tokenizers': '0.23.2', 'numpy': '2.3.5', 'pandas': '2.2.3'},\n",
    "        'test_fixture_only': True,\n",
    "    }\n",
    "\n",
    "\n",
    "class GuardStore:\n",
    "    def __init__(self, root):\n",
    "        self.root = Path(root)\n",
    "        self.messages = []\n",
    "    def save_json(self, name, value):\n",
    "        f.atomic_json(self.root/name, value)\n",
    "    def log(self, message):\n",
    "        self.messages.append(message)\n",
    "\n",
    "\n",
    "class RuntimeGuardTests(unittest.TestCase):\n",
    "    def test_original_comparison_reproduces_reported_failure(self):\n",
    "        raw = metadata_fixture()\n",
    "        saved = json.loads(json.dumps(raw))\n",
    "        self.assertIsInstance(raw['gpu']['capability'], tuple)\n",
    "        self.assertIsInstance(saved['gpu']['capability'], list)\n",
    "        self.assertNotEqual(saved['gpu'], raw['gpu'])  # exact old V9 condition\n",
    "        self.assertEqual(f.runtime_resume_differences(saved, raw), [])\n",
    "\n",
    "    def test_t4_roundtrip_matches(self):\n",
    "        raw = metadata_fixture()\n",
    "        self.assertEqual(f.runtime_resume_differences(json.loads(json.dumps(raw)), raw), [])\n",
    "\n",
    "    def test_l4_roundtrip_matches(self):\n",
    "        raw = metadata_fixture('NVIDIA L4', (8, 9))\n",
    "        self.assertEqual(f.runtime_resume_differences(json.loads(json.dumps(raw)), raw), [])\n",
    "\n",
    "    def test_a100_roundtrip_matches(self):\n",
    "        raw = metadata_fixture('NVIDIA A100-SXM4-40GB', (8, 0))\n",
    "        self.assertEqual(f.runtime_resume_differences(json.loads(json.dumps(raw)), raw), [])\n",
    "\n",
    "    def test_repeated_roundtrips_are_idempotent(self):\n",
    "        raw = metadata_fixture()\n",
    "        expected = f.runtime_resume_signature(raw)\n",
    "        for _ in range(10):\n",
    "            raw = json.loads(json.dumps(raw))\n",
    "            self.assertEqual(f.runtime_resume_signature(raw), expected)\n",
    "\n",
    "    def test_cpu_runtime_unchanged(self):\n",
    "        raw = metadata_fixture()\n",
    "        raw.update(gpu=None, cuda_available=False, cuda_version=None)\n",
    "        self.assertEqual(f.runtime_resume_differences(json.loads(json.dumps(raw)), raw), [])\n",
    "\n",
    "    def test_actual_gpu_name_change_is_rejected(self):\n",
    "        old = metadata_fixture()\n",
    "        new = copy.deepcopy(old); new['gpu']['name'] = 'NVIDIA L4'\n",
    "        self.assertEqual([x['field'] for x in f.runtime_resume_differences(old, new)], ['gpu.name'])\n",
    "\n",
    "    def test_actual_capability_change_is_rejected(self):\n",
    "        old = metadata_fixture()\n",
    "        new = copy.deepcopy(old); new['gpu']['capability'] = (8, 9)\n",
    "        self.assertEqual([x['field'] for x in f.runtime_resume_differences(old, new)], ['gpu.capability'])\n",
    "\n",
    "    def test_actual_gpu_memory_change_is_rejected(self):\n",
    "        old = metadata_fixture()\n",
    "        new = copy.deepcopy(old); new['gpu']['total_memory_bytes'] += 1024\n",
    "        self.assertEqual([x['field'] for x in f.runtime_resume_differences(old, new)], ['gpu.total_memory_bytes'])\n",
    "\n",
    "    def test_every_critical_package_change_is_rejected(self):\n",
    "        for package in f.CRITICAL_RUNTIME_PACKAGES:\n",
    "            with self.subTest(package=package):\n",
    "                old = metadata_fixture()\n",
    "                new = copy.deepcopy(old); new['packages'][package] += '-changed'\n",
    "                self.assertEqual([x['field'] for x in f.runtime_resume_differences(old, new)], ['packages.'+package])\n",
    "\n",
    "    def test_cuda_version_change_is_rejected(self):\n",
    "        old = metadata_fixture()\n",
    "        new = copy.deepcopy(old); new['cuda_version'] = 'changed'\n",
    "        self.assertEqual([x['field'] for x in f.runtime_resume_differences(old, new)], ['cuda_version'])\n",
    "\n",
    "    def test_cuda_availability_change_is_rejected(self):\n",
    "        old = metadata_fixture()\n",
    "        new = copy.deepcopy(old); new['cuda_available'] = False\n",
    "        self.assertEqual([x['field'] for x in f.runtime_resume_differences(old, new)], ['cuda_available'])\n",
    "\n",
    "    def test_timestamps_are_not_runtime_identity(self):\n",
    "        old = metadata_fixture()\n",
    "        new = copy.deepcopy(old); new['created_at'] = 'later-probe'\n",
    "        self.assertEqual(f.runtime_resume_differences(old, new), [])\n",
    "\n",
    "    def test_missing_capability_is_not_accepted(self):\n",
    "        old = metadata_fixture()\n",
    "        new = copy.deepcopy(old); del new['gpu']['capability']\n",
    "        diff = f.runtime_resume_differences(old, new)\n",
    "        self.assertEqual(diff[0]['field'], 'gpu.capability')\n",
    "        self.assertFalse(diff[0]['current_present'])\n",
    "\n",
    "    def test_no_in_place_changes(self):\n",
    "        old = metadata_fixture()\n",
    "        old_copy = copy.deepcopy(old)\n",
    "        f.runtime_resume_signature(old)\n",
    "        self.assertEqual(old, old_copy)\n",
    "        self.assertIsInstance(old['gpu']['capability'], tuple)\n",
    "\n",
    "    def test_nonfinite_metadata_stops(self):\n",
    "        old = metadata_fixture(); old['gpu']['total_memory_bytes'] = float('nan')\n",
    "        with self.assertRaises(ValueError):\n",
    "            f.runtime_resume_signature(old)\n",
    "\n",
    "    def test_wrong_metadata_type_stops(self):\n",
    "        with self.assertRaises(TypeError): f.runtime_resume_signature([])\n",
    "        bad = metadata_fixture(); bad['packages'] = []\n",
    "        with self.assertRaises(TypeError): f.runtime_resume_signature(bad)\n",
    "        bad = metadata_fixture(); bad['gpu'] = 'missing'\n",
    "        with self.assertRaises(TypeError): f.runtime_resume_signature(bad)\n",
    "\n",
    "    def test_guard_preserves_prior_runtime_and_results_on_rejection(self):\n",
    "        with tempfile.TemporaryDirectory() as td:\n",
    "            store = GuardStore(td)\n",
    "            old = metadata_fixture()\n",
    "            store.save_json('runtime_v9.json', old)\n",
    "            table = store.root/'tables'/'existing.csv'; table.parent.mkdir()\n",
    "            table.write_text('condition,value\\noriginal,0.123\\n')\n",
    "            before = {p.name:p.read_bytes() for p in (store.root/'runtime_v9.json', table)}\n",
    "            changed = copy.deepcopy(old); changed['packages']['torch'] = 'other'\n",
    "            with self.assertRaisesRegex(RuntimeError, r'packages\\.torch'):\n",
    "                f.check_runtime_resume(store, changed)\n",
    "            after = {p.name:p.read_bytes() for p in (store.root/'runtime_v9.json', table)}\n",
    "            self.assertEqual(before, after)\n",
    "            report = json.loads((store.root/'logs/runtime_resume_mismatch.json').read_text())\n",
    "            self.assertEqual(report['changes'][0]['field'], 'packages.torch')\n",
    "            self.assertTrue(report['old_runtime_and_experiment_results_unchanged'])\n",
    "\n",
    "    def test_guard_accepts_json_runtime_without_rewriting_old_file(self):\n",
    "        with tempfile.TemporaryDirectory() as td:\n",
    "            store = GuardStore(td); raw = metadata_fixture()\n",
    "            store.save_json('runtime_v9.json', raw)\n",
    "            before = (store.root/'runtime_v9.json').read_bytes()\n",
    "            current = f.check_runtime_resume(store, raw)\n",
    "            self.assertEqual(current['gpu']['capability'], [7, 5])\n",
    "            self.assertEqual(before, (store.root/'runtime_v9.json').read_bytes())\n",
    "            self.assertIn('PASS', store.messages[-1])\n",
    "\n",
    "    def test_actual_run_orchestrator_resume_and_rejects_real_change(self):\n",
    "        # Exercise f.run(), not just an isolated comparator. Empty module list\n",
    "        # avoids model execution; real seven-module test is test_numeric_v9.py.\n",
    "        cfg = s.SuiteConfig.for_profile('smoke'); cfg.device='cpu'; cfg.dtype='float32'; cfg.modules=[]\n",
    "        with tempfile.TemporaryDirectory() as td:\n",
    "            raw = metadata_fixture()\n",
    "            with mock.patch.object(s, 'runtime_metadata', side_effect=lambda: copy.deepcopy(raw)):\n",
    "                first = f.run(cfg, Path(td))\n",
    "                self.assertEqual(first['state'], 'completed')\n",
    "                second = f.run(cfg, Path(td))\n",
    "                self.assertEqual(second['state'], 'completed')\n",
    "                self.assertEqual(second['newly_completed'], [])\n",
    "            before=(Path(td)/'runtime_v9.json').read_bytes()\n",
    "            changed=metadata_fixture('NVIDIA L4', (8,9))\n",
    "            with mock.patch.object(s, 'runtime_metadata', return_value=changed):\n",
    "                with self.assertRaisesRegex(RuntimeError, 'gpu.name'):\n",
    "                    f.run(cfg, Path(td))\n",
    "            self.assertEqual(before, (Path(td)/'runtime_v9.json').read_bytes())\n",
    "            archive = Path(td).parent/(Path(td).name+'.zip')\n",
    "            archive.unlink(missing_ok=True)\n",
    "\n",
    "    def test_current_host_runtime_json_roundtrip(self):\n",
    "        # On Colab this is REAL GPU METADATA (still no GPU model forward).\n",
    "        current = s.runtime_metadata()\n",
    "        self.assertEqual(f.runtime_resume_differences(json.loads(json.dumps(s.to_python(current))), current), [])\n",
    "\n",
    "\n",
    "if __name__ == '__main__':\n",
    "    print('RUNTIME GUARD REGRESSION: CPU logic + simulated T4/L4/A100 metadata; no pretrained results.', flush=True)\n",
    "    result = unittest.TextTestRunner(verbosity=2).run(unittest.defaultTestLoader.loadTestsFromTestCase(RuntimeGuardTests))\n",
    "    if result.wasSuccessful():\n",
    "        print(f'RUNTIME_JSON_RESUME_REGRESSION_PASS: {result.testsRun} tests; real changes still rejected.', flush=True)\n",
    "    raise SystemExit(0 if result.wasSuccessful() else 1)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "68c47289",
   "metadata": {},
   "source": [
    "### `requirements-colab.txt`"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "862e1398",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%writefile /content/cea_resume_v9/source/requirements-colab.txt\n",
    "# PyTorch and its CUDA runtime are reused, unchanged, from the Colab GPU runtime.\n",
    "transformers==5.16.1\n",
    "tokenizers==0.23.2\n",
    "accelerate>=1.1,<2\n",
    "safetensors>=0.8,<1\n",
    "numpy>=2.1,<3\n",
    "pandas>=2.2.3,<3\n",
    "scipy>=1.14.1,<2\n",
    "matplotlib>=3.9,<4\n",
    "tqdm>=4.66,<5\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "353542cd",
   "metadata": {},
   "source": [
    "## 4. 合并、源码校验、隔离环境\n",
    "复用当前 PyTorch/CUDA；按源结果锁定其他关键依赖。"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "bee7b361",
   "metadata": {},
   "outputs": [],
   "source": [
    "MANIFEST = {'cea_native_suite.py': '511863471ce68f4c94fa8edbafccc274e5fc339e5a163356457b23c668eee623',\n",
    " 'cea_fast_v9.py': '1646f803e653dac88c491c7472c3d2c4ab7e366e5031babd54ec0dc276fecaf2',\n",
    " 'cea_numeric_v9.py': 'bc11bc4e87c638c1be890a5f527124c5176f22d42fdf76405e433c5931432fb0',\n",
    " 'cea_colab_support.py': '51848cdd2b82c3881735e3a2a44e1de13d044cd1cdcc164c0ce64d31836d225e',\n",
    " 'setup_cea_env.py': 'f2e0ccdfcf0e03dacc81fa9009bbc3eae2d8255a9af65d19e85c8a16748f7ab3',\n",
    " 'test_prefix_replay.py': '58cd002d3a2a77836cac28be1527f4591a32ed6b3152ccfcaf4a5bc744b311b6',\n",
    " 'test_numeric_v9.py': '614e586938147f627974442f4395fed52b5f21772f31e26a93c241e8526c6f80',\n",
    " 'test_v9_lifecycle.py': 'baf1c531e27604955a19cdfd25c556f6de06c66bc7b859c8d759bdc051b6b63f',\n",
    " 'test_runtime_resume_v91.py': '5bab614d79919e5ec7d201b5a5cf7605f5b2a6508e93e71b41e2768e36c43a6c',\n",
    " 'requirements-colab.txt': '7c02da72d5d74a4ae6b9726712b6ba07e4f9c702dd411562f164a808c96fb312'}\n",
    "LAYOUT = {'cea_native_suite.py': ['cea_native_suite_000.part',\n",
    "                         'cea_native_suite_001.part',\n",
    "                         'cea_native_suite_002.part',\n",
    "                         'cea_native_suite_003.part',\n",
    "                         'cea_native_suite_004.part',\n",
    "                         'cea_native_suite_005.part',\n",
    "                         'cea_native_suite_006.part',\n",
    "                         'cea_native_suite_007.part',\n",
    "                         'cea_native_suite_008.part',\n",
    "                         'cea_native_suite_009.part',\n",
    "                         'cea_native_suite_010.part',\n",
    "                         'cea_native_suite_011.part',\n",
    "                         'cea_native_suite_012.part',\n",
    "                         'cea_native_suite_013.part',\n",
    "                         'cea_native_suite_014.part',\n",
    "                         'cea_native_suite_015.part',\n",
    "                         'cea_native_suite_016.part'],\n",
    " 'cea_fast_v9.py': ['cea_fast_v9_000.part',\n",
    "                    'cea_fast_v9_001.part',\n",
    "                    'cea_fast_v9_002.part',\n",
    "                    'cea_fast_v9_003.part',\n",
    "                    'cea_fast_v9_004.part'],\n",
    " 'cea_numeric_v9.py': ['cea_numeric_v9_000.part', 'cea_numeric_v9_001.part', 'cea_numeric_v9_002.part']}\n",
    "for name, parts in LAYOUT.items():\n",
    "    (SRC/name).write_bytes(b\"\".join((PARTS/p).read_bytes() for p in parts))\n",
    "for name, expected in MANIFEST.items():\n",
    "    if hashlib.sha256((SRC/name).read_bytes()).hexdigest() != expected:\n",
    "        raise RuntimeError(\"源码不完整或被修改: \"+name)\n",
    "(SRC/\"SOURCE_MANIFEST.json\").write_text(json.dumps(MANIFEST,indent=2))\n",
    "print(\"V9.1 明文源码合并与 SHA-256 检查通过。\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4e97eaf3",
   "metadata": {},
   "outputs": [],
   "source": [
    "import importlib.util\n",
    "spec = importlib.util.spec_from_file_location(\"cea_v9_colab_support\", SRC / \"cea_colab_support.py\")\n",
    "support = importlib.util.module_from_spec(spec)\n",
    "spec.loader.exec_module(support)\n",
    "\n",
    "def run_stage(command, name, must_succeed=True):\n",
    "    rc = support.run_process(command, name, SRC, LOGS, heartbeat_seconds=60)\n",
    "    if rc and must_succeed:\n",
    "        diagnostic = WORK / \"cea_v91_setup_debug.zip\"\n",
    "        with zipfile.ZipFile(diagnostic, \"w\", zipfile.ZIP_DEFLATED) as z:\n",
    "            for item in LOGS.rglob(\"*\"):\n",
    "                if item.is_file():z.write(item, \"logs/\"+str(item.relative_to(LOGS)))\n",
    "            z.write(SRC/\"SOURCE_MANIFEST.json\", \"SOURCE_MANIFEST.json\")\n",
    "        print(\"预检/安装失败诊断包:\", diagnostic)\n",
    "        if AUTO_DOWNLOAD:\n",
    "            try:\n",
    "                from google.colab import files\n",
    "                files.download(str(diagnostic))\n",
    "            except Exception as exc:\n",
    "                print(\"请从 Files 面板下载诊断包:\", str(exc))\n",
    "        raise RuntimeError(f\"{name} 未通过（exit code={rc}）；完整异常保存在 {LOGS/name}.log。\")\n",
    "    return rc\n",
    "\n",
    "run_stage([sys.executable, SRC / \"setup_cea_env.py\", \"--environment\", ENV], \"01_private_environment\")\n",
    "from packaging.version import Version\n",
    "constraints = []\n",
    "for package in (\"transformers\", \"tokenizers\", \"numpy\", \"pandas\", \"scipy\", \"matplotlib\"):\n",
    "    version = ORIGINAL_RUNTIME.get(\"packages\", {}).get(package)\n",
    "    if not version:\n",
    "        raise ValueError(f\"输入结果缺少关键版本: {package}\")\n",
    "    constraints.append(f\"{package}=={Version(str(version))}\")\n",
    "CONSTRAINTS = WORK / \"original_run_constraints.txt\"\n",
    "CONSTRAINTS.write_text(\"\\n\".join(constraints) + \"\\n\")\n",
    "print(\"原始运行版本锁定:\", \"\\n\".join(constraints))\n",
    "run_stage([\n",
    "    sys.executable, \"-m\", \"pip\", \"--python\", ENV_PYTHON, \"install\",\n",
    "    \"--prefer-binary\", \"--upgrade-strategy\", \"only-if-needed\",\n",
    "    \"-r\", SRC / \"requirements-colab.txt\",\n",
    "    \"-c\", ENV / \"borrowed_constraints.txt\", \"-c\", CONSTRAINTS,\n",
    "], \"02_dependencies\")\n",
    "run_stage([ENV_PYTHON, \"-m\", \"py_compile\", *[SRC/n for n in MANIFEST if n.endswith(\".py\")]], \"03_syntax\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "16af93dc",
   "metadata": {},
   "source": [
    "## 5. 必须通过的软件自检\n",
    "\n",
    "先运行快速的环境元数据回归测试，再测试前缀缓存、结果迁移、七模块合成模型和同环境续跑。\n",
    "本步骤的 `completed` 只表示测试夹具通过，**不代表真实实验完成**。\n",
    "测试会保留模拟 GPU 的 tuple/list 问题，并确认换 GPU 或升级关键依赖时的保护仍然有效。"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "45e81de9",
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"软件自检开始：下面不是预训练模型结果；不会写入论文实验目录。\")\n",
    "run_stage([ENV_PYTHON,\"-u\",SRC/\"test_runtime_resume_v91.py\"],\"03b_runtime_json_resume\")\n",
    "run_stage([ENV_PYTHON,\"-u\",SRC/\"test_prefix_replay.py\"],\"04_prefix_regressions\")\n",
    "run_stage([ENV_PYTHON,\"-u\",SRC/\"test_numeric_v9.py\",\"--snapshot\",INPUT_ZIP,\"--integration\",\"--log-file\",LOGS/\"05_fixture_detail.log\"],\n",
    "          \"05_numerical_migration_and_seven_module_tests\")\n",
    "run_stage([ENV_PYTHON,\"-u\",SRC/\"test_v9_lifecycle.py\"],\"05b_cohort_and_gate_lifecycle\")\n",
    "if RUN_NATIVE_CONFIG_TESTS:\n",
    "    run_stage([ENV_PYTHON,\"-u\",SRC/\"test_prefix_replay.py\",\"--native-configs\"],\"06_actual_HF_model_classes\")\n",
    "\n",
    "print(\"软件自检全部通过。接下来才开始导入结果并验证真实预训练模型。\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4f4f541c",
   "metadata": {},
   "source": [
    "## 6. 独立的 V9.1 续跑目录\n",
    "\n",
    "科学配置从原结果包读取；新版本使用新的源码标识，不在旧 V9 目录内混写不同代码。\n",
    "原 V7/V8 结果不修改，完整模块保留。相同 V9.1 配置可续跑；真正的环境变化仍会被拒绝。"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ec74fcde",
   "metadata": {},
   "outputs": [],
   "source": [
    "ENGINE_PATH=WORK/\"engine_config.json\"\n",
    "ENGINE_PATH.write_text(json.dumps(ENGINE_OVERRIDES,indent=2))\n",
    "identity={\"input_sha256\":INPUT_SHA,\"source_manifest\":MANIFEST,\n",
    "    \"gpu_name\":GPU_INFO[\"name\"],\"gpu_capability\":GPU_INFO[\"capability\"],\n",
    "    \"gpu_memory_GiB\":GPU_INFO[\"memory_GiB\"],\"torch\":GPU_INFO[\"torch\"],\n",
    "    \"engine_overrides\":ENGINE_OVERRIDES}\n",
    "tag=hashlib.sha256(json.dumps(identity,sort_keys=True).encode()).hexdigest()[:16]\n",
    "tier=\"A100\" if \"A100\" in GPU_INFO[\"name\"] else \"L4\" if \"L4\" in GPU_INFO[\"name\"] else \"T4\" if \"T4\" in GPU_INFO[\"name\"] else \"GPU\"\n",
    "OUTPUT=WORK/\"results\"/f\"paper_{tier}_v91_{tag}\"\n",
    "if REMOTE is not None:support.restore_snapshot(OUTPUT,REMOTE)\n",
    "run_stage([ENV_PYTHON,\"-u\",SRC/\"cea_fast_v9.py\",\"--output-dir\",OUTPUT,\n",
    "           \"--import-results\",INPUT_ZIP,\"--prepare-only\"],\"07_data_only_migration\")\n",
    "(OUTPUT/\"code\").mkdir(exist_ok=True)\n",
    "for name in MANIFEST:shutil.copyfile(SRC/name,OUTPUT/\"code\"/name)\n",
    "shutil.copyfile(SRC/\"SOURCE_MANIFEST.json\",OUTPUT/\"code/SOURCE_MANIFEST_V9.json\")\n",
    "shutil.copyfile(CONSTRAINTS,OUTPUT/\"code/original_run_constraints.txt\")\n",
    "(OUTPUT/\"LAUNCH_IDENTITY_V91.json\").write_text(json.dumps(identity,indent=2))\n",
    "(OUTPUT/\"gpu.json\").write_text(json.dumps(GPU_INFO,indent=2))\n",
    "print(\"本机:\",OUTPUT,\"\\nDrive:\",REMOTE)\n",
    "print(\"继承完成:\",json.loads((OUTPUT/\"V9_IMPORT.json\").read_text())[\"inherited_completed\"])\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "fe88d0df",
   "metadata": {},
   "source": [
    "## 7. 真正的预训练模型验证 → 剩余完整实验\n",
    "\n",
    "全局 raw-logit 和缓存隔离检查先通过。归一化评分使用与生产一致的原生基准，\n",
    "每个真实 target 另做 native/replay 数值检查；失败条件的正式数值走原生计算。\n",
    "候选筛选使用经验误差区间，边界和最终胜出集合原生复核，不宣称数学上的全局数值保证。\n",
    "\n",
    "12 组旧数组检查通过后复用旧检查点。若换 GPU 引起轻微超界漂移，旧已完成结果作为独立来源保留；\n",
    "仅隔离未完成依赖的旧缓存并在当前环境计算，**不重跑三个完成模块**。严重差异则停止。\n",
    "\n",
    "每 30 秒进度、每 60 秒心跳、约每 5 分钟 Drive 快照。Null 会报告已经完成多少次和实测单次耗时。\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7e011942",
   "metadata": {},
   "outputs": [],
   "source": [
    "mirror=support.SnapshotMirror(OUTPUT,REMOTE,interval_seconds=SNAPSHOT_INTERVAL_SECONDS) if REMOTE is not None else None\n",
    "command=[ENV_PYTHON,\"-u\",SRC/\"cea_fast_v9.py\",\"--output-dir\",OUTPUT,\n",
    "         \"--engine-json\",ENGINE_PATH,\"--modules\",MODULES]\n",
    "RETURN_CODE=support.run_process(command,\"08_continue_experiments\",SRC,LOGS,\n",
    "                                root=OUTPUT,mirror=mirror,heartbeat_seconds=60)\n",
    "status_path=OUTPUT/\"RUN_STATUS.json\"\n",
    "FINAL_STATUS=json.loads(status_path.read_text()) if status_path.exists() else {\"state\":\"missing_status\"}\n",
    "EXPECTED_MODULES = [m.strip() for m in MODULES.split(\",\") if m.strip()]\n",
    "RUN_COMPLETE = (\n",
    "    RETURN_CODE == 0\n",
    "    and FINAL_STATUS.get(\"state\") == \"completed\"\n",
    "    and FINAL_STATUS.get(\"all_experiments_complete\") is True\n",
    "    and set(FINAL_STATUS.get(\"completed\", [])) == set(EXPECTED_MODULES)\n",
    "    and not FINAL_STATUS.get(\"pending\", [])\n",
    "    and not FINAL_STATUS.get(\"failed\", [])\n",
    ")\n",
    "print(\"\\n\"+\"=\"*72)\n",
    "print(\"完整实验成功\" if RUN_COMPLETE else \"未全部完成：不能把这次导出的 ZIP 当作完整实验成功\")\n",
    "print(\"继承完成:\",FINAL_STATUS.get(\"inherited_completed\",[]))\n",
    "print(\"本轮新完成:\",FINAL_STATUS.get(\"newly_completed\",[]))\n",
    "print(\"仍未完成:\",FINAL_STATUS.get(\"pending\",[]))\n",
    "print(\"失败阶段:\",FINAL_STATUS.get(\"failed\",[]))\n",
    "print(\"退出码:\",RETURN_CODE)\n",
    "print(\"=\"*72)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9610775f",
   "metadata": {},
   "source": [
    "## 8. 保存与下载\n",
    "`COMPLETED_` 只用于七个模块全部完成的结果包。`PARTIAL_` 明确表示部分结果/验证停止。\n",
    "Drive 中仍保存常规 `.resume.zip`，便于同版本继续；是否成功以状态文件为准。\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ffda8fe4",
   "metadata": {},
   "outputs": [],
   "source": [
    "def start_download(path):\n",
    "    print(\"文件:\",path)\n",
    "    if AUTO_DOWNLOAD and Path(path).is_file():\n",
    "        try:\n",
    "            from google.colab import files\n",
    "            files.download(str(path))\n",
    "        except Exception as exc:print(\"请从 Files 面板下载:\",exc)\n",
    "\n",
    "shutil.copytree(LOGS,OUTPUT/\"logs/colab_launcher\",dirs_exist_ok=True)\n",
    "prefix=\"COMPLETED_\" if RUN_COMPLETE else \"PARTIAL_\"\n",
    "archive=OUTPUT.parent/(prefix+OUTPUT.name+\".zip\")\n",
    "support.create_snapshot(OUTPUT,archive)\n",
    "if REMOTE is not None:support.atomic_copy(archive,REMOTE/(OUTPUT.name+\".resume.zip\"))\n",
    "start_download(archive)\n",
    "if not RUN_COMPLETE:\n",
    "    debug=WORK/\"cea_v9_debug_logs.zip\"\n",
    "    with zipfile.ZipFile(debug,\"w\",zipfile.ZIP_DEFLATED) as z:\n",
    "        seen=set()\n",
    "        for directory in (LOGS,OUTPUT/\"logs\",OUTPUT/\"raw/numerical_v9\"):\n",
    "            if directory.exists():\n",
    "                for path in directory.rglob(\"*\"):\n",
    "                    if path.is_file() and not path.name.endswith(\".tmp\"):\n",
    "                        name=str(path.relative_to(WORK))\n",
    "                        if name not in seen:z.write(path,name);seen.add(name)\n",
    "        for name in (\"RUN_STATUS.json\",\"FINAL_SUMMARY.json\",\"ENGINE_V9.json\",\"V9_IMPORT.json\",\n",
    "                     \"V9_REUSE_VALIDATION.json\",\"NUMERICAL_COHORTS.json\",\"runtime_v9.json\"):\n",
    "            path=OUTPUT/name\n",
    "            if path.is_file():z.write(path,\"result_metadata/\"+name)\n",
    "        for path in (OUTPUT/\"raw\").glob(\"v9_validation_*.json\"):\n",
    "            z.write(path,\"validation/\"+path.name)\n",
    "    start_download(debug)\n",
    "else:\n",
    "    print(\"七个模块均完成；请一并保留数值验证、来源记录和实验结果。\")\n"
   ]
  }
 ],
 "metadata": {
  "accelerator": "GPU",
  "colab": {
   "name": "CEA_CONTINUE_REFERENCE_V9_1.ipynb",
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/code/README.md <==
# FP32 experiment implementation

Main notebook: `CEA_CONTINUE_REFERENCE_V9_1.ipynb`.
Experiment definitions: `cea_native_suite.py`.
Execution and prefix caching: `cea_fast_v9.py`.
Numerical checks and refinement: `cea_numeric_v9.py`.
Environment setup and regression tests are included alongside the implementation.

The notebook is a continuation workflow and requires a compatible experimental snapshot. The manuscript project is not a replacement for that snapshot. The implementation does not reproduce all original BF16 experiments.

See `../protocol/CODE_SHA256.json` and the paper's execution appendix for implementation identity and numerical checks. The code files and experimental settings are unchanged in this manuscript revision.


==> anc/code/cea_colab_support.py <==
"""Colab execution support: resource presets, visible progress, local-first snapshots.

Standard-library only. No scientific scores or model weights are changed here.
Snapshots use the suite's local file lock and are uploaded as archives, not thousands
of small Drive writes. Latest and previous complete snapshots are retained.
"""
from __future__ import annotations

import contextlib
import fcntl
import json
import os
from pathlib import Path, PurePosixPath
import queue
import re
import shutil
import signal
import stat
import subprocess
import tempfile
import threading
import time
import uuid
import zipfile


def gpu_resource_plan(name: str, memory_gib: float) -> dict:
    """Conservative starting microbatches; not a guarantee of model/GPU performance."""
    if not isinstance(name, str) or not memory_gib > 0:
        raise ValueError('GPU name and positive device memory are required')
    if 'A100' in name.upper() and memory_gib >= 30:
        tier, batch, sets, tokens = 'A100', 32, 4, 8192
    elif re.search(r'\bL4\b', name, re.I) and memory_gib >= 20:
        tier, batch, sets, tokens = 'L4', 8, 1, 2048
    elif re.search(r'\bT4\b', name, re.I):
        tier, batch, sets, tokens = 'T4', 2, 1, 1024
    else:
        tier, batch, sets, tokens = 'OTHER_CONSERVATIVE', 2, 1, 1024
    if memory_gib < 12:
        batch, sets, tokens = 1, 1, 512
    return {'tier': tier, 'gpu_name': name, 'memory_gib': memory_gib,
            'overrides': {'dtype': 'float32', 'execution_policy': 'length_bucket',
                          'model_batch_size': batch, 'set_batch_size': sets,
                          'max_batch_tokens': tokens},
            'note': 'Only execution microbatches change. Research budgets are NOT reduced.'}


def resource_overrides(profile: str, plan: dict) -> dict:
    out = dict(plan['overrides'])
    if profile == 'smoke':
        out['model_batch_size'] = min(8, out['model_batch_size'])
        out['set_batch_size'] = min(2, out['set_batch_size'])
    return out


def utc_stamp() -> str:
    return time.strftime('%Y-%m-%dT%H:%M:%SZ', time.gmtime())


def atomic_copy(source: Path, destination: Path) -> None:
    destination.parent.mkdir(parents=True, exist_ok=True)
    temp = destination.with_name(destination.name + '.' + uuid.uuid4().hex + '.uploading')
    try:
        shutil.copyfile(source, temp)
        if temp.stat().st_size != source.stat().st_size:
            raise IOError('Snapshot upload size mismatch')
        os.replace(temp, destination)
    finally:
        if temp.exists():
            temp.unlink()


@contextlib.contextmanager
def snapshot_lock(root: Path, timeout: float = 60):
    with (root / '.snapshot.lock').open('a+b') as handle:
        deadline = time.monotonic() + timeout
        while True:
            try:
                fcntl.flock(handle.fileno(), fcntl.LOCK_EX | fcntl.LOCK_NB)
                break
            except BlockingIOError:
                if time.monotonic() >= deadline:
                    raise TimeoutError('Local snapshot lock is busy; snapshot will be retried')
                time.sleep(.1)
        try:
            yield
        finally:
            fcntl.flock(handle.fileno(), fcntl.LOCK_UN)


def create_snapshot(root: Path, archive: Path) -> dict:
    """Capture a consistent save boundary; never archive incomplete .tmp writes."""
    if not (root / 'config.json').is_file() or not (root / 'source_sha256.txt').is_file():
        raise FileNotFoundError('Run has not initialized its config/source files yet')
    archive.parent.mkdir(parents=True, exist_ok=True)
    temp = archive.with_suffix(archive.suffix + '.tmp')
    count = 0
    try:
        with snapshot_lock(root):
            with zipfile.ZipFile(temp, 'w', zipfile.ZIP_DEFLATED, compresslevel=1) as z:
                for path in sorted(root.rglob('*')):
                    if path.is_symlink():
                        raise ValueError('Refusing to archive symlink in results: ' + str(path))
                    if (not path.is_file() or path.name.endswith(('.tmp', '.uploading'))
                            or path.name in {'.snapshot.lock', '.launcher.lock'}):
                        continue
                    z.write(path, str(Path(root.name) / path.relative_to(root)))
                    count += 1
        os.replace(temp, archive)
        return {'created_at': utc_stamp(), 'files': count, 'bytes': archive.stat().st_size}
    finally:
        if temp.exists():
            temp.unlink()


def validate_archive(archive: Path, expected_root: str) -> None:
    with zipfile.ZipFile(archive) as z:
        for info in z.infolist():
            path = PurePosixPath(info.filename)
            mode = (info.external_attr >> 16) & 0xFFFF
            if (path.is_absolute() or '..' in path.parts or not path.parts
                    or path.parts[0] != expected_root or '\\' in info.filename
                    or stat.S_ISLNK(mode)):
                raise ValueError('Unsafe or unexpected snapshot member: ' + info.filename)
        for required in ('config.json', 'source_sha256.txt'):
            if expected_root + '/' + required not in z.namelist():
                raise ValueError('Snapshot is missing ' + required)
        bad = z.testzip()
        if bad is not None:
            raise ValueError('Corrupt snapshot member: ' + bad)


def restore_snapshot(root: Path, remote: Path, emit=print) -> bool:
    """Restore only to an absent local directory; retain newer local work on rerun."""
    root, remote = Path(root), Path(remote)
    if root.exists():
        emit('LOCAL RESUME: keeping existing local files: ' + str(root), flush=True)
        return False
    choices = [remote / (root.name + '.resume.zip'),
               remote / (root.name + '.previous.zip')]
    existing = [p for p in choices if p.is_file()]
    if not existing:
        return False
    root.parent.mkdir(parents=True, exist_ok=True)
    errors = []
    for candidate in existing:
        staging = Path(tempfile.mkdtemp(prefix='.restore_', dir=root.parent))
        try:
            local_zip = staging / 'snapshot.zip'
            emit('RESTORE: copying complete snapshot from ' + str(candidate), flush=True)
            shutil.copyfile(candidate, local_zip)
            validate_archive(local_zip, root.name)
            with zipfile.ZipFile(local_zip) as z:
                z.extractall(staging / 'unpacked')
            os.replace(staging / 'unpacked' / root.name, root)
            emit('RESTORE COMPLETE: ' + str(root), flush=True)
            return True
        except Exception as exc:
            errors.append(f'{candidate.name}: {type(exc).__name__}: {exc}')
            emit('RESTORE WARNING: ' + errors[-1], flush=True)
        finally:
            shutil.rmtree(staging, ignore_errors=True)
    raise RuntimeError('No saved snapshot passed integrity checks. Originals remain untouched.\n'
                       + '\n'.join(errors))


class SnapshotMirror:
    def __init__(self, root: Path, remote: Path, interval_seconds=300, emit=print):
        if interval_seconds <= 0:
            raise ValueError('Snapshot interval must be positive')
        self.root, self.remote = Path(root), Path(remote)
        self.interval = float(interval_seconds)
        self.emit = emit
        self._stop = threading.Event()
        self._mutex = threading.Lock()
        self._thread = None
        self.status = {'state': 'not_started', 'last_success': None, 'last_error': None}
        self.local_archive = self.root.parent / ('_snapshots/' + self.root.name + '.zip')

    def sync_once(self):
        with self._mutex:
            if not (self.root / 'config.json').is_file():
                return False
            self.status['state'] = 'creating_local_archive'
            self.emit('[snapshot] creating a local checkpoint archive', flush=True)
            try:
                meta = create_snapshot(self.root, self.local_archive)
                self.remote.mkdir(parents=True, exist_ok=True)
                latest = self.remote / (self.root.name + '.resume.zip')
                previous = self.remote / (self.root.name + '.previous.zip')
                incoming = self.remote / (self.root.name + '.' + uuid.uuid4().hex + '.uploading')
                self.status['state'] = 'uploading'
                self.emit(f'[snapshot] uploading {meta["bytes"]/2**20:.1f} MiB', flush=True)
                try:
                    shutil.copyfile(self.local_archive, incoming)
                    if incoming.stat().st_size != meta['bytes']:
                        raise IOError('Incomplete snapshot upload')
                    if latest.exists():
                        os.replace(latest, previous)
                    os.replace(incoming, latest)
                finally:
                    if incoming.exists():
                        incoming.unlink()
                self.status.update(state='saved', last_success=utc_stamp(), last_error=None,
                                   files=meta['files'], bytes=meta['bytes'], remote=str(latest))
                self.emit('[snapshot] SAVED: ' + str(latest), flush=True)
                return True
            except Exception as exc:
                self.status.update(state='error', last_error=f'{type(exc).__name__}: {exc}')
                self.emit('[snapshot] WARNING: upload not completed; local files are intact. '
                          + self.status['last_error'], flush=True)
                return False

    def start(self):
        if self._thread is not None:
            raise RuntimeError('Snapshot worker was already started')
        def work():
            while not self._stop.wait(self.interval):
                self.sync_once()
        self._thread = threading.Thread(target=work, name='CEA-snapshot', daemon=True)
        self._thread.start()

    def stop(self, final=True, timeout=180):
        self._stop.set()
        if self._thread is not None:
            self._thread.join(timeout=timeout)
            if self._thread.is_alive():
                self.emit('[snapshot] WARNING: previous upload still waiting on Drive. '
                          'Latest local work is NOT yet confirmed durable.', flush=True)
                return False
        return self.sync_once() if final else True


def heartbeat(pid: int, root: Path | None, last_output: float, mirror=None) -> str:
    """An alive process is not evidence that a scientific task has completed."""
    parts = [f'pid={pid}', f'no_output_s={int(time.monotonic()-last_output)}']
    try:
        result = subprocess.run(
            ['nvidia-smi', '--query-gpu=utilization.gpu,memory.used,memory.total',
             '--format=csv,noheader,nounits'], capture_output=True, text=True, timeout=5)
        if result.returncode == 0:
            parts.append('GPU util%,usedMiB,totalMiB=' + result.stdout.strip().replace('\n',';'))
    except (OSError, subprocess.TimeoutExpired):
        pass
    try:
        text = Path(f'/proc/{pid}/stat').read_text().rsplit(')', 1)[1].split()
        seconds = (int(text[11])+int(text[12])) / os.sysconf('SC_CLK_TCK')
        parts.append(f'CPU_total_s={seconds:.1f}')
    except (OSError, ValueError, IndexError):
        pass
    if root is not None:
        try:
            p = json.loads((root/'PROGRESS.json').read_text())
            parts.append(f'counter_age_s={int(time.time()-p["updated_unix"])}')
            for key in ('task','detail','phase','sets_done','sets_total','forward_rows_done','forward_rows_total'):
                if key in p:
                    parts.append(f'{key}={p[key]}')
        except (OSError, ValueError, KeyError):
            parts.append('progress_file=not_yet_available')
    if mirror is not None:
        parts.append('snapshot=' + json.dumps(mirror.status, ensure_ascii=False))
    return '[heartbeat: status only, NOT completion] ' + ' | '.join(parts)


def run_process(command, stage: str, cwd: Path, log_dir: Path, root: Path | None = None,
                mirror: SnapshotMirror | None = None, heartbeat_seconds=60) -> int:
    """Stream stdout without blocking heartbeat checks on silent long model calls."""
    log_dir = Path(log_dir); log_dir.mkdir(parents=True, exist_ok=True)
    root = None if root is None else Path(root)
    lock = None
    if root is not None:
        root.mkdir(parents=True, exist_ok=True)
        lock = (root/'.launcher.lock').open('a+b')
        try:
            fcntl.flock(lock.fileno(), fcntl.LOCK_EX | fcntl.LOCK_NB)
        except BlockingIOError:
            lock.close()
            raise RuntimeError('Another local process is using this result directory. Stop it first.')
    env = os.environ.copy()
    env.pop('PYTHONPATH', None)
    env['PYTHONNOUSERSITE'] = '1'
    env['PYTHONUNBUFFERED'] = '1'
    print('\n===== ' + stage + ' =====', flush=True)
    q = queue.Queue()
    reader_done = threading.Event()
    process = None
    try:
        with (log_dir/(stage+'.log')).open('w', encoding='utf-8') as log:
            process = subprocess.Popen([str(x) for x in command], cwd=str(cwd), env=env,
                stdout=subprocess.PIPE, stderr=subprocess.STDOUT, text=True,
                encoding='utf-8', errors='replace', bufsize=1)
            if mirror is not None:
                mirror.start()
            def read_pipe():
                try:
                    for line in process.stdout:
                        q.put(line)
                finally:
                    reader_done.set()
            threading.Thread(target=read_pipe, daemon=True).start()
            last_output = last_beat = time.monotonic()
            interrupted = False
            interrupt_deadline = None
            while True:
                try:
                    try:
                        line = q.get(timeout=.5)
                        print(line, end='', flush=True)
                        log.write(line); log.flush()
                        last_output = time.monotonic()
                    except queue.Empty:
                        pass
                    if process.poll() is not None and reader_done.is_set() and q.empty():
                        break
                    if time.monotonic()-last_beat >= heartbeat_seconds:
                        message = heartbeat(process.pid,root,last_output,mirror)
                        print(message, flush=True); log.write(message+'\n'); log.flush()
                        last_beat = time.monotonic()
                    if interrupt_deadline is not None and time.monotonic() > interrupt_deadline:
                        print('Graceful stop timed out; terminating process. Saved local checkpoints remain.', flush=True)
                        process.kill(); interrupt_deadline = None
                except KeyboardInterrupt:
                    if not interrupted:
                        interrupted = True
                        interrupt_deadline = time.monotonic()+180
                        print('Stop requested; waiting for checkpoint/status writes (up to 180 seconds).', flush=True)
                        process.send_signal(signal.SIGINT)
                    else:
                        process.kill()
            code = process.wait()
            if interrupted:
                code = 130
            print(f'===== {stage}: exit_code={code} =====', flush=True)
            return code
    finally:
        if process is not None and process.poll() is None:
            process.terminate()
            try:
                process.wait(timeout=30)
            except subprocess.TimeoutExpired:
                process.kill(); process.wait()
        if mirror is not None:
            mirror.stop(final=True)
        if lock is not None:
            fcntl.flock(lock.fileno(), fcntl.LOCK_UN)
            lock.close()


==> anc/code/cea_fast_v9.py <==
#!/usr/bin/env python3
"""CEA V9 continuation engine: reuse completed V7 results, replay only a causal suffix.

The experimental generators, metrics, budgets and selection code remain in the
byte-identical cea_native_suite.py from the user's final V7 snapshot. This module
changes execution and adds explicit numerical/provenance gates. No source from an
uploaded results ZIP is ever imported or executed.
"""
from __future__ import annotations

import argparse
import contextlib
import dataclasses
import gc
import hashlib
import inspect
import json
import math
import os
from pathlib import Path
import shutil
import signal
import sqlite3
import sys
import tempfile
import time
import traceback
import zipfile
from collections import OrderedDict
from types import SimpleNamespace
from typing import Any

import numpy as np
import torch
import cea_native_suite as s
import cea_numeric_v9 as numeric

ENGINE_VERSION = "9.1-json-stable-runtime"
ALL_MODULES = ["operators", "t3", "baselines", "generalization", "readout", "null", "nl"]
EXPERIMENT_SOURCE_SHA256 = hashlib.sha256(Path(s.__file__).read_bytes()).hexdigest()
OriginalSession = s.NativeModelSession
OriginalStore = s.RunStore
OriginalNLExamples = s.nl_example_records


@dataclasses.dataclass
class EngineConfig:
    # Only execution and validation settings; not scientific sample budgets.
    variant_batch_size: int = 32
    metric_set_block: int = 256
    prefix_cpu_cache_mib: int = 768
    behavior_batch_size: int = 8
    suffix_candidates: tuple[int, ...] = (1, 8, 32, 64)
    # These are explicit V9 acceptance criteria, NOT the old full-vocabulary
    # bitwise-like V7 gate. Score and readout comparisons are BOTH required.
    readout_atol: float = 0.002
    score_atol: float = 0.002
    full_logit_atol: float = 0.01
    same_path_atol: float = 0.0004
    require_benchmark_speedup: float = 2.0
    revalidate_interval_calls: int = 5000
    allow_slow_execution: bool = False
    numerical_policy: str = "native_clean_baseline_condition_checked_replay"
    probe_sets: int = 3
    refinement_safety_factor: float = 2.0
    reference_final_arrays: bool = True
    cohort_on_import_drift: bool = True
    # No empirical error envelope is asserted to bound every unseen candidate.
    # Native winner/final-array checks are mandatory even after replay calibration.

    @classmethod
    def for_gpu(cls, name: str):
        name = name.upper()
        n = 64 if "A100" in name else 32 if "L4" in name else 8 if "T4" in name else 8
        return cls(variant_batch_size=n, behavior_batch_size=16 if "A100" in name else 8 if "L4" in name else 2)

    def validate(self):
        if self.probe_sets < 1 or self.refinement_safety_factor < 1:
            raise ValueError("Need at least one target probe and an empirical safety factor >= 1")
        if not self.reference_final_arrays:
            raise ValueError("V9 requires native final selected-set arrays; this guard cannot be disabled")
        if self.variant_batch_size < 1 or self.metric_set_block < 1:
            raise ValueError("Execution batch sizes must be positive")
        if not self.suffix_candidates or any(n < 1 for n in self.suffix_candidates):
            raise ValueError("Every suffix must contain the final token")
        if self.readout_atol <= 0 or self.score_atol <= 0:
            raise ValueError("Numerical acceptance criteria must be positive")


ENGINE = EngineConfig()


def sha256_file(path):
    h = hashlib.sha256()
    with Path(path).open("rb") as f:
        for block in iter(lambda: f.read(1 << 20), b""):
            h.update(block)
    return h.hexdigest()


def atomic_json(path, value):
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    tmp = path.with_name(path.name + ".tmp")
    tmp.write_text(json.dumps(s.to_python(value), indent=2, ensure_ascii=False, sort_keys=True))
    os.replace(tmp, path)


def safe_snapshot_extract(archive, destination):
    """Extract data, rejecting traversal, symlinks, duplicates and oversized archives."""
    destination = Path(destination).resolve()
    with zipfile.ZipFile(archive) as z:
        infos = z.infolist()
        if sum(i.file_size for i in infos) > 4 * 1024**3:
            raise ValueError("Snapshot is unexpectedly larger than 4 GiB")
        seen = set()
        for i in infos:
            p = Path(i.filename)
            if p.is_absolute() or ".." in p.parts or i.filename in seen:
                raise ValueError("Unsafe or duplicate archive path")
            if ((i.external_attr >> 16) & 0o170000) == 0o120000:
                raise ValueError("Archive symlinks are not accepted")
            seen.add(i.filename)
        bad = z.testzip()
        if bad:
            raise ValueError(f"Corrupt snapshot member: {bad}")
        z.extractall(destination)
    roots = [p.parent for p in destination.rglob("RUN_STATUS.json") if (p.parent / "config.json").is_file()]
    if roots:
        depth=min(len(p.relative_to(destination).parts) for p in roots)
        roots=[p for p in roots if len(p.relative_to(destination).parts)==depth]
    if len(roots) != 1:
        raise ValueError(f"Expected one top-level result root, found {len(roots)}")
    return roots[0]


def import_v7_snapshot(archive, output):
    """Copy data to a NEW root; retain original config/source and migration provenance.

    Existing completed modules are preserved. Reuse remains subject to the on-GPU
    validation gate. Runtime and preflight history are kept in provenance, not erased.
    """
    output = Path(output)
    archive = Path(archive)
    digest = sha256_file(archive)
    marker = output / "V9_IMPORT.json"
    if marker.exists():
        old = json.loads(marker.read_text())
        if old["archive_sha256"] != digest:
            raise RuntimeError("A different V7 snapshot was supplied to this V9 directory")
        return old
    if output.exists() and any(output.iterdir()):
        raise RuntimeError("V7 import requires an empty V9 output directory")
    with tempfile.TemporaryDirectory(prefix="cea-v7-import-") as td:
        source = safe_snapshot_extract(archive, td)
        old_source = source / "code/cea_native_suite.py"
        if not old_source.is_file() or sha256_file(old_source) != EXPERIMENT_SOURCE_SHA256:
            raise RuntimeError("The uploaded snapshot does not match this vetted V7 experiment source")
        if (source / "source_sha256.txt").read_text().strip() != EXPERIMENT_SOURCE_SHA256:
            raise RuntimeError("V7 source checksum record is inconsistent")
        cfg = json.loads((source / "config.json").read_text())
        if cfg.get("dtype") != "float32":
            raise RuntimeError("This continuation only imports the user's FP32 V7 experiment")
        old_status = json.loads((source / "RUN_STATUS.json").read_text())
        output.mkdir(parents=True, exist_ok=True)
        # Copy completed outputs and partial checkpoint files; never execute archive code.
        shutil.copytree(source, output, dirs_exist_ok=True)
        provenance = output / ("provenance/import_" + digest[:16])
        provenance.mkdir(parents=True, exist_ok=True)
        for name in ["config.json", "runtime.json", "runtime_v8.json", "RUN_STATUS.json",
                     "source_sha256.txt", "manifest.json", "gpu.json", "ENGINE_V8.json", "V7_IMPORT.json"]:
            if (output / name).exists():
                shutil.copy2(output / name, provenance / name)
        if (output / "gpu.json").exists():
            (output / "gpu.json").unlink()  # Historical GPU stays under provenance.
        if (output / "runtime.json").exists():
            (output / "runtime.json").unlink()  # New runtime is recorded separately and validated.
        for p in output.glob("*.lock"):
            p.unlink(missing_ok=True)
        for p in output.glob(".*.lock"):
            p.unlink(missing_ok=True)
        info = dict(archive_name=archive.name, archive_sha256=digest,
                    experiment_source_sha256=EXPERIMENT_SOURCE_SHA256,
                    original_state=old_status,
                    inherited_completed=[m for m in ALL_MODULES if (output / f".{m}.done.json").exists()],
                    reuse_status="awaiting_native_reference_gate",
                    note="Original arrays/tables are unchanged; different execution engines are recorded separately.")
        atomic_json(marker, info)
        atomic_json(output / "RUN_STATUS.json", dict(state="validation_required", completed=info["inherited_completed"],
                      failed=[], pending=[m for m in ALL_MODULES if m not in info["inherited_completed"]]))
    return info


class V9Store(OriginalStore):
    def __init__(self, root, config):
        root = Path(root)
        new_manifest = dict(version=ENGINE_VERSION, experiment_source_sha256=EXPERIMENT_SOURCE_SHA256,
                            engine_source_sha256=sha256_file(__file__),
                            numeric_source_sha256=sha256_file(numeric.__file__),
                            engine=dataclasses.asdict(ENGINE))
        target = root / "ENGINE_V9.json"
        # JSON converts tuples to lists, so compare canonical JSON values.
        new_manifest = json.loads(json.dumps(new_manifest))
        if target.exists() and json.loads(target.read_text()) != new_manifest:
            raise RuntimeError("V9 code or numerical policy changed; use a new result directory")
        super().__init__(root, config)
        self.save_json("ENGINE_V9.json", new_manifest)
        self.save_json("SCIENTIFIC_CONFIG_UNCHANGED.json", dict(
            config=dataclasses.asdict(config), original_source=EXPERIMENT_SOURCE_SHA256,
            note="FP32, prompts, donors, seeds, 99 null trials, shortlist, head budget and greedy rule are unchanged."))


    def task(self,key,function):
        result=super().task(key,function)
        if '-trial-' in key:
            target=key.rsplit('-trial-',1)[0]
            records=[]
            for path in self.tasks.glob(s.sanitize_filename(target)+'-trial-*.json'):
                record=json.loads(path.read_text())
                if record.get('status')=='completed':records.append(record)
            durations=[float(r['elapsed_seconds']) for r in records if r.get('elapsed_seconds',0)>0]
            if durations:
                estimate=float(np.median(durations))*(self.config.null_trials_per_regime-len(records))
                self.log(f'NULL PROGRESS {target}: {len(records)}/{self.config.null_trials_per_regime}; '
                         f'median_trial_s={np.median(durations):.1f}; estimated_remaining_this_target_h={estimate/3600:.2f} '
                         '(empirical projection, not whole-suite ETA)')
        return result


def _legacy_cache_pairs(cache):
    """Read native DynamicCache tensors, without assuming a model's LM-head name."""
    if hasattr(cache, "layers"):
        pairs = [(layer.keys, layer.values) for layer in cache.layers]
    elif hasattr(cache, "to_legacy_cache"):
        pairs = list(cache.to_legacy_cache())
    elif isinstance(cache, (list, tuple)):
        pairs = list(cache)
    else:
        raise TypeError("Unsupported native cache representation")
    if not pairs or any(k is None or v is None or k.ndim != 4 or v.ndim != 4 for k, v in pairs):
        raise ValueError("Native cache must contain per-layer [batch,head,position,dimension] tensors")
    return pairs


def fresh_prefix_cache(pairs, repeat):
    """New branch cache for every intervention; cached prefixes are never updated.

    DynamicCache is used only for its public mask/length interface. update returns
    the prefix and current suffix, without retaining any intervention-dependent KV.
    The view expansion avoids storing repeat copies of the immutable prefix.
    """
    from transformers.cache_utils import DynamicCache, DynamicLayer

    class BranchCache(DynamicCache):
        def __init__(self, tensors):
            # Construct layer views without DynamicCache(ddp_cache_data=...),
            # whose constructor concatenates and materializes repeated prefixes.
            super().__init__()
            self.layers = []
            for k, v in tensors:
                layer = DynamicLayer()
                layer.lazy_initialization(k, v)
                layer.keys, layer.values = k, v
                self.layers.append(layer)
            self._fixed_prefix = tuple(tensors)
            self._seen = set()

        def update(self, key_states, value_states, layer_idx, *args, **kwargs):
            if layer_idx in self._seen:
                raise RuntimeError("An intervention branch cache was reused; this would contaminate results")
            self._seen.add(layer_idx)
            k, v = self._fixed_prefix[layer_idx]
            return torch.cat((k, key_states), dim=-2), torch.cat((v, value_states), dim=-2)

    expanded = [(k.expand(repeat, -1, -1, -1), v.expand(repeat, -1, -1, -1)) for k, v in pairs]
    return BranchCache(expanded)


class PrefixReplay:
    """Prompt-major, head-set-batched native suffix replay for LAST-only interventions."""
    def __init__(self, session):
        self.session = session
        self.model = session.model
        self.hf = self.model.hf_model
        self.policy = None
        self.cpu_lru = OrderedDict()
        self.cpu_bytes = 0
        self.limit = ENGINE.prefix_cpu_cache_mib * 1024**2
        self.prefills = 0
        self.replay_calls = 0
        self.replayed_suffix_tokens = 0
        self.prefix_tokens_reused = 0
        self._last_gpu_key = None
        self._last_gpu_pairs = None
        self._readout_rows = None

    def clear(self):
        self.cpu_lru.clear()
        self._last_gpu_pairs = None
        self._last_gpu_key = None
        self.cpu_bytes = 0
        s.clear_cuda()

    @torch.inference_mode()
    def prefix_pairs(self, tokens):
        tokens = tokens.detach().cpu().reshape(-1)
        if bool(tokens.lt(0).any()) or tokens.numel() < 1:
            raise ValueError("Replay needs a real, nonempty, unpadded prompt")
        key = hashlib.sha256(tokens.numpy().tobytes()).hexdigest()
        if key == self._last_gpu_key:
            return self._last_gpu_pairs
        if key in self.cpu_lru:
            pairs, size = self.cpu_lru.pop(key)
            self.cpu_lru[key] = (pairs, size)
        else:
            # Prefill the FULL clean prompt once. Its earlier positions cannot depend
            # on a later LAST intervention. The final position is explicitly excluded.
            input_tokens = tokens[None].to(self.session.device)
            kwargs = self.model._inputs(input_tokens)
            kwargs["use_cache"] = True
            with torch.autocast(device_type=self.session.device.type, enabled=False):
                result = self.hf.base_model(**kwargs)
            native_pairs = _legacy_cache_pairs(result.past_key_values)
            if len(native_pairs) != self.session.n_layers:
                raise ValueError("Wrong number of native cache layers")
            pairs = []
            for k, v in native_pairs:
                if k.shape[-2] != len(tokens) or v.shape[-2] != len(tokens):
                    raise ValueError("Sliding/truncated caches are not supported by this engine")
                pairs.append((k[..., :-1, :].detach().to("cpu").contiguous(),
                              v[..., :-1, :].detach().to("cpu").contiguous()))
            del result, native_pairs
            self.prefills += 1
            size = sum(t.numel()*t.element_size() for pair in pairs for t in pair)
            if size <= self.limit:
                while self.cpu_lru and self.cpu_bytes + size > self.limit:
                    _, (_, old_size) = self.cpu_lru.popitem(last=False)
                    self.cpu_bytes -= old_size
                self.cpu_lru[key] = (pairs, size)
                self.cpu_bytes += size
            self.session.store.progress(phase="prefix prefill", prefix_prefills=self.prefills,
                                         prefix_cache_mib=round(self.cpu_bytes/1024**2, 1))
        self._last_gpu_pairs = [(k.to(self.session.device), v.to(self.session.device)) for k, v in pairs]
        self._last_gpu_key = key
        return self._last_gpu_pairs

    @contextlib.contextmanager
    def interventions(self, heads, replacements):
        # Each branch is the SAME prompt but a DIFFERENT selected set. No causal
        # effects can propagate between branches because attention is batch-separate.
        handles = []
        try:
            for layer, projection in enumerate(self.model.projections):
                mask = torch.zeros((len(heads), self.session.n_heads, 1),
                                   dtype=torch.bool, device=self.session.device)
                used = False
                for row, group in enumerate(heads):
                    for l, h in group:
                        if not (0 <= l < self.session.n_layers and 0 <= h < self.session.n_heads):
                            raise ValueError("Head index outside the model")
                        if l == layer:
                            mask[row, h] = True
                            used = True
                if not used:
                    continue
                replacement = None if replacements is None else replacements[layer].to(
                    device=self.session.device, dtype=self.session.dtype)
                if replacement is not None and tuple(replacement.shape) != (
                        self.session.n_heads, self.session.d_head):
                    raise ValueError("One-prompt donor tensor has wrong head shape")

                def prehook(module, args, mask=mask, replacement=replacement):
                    x = args[0]
                    if x.ndim != 3 or x.shape[0] != len(heads) or x.shape[-1] != self.session.d_model:
                        raise ValueError("Output-projection hook saw an unexpected tensor")
                    out = x.clone()
                    current = out[:, -1].reshape(len(heads), self.session.n_heads, self.session.d_head)
                    repl = torch.zeros_like(current) if replacement is None else replacement[None]
                    out[:, -1] = torch.where(mask, repl, current).reshape(len(heads), self.session.d_model)
                    return (out, *args[1:])
                handles.append(projection.register_forward_pre_hook(prehook))
            yield
        finally:
            for handle in handles:
                handle.remove()

    @torch.inference_mode()
    def branches(self, tokens, head_sets, replacements=None, suffix=None):
        """Return full final-position logits; every branch cache is fresh and read-only."""
        if not head_sets:
            return torch.empty((0, self.model.cfg.d_vocab), device=self.session.device)
        tokens = tokens.detach().cpu().reshape(-1)
        tokens = tokens[tokens >= 0]
        if len(tokens) == 0:
            raise ValueError("Empty replay prompt")
        suffix = min(int(suffix or self.policy["suffix_tokens"]), len(tokens))
        prefix_length = len(tokens) - suffix
        full_prefix = self.prefix_pairs(tokens)
        pairs = [(k[..., :prefix_length, :], v[..., :prefix_length, :]) for k, v in full_prefix]
        cache = fresh_prefix_cache(pairs, len(head_sets))
        ids = tokens[-suffix:][None].to(self.session.device).expand(len(head_sets), -1).contiguous()
        positions = torch.arange(prefix_length, len(tokens), device=self.session.device)[None]
        kwargs = dict(input_ids=ids, attention_mask=torch.ones((len(head_sets), len(tokens)),
                      dtype=torch.long, device=self.session.device), position_ids=positions,
                      past_key_values=cache, use_cache=True, return_dict=True)
        # Native positionwise output head: compute only the last position. No logits
        # for earlier positions enter any experiment in this suite.
        handles = [self.hf.get_output_embeddings().register_forward_pre_hook(
            lambda module, args: (args[0][:, -1:, :], *args[1:]))]
        try:
            with self.interventions(head_sets, replacements):
                with torch.autocast(device_type=self.session.device.type, enabled=False):
                    result = self.hf(**kwargs)
                    logits = result.logits[:, -1].detach()
            if not bool(torch.isfinite(logits).all()):
                raise FloatingPointError("Replay returned nonfinite logits")
            self.replay_calls += 1
            self.replayed_suffix_tokens += len(head_sets)*suffix
            self.prefix_tokens_reused += len(head_sets)*prefix_length
            self.model.forward_calls += 1
            self.model.forward_rows += len(head_sets)
            self.model.input_token_count += len(head_sets)*suffix
            return logits
        finally:
            for h in handles:
                h.remove()

    def counters(self):
        return dict(prefix_prefills=self.prefills, replay_calls=self.replay_calls,
                    replayed_suffix_tokens=self.replayed_suffix_tokens,
                    prefix_tokens_reused=self.prefix_tokens_reused,
                    note="Token-operation counters are not an end-to-end speedup measurement.")


def _sync(device):
    if device.type == "cuda":
        torch.cuda.synchronize(device)


def native_full_logits(session, tokens, heads=(), replacement=None):
    tok = tokens.reshape(1, -1).to(session.device)
    tok = tok[:, tok[0] >= 0]
    repl = None if replacement is None else {l: v[None] for l, v in replacement.items()}
    hooks = session._make_hooks([list(heads)], 1, repl)
    return session.model.run_with_hooks(tok, hooks)[0, -1].detach()


def _errors(fast, ref, readout_pairs):
    a, b = fast.float(), ref.float()
    values = []
    for i, j in readout_pairs:
        values.append(float(((a[..., i]-a[..., j])-(b[..., i]-b[..., j])).abs().max()))
    return dict(max_full_logit_error=float((a-b).abs().max()),
                max_readout_error=max(values), readout_errors=values)


def _score_difference(fast, ref, pairs):
    records = numeric.score_comparison_records(fast, ref, pairs)
    checked = [r for r in records if r['normalized_checked']]
    return (max((r['max_anchored_score_error'] for r in checked), default=0.0), len(checked))


@torch.inference_mode()
def validate_replay(session, *, real_pretrained=True):
    """Choose a measured fast policy; do not silently return to full-sequence singleton.

    Raw readouts, full logits and branch independence pass global guards.
    Normalized errors use the same native baseline as production. Each real target
    is additionally checked on paired data; failing normalized targets use native
    final values and reference-refined selection, not a looser normalized gate.
    Finite measurements do not prove equality for every possible model input.
    """
    cfg, store, replay = session.cfg, session.store, session.replay
    path = f"raw/v9_validation_{s.sanitize_filename(session.model_name)}.json"
    prior = store.load_json(path) if (store.root/path).exists() else None
    pairs = [session.readout_ids(s.PRIMARY_READOUT), session.readout_ids(s.YES_NO_READOUT)]
    texts = []
    # Real-length symbolic and linguistic cases, including both contrast sides.
    for regime in ('FRONT','RANDOM'):
        texts += [s.symbolic_prompt(s.symbolic_sequence(regime,b,cfg.evidence_len,cfg.tail_len,
                  np.random.default_rng(177)),s.PRIMARY_READOUT) for b in (cfg.b_low,cfg.b_high)]
    pairs_state=[('open','closed')]
    for bank,query_index in [('A',0),('A',1),('B',0),('B',1)]:
        for b in cfg.nl_selection_counts:
            ts,_,_,_=s.make_nl_condition_texts(cfg,'RANDOM',b,pairs_state,[bank],1,991)
            texts.append(ts[query_index])
    tokens = [session.model.to_tokens(t)[0] for t in texts]
    group = [(min(2,session.n_layers-1),0), (session.n_layers-1, session.n_heads-1)]
    ref_base=[]; ref_abl=[]; ref_patch=[]; donors=[]
    for token in tokens:
        tok = token[None].to(session.device)
        _, cache = session.model.run_with_cache(tok, lambda _: True)
        donors.append({l: cache[session.hook_names[l]][0,-1].detach() for l in session.all_layers})
        ref_base.append(native_full_logits(session,token))
        ref_abl.append(native_full_logits(session,token,group))
    for n,token in enumerate(tokens):
        ref_patch.append(native_full_logits(session,token,group,donors[n^1]))
    reference = [torch.stack(ref_base),torch.stack(ref_abl),torch.stack(ref_patch)]
    record = dict(status='running', model=session.model_name, engine=ENGINE_VERSION,
                  mode='actual_pretrained_model' if real_pretrained else 'explicit_test_double',
                  config=dataclasses.asdict(ENGINE), tests=[], policy=None,
                  gate_scope='global raw guard plus mandatory per-target normalized audits; native final arrays; not bitwise/global selection equivalence')
    store.save_json(path,record)
    if prior and prior.get('status')=='passed':
        candidates=[prior['policy']]
    else:
        candidates=[dict(suffix_tokens=w,variant_batch_size=n)
                    for w in ENGINE.suffix_candidates
                    for n in [ENGINE.variant_batch_size,1]]
    success=[]
    for policy in candidates:
        suffix,n=policy['suffix_tokens'],policy['variant_batch_size']
        entry=dict(policy=policy)
        try:
            fast=[[],[],[]]
            start=time.monotonic()
            for i,tok in enumerate(tokens):
                # Fill branch batch with different interventions, not just duplicates.
                hs=[[],group]+[[(h%session.n_layers,h%session.n_heads)] for h in range(max(0,n-2))]
                hs=hs[:n]
                base = replay.branches(tok, hs, suffix=suffix)[0]
                abl = replay.branches(tok,[group]*n,suffix=suffix)[0]
                pat = replay.branches(tok,[group]*n,donors[i^1],suffix=suffix)[0]
                for k,arr in enumerate((base,abl,pat)):fast[k].append(arr)
            fast=list(map(torch.stack,fast))
            _sync(session.device)
            entry['elapsed_seconds']=time.monotonic()-start
            errors=_errors(torch.stack(fast),torch.stack(reference),pairs)
            metric_errors=[];valid_count=0;condition_records=[]
            for a in range(0,len(tokens),2):
                details=numeric.score_comparison_records(
                    [v[a:a+2] for v in fast], [v[a:a+2] for v in reference], pairs)
                for row in details:
                    row['prompt_pair_index']=a//2
                    row['low_prompt']=texts[a];row['high_prompt']=texts[a+1]
                condition_records.extend(details)
                checked=[r for r in details if r['normalized_checked']]
                metric_errors += [r['max_anchored_score_error'] for r in checked]
                valid_count += len(checked)
            # New branch cache on every call; reversed order cannot change its source.
            before = replay.branches(tokens[-1],[group,[]],suffix=suffix)
            after = replay.branches(tokens[-1],[[],group],suffix=suffix).flip(0)
            isolation=float((before-after).abs().max())
            entry.update(**errors,max_score_error=max(metric_errors,default=0.0),normalized_contrasts_checked=valid_count,
                         conditions=condition_records,
                         normalized_failed_cases=[r for r in condition_records if r['normalized_checked']
                             and r['max_anchored_score_error']>ENGINE.score_atol],
                         branch_isolation_max_error=isolation)
            passed=(errors['max_full_logit_error']<=ENGINE.full_logit_atol and
                    errors['max_readout_error']<=ENGINE.readout_atol and
                    isolation<=ENGINE.same_path_atol)
            entry['status']=('passed_raw_gate_condition_checks_required' if entry.get('normalized_failed_cases')
                             else 'passed') if passed else 'failed_numerical_gate'
            entry['no_stable_normalized_probe']=(valid_count==0)
            entry['normalization_policy']='Both production scores use the SAME native clean baseline; old all-replay score also logged'
            entry['fallback_policy']='Every production pair gets a native score audit; failing pairs use native evaluation, not enlarged score tolerance' 
            if passed: success.append(policy)
        except torch.cuda.OutOfMemoryError:
            s.clear_cuda();entry.update(status='failed_memory')
        except Exception:
            entry.update(status='failed',traceback=traceback.format_exc())
        record['tests'].append(entry);store.save_json(path,record)
        store.log(f"V9 REPLAY GATE: suffix={suffix}, branch_batch={n}, status={entry['status']}; "
                  f"readout_error={entry.get('max_readout_error')}, score_error={entry.get('max_score_error')}")
        # The smallest suffix and largest passing batch is preferred. No hours-long
        # full-sequence run is started when no accelerated policy passes.
        if success:break
    if not success:
        record['status']='failed';store.save_json(path,record)
        raise RuntimeError('No prefix-replay policy passed the declared gates. Full-budget singleton execution was NOT started. Export debug logs.')
    replay.policy=success[0]
    behavior_checks=[]
    for n in sorted(set([ENGINE.behavior_batch_size, 2, 1]), reverse=True):
        good=True; err=0.0
        try:
            for idx in range(len(tokens)):
                tt=tokens[idx][None].to(session.device).repeat(n,1)
                old_last=session.model.last_logits_only
                session.model.last_logits_only=True
                try:actual=session.model._run_direct(tt)[0][:,-1]
                finally:session.model.last_logits_only=old_last
                e=_errors(actual,reference[0][idx:idx+1].expand(n,-1),pairs)
                err=max(err,e['max_readout_error'])
                good=good and e['max_readout_error']<=ENGINE.readout_atol and e['max_full_logit_error']<=ENGINE.full_logit_atol
        except torch.cuda.OutOfMemoryError:
            s.clear_cuda();good=False
        behavior_checks.append(dict(batch=n,passed=good,max_readout_error=err))
        if good:
            session.behavior_batch=n
            break
    else:
        raise RuntimeError('Behavior-only final-logit path failed its native reference gate')
    record['behavior_checks']=behavior_checks
    record['behavior_batch']=session.behavior_batch
    # Measure actual native reference and cached replay throughput on the same
    # prompt/head-set workload. Report prefill separately, not a fabricated total ETA.
    token=tokens[3];count=max(4,min(16,replay.policy['variant_batch_size']))
    heads=[group]*count
    _sync(session.device);t=time.monotonic()
    for h in heads:native_full_logits(session,token,h)
    _sync(session.device);full_seconds=time.monotonic()-t
    t=time.monotonic()
    for at in range(0,count,replay.policy['variant_batch_size']):
        replay.branches(token,heads[at:at+replay.policy['variant_batch_size']])
    _sync(session.device);fast_seconds=time.monotonic()-t
    speedup=full_seconds/max(fast_seconds,1e-9)
    record.update(status='passed',mandatory_production_target_audits=True,policy=replay.policy,benchmark=dict(
        head_sets=count,prompt_tokens=len(token),full_seconds=full_seconds,replay_seconds=fast_seconds,
        warm_prefix_speedup=speedup,prefill_excluded=True,
        scope='same-prompt LAST ablation; excludes pair audits, native refinements and final outputs; not whole-suite speedup'))
    store.save_json(path,record)
    store.log(f'V9 BENCHMARK: old={full_seconds:.3f}s, replay={fast_seconds:.3f}s, warm-prefix speedup={speedup:.2f}x')
    if real_pretrained and speedup < ENGINE.require_benchmark_speedup and not ENGINE.allow_slow_execution:
        raise RuntimeError('Measured accelerated path is too slow for the requested budget. No full experiment started. See V9 benchmark.')
    return record


class PureAblationCache:
    """Cache raw zero-ablation readouts independently of high/low permutation labels.

    A prompt/head-set/model/readout identifies the deterministic intervention.
    Orientation multipliers are applied later, so reversed questions are never
    confused with label swaps. Writes share the result snapshot lock; no live WAL
    file is needed for a consistent archive.
    """
    def __init__(self,store,model):
        self.store=store;self.model=model
        self.path=store.root/'checkpoints/v9_zero_ablation.sqlite'
        self.connection=sqlite3.connect(self.path,timeout=60)
        self.connection.execute('PRAGMA journal_mode=DELETE')
        from cea_colab_support import snapshot_lock
        with snapshot_lock(store.root):
            self.connection.execute('CREATE TABLE IF NOT EXISTS value_cache ('
                 'model TEXT, pair TEXT, token TEXT, heads TEXT, value REAL, '
                 'PRIMARY KEY(model,pair,token,heads)) WITHOUT ROWID')
            self.connection.commit()
        self.hits=0;self.misses=0

    @staticmethod
    def headkey(heads):
        return ';'.join(f'{l}:{h}' for l,h in sorted(set(map(tuple,heads))))

    def lookup(self,token,pair,headsets):
        tokenhash=hashlib.sha256(token.detach().cpu().numpy().tobytes()).hexdigest()
        pairkey=f'{pair[0]}:{pair[1]}'
        keys=[self.headkey(h) for h in headsets]
        rows={}
        for start in range(0,len(keys),400):
            kk=keys[start:start+400]
            if not kk:continue
            q='SELECT heads,value FROM value_cache WHERE model=? AND pair=? AND token=? AND heads IN ('+','.join('?'*len(kk))+')'
            rows.update(self.connection.execute(q,[self.model,pairkey,tokenhash,*kk]).fetchall())
        values=[rows.get(key) for key in keys]
        self.hits+=sum(v is not None for v in values);self.misses+=sum(v is None for v in values)
        return values,(tokenhash,pairkey,keys)

    def insert(self,identity,values):
        tokenhash,pairkey,keys=identity
        from cea_colab_support import snapshot_lock
        with snapshot_lock(self.store.root):
            self.connection.executemany('INSERT OR IGNORE INTO value_cache VALUES (?,?,?,?,?)',
                [(self.model,pairkey,tokenhash,k,float(v)) for k,v in zip(keys,values)])
            self.connection.commit()

    def close(self):
        self.connection.close()


class FastSession(OriginalSession):
    def __init__(self, model_name, cfg, store):
        from transformers import AutoModelForCausalLM, AutoTokenizer
        self.model_name,self.cfg,self.store=model_name,cfg,store
        self.device=torch.device(cfg.device);self.dtype=getattr(torch,cfg.dtype)
        if self.dtype != torch.float32:
            raise ValueError('V9 continuation preserves FP32; mixed precision is not enabled')
        self.numeric_backend=s.configure_numeric_backend()
        s.seed_everything(cfg.seed)
        old_path=store.root/f'raw/model_{s.sanitize_filename(model_name)}.json'
        old=json.loads(old_path.read_text()) if old_path.exists() else {}
        revision=old.get('resolved_commit')
        kwargs={'revision':revision} if revision else {}
        store.log(f'V9 loading {model_name}; original revision={revision}; FP32; no TransformerLens')
        tokenizer=AutoTokenizer.from_pretrained(model_name,trust_remote_code=False,**kwargs)
        hf=AutoModelForCausalLM.from_pretrained(model_name,dtype=self.dtype,
                attn_implementation='eager',trust_remote_code=False,**kwargs).to(self.device).eval()
        self.model=s.NativeHFAdapter(hf,tokenizer)
        self.model.execution_policy='singleton';self.model.last_logits_only=False
        for attr in ('n_layers','n_heads','d_head','d_model'):setattr(self,attr,getattr(self.model.cfg,attr))
        self.all_layers=list(range(self.n_layers))
        self.hook_names={l:f'blocks.{l}.attn.hook_z' for l in self.all_layers}
        # Full clean cache construction remains the original singleton reference.
        # Interventions instead batch many HEAD SETS for one already-cached prompt.
        self.model_batch_size=cfg.model_batch_size
        self.set_batch_size=ENGINE.metric_set_block
        self._metric_memory={}
        self.numeric=numeric.NumericController(self,sys.modules[__name__])
        self.replay=PrefixReplay(self)
        self.ablation_cache=PureAblationCache(store,model_name)
        self.validation=validate_replay(self)
        store.log(f'V9 EXECUTION: prefix replay suffix={self.replay.policy["suffix_tokens"]}, '
                  f'head-set branch batch={self.replay.policy["variant_batch_size"]}, '
                  f'candidate block={self.set_batch_size}, behavior batch={self.behavior_batch}; FP32')
        store.save_json(f'raw/v9_model_{s.sanitize_filename(model_name)}.json',dict(
            resolved_commit=getattr(hf.config,'_commit_hash',revision),model=model_name,
            dtype='float32',architecture=hf.config.to_dict(),validation=self.validation,
            prefix_cache='immutable FP32, LAST-only; each branch cache is fresh'))
        if not old_path.exists():
            store.save_json(str(old_path.relative_to(store.root)),dict(
                resolved_commit=getattr(hf.config,'_commit_hash',None),config=hf.config.to_dict(),dtype='float32'))

    @torch.inference_mode()
    def intervened_y_many(self,batch,readout_ids,head_sets,replacements):
        if not head_sets:return np.empty((0,batch.n),dtype=np.float32)
        if getattr(self,'_native_depth',0)>0 or (
                ENGINE.reference_final_arrays and len(head_sets)==1 and not getattr(self,'_force_replay_depth',0)):
            return OriginalSession.intervened_y_many(self,batch,readout_ids,head_sets,replacements)
        unique_idx,inverse=s.unique_execution_rows(batch,replacements)
        out=np.full((len(head_sets),len(unique_idx)),np.nan,dtype=np.float32)
        finished=np.zeros(len(unique_idx),dtype=bool)
        # Resume individual prompt columns inside a large candidate-set block.
        identity=hashlib.sha256()
        identity.update((self.model_name+s.batch_digest(batch)+str(readout_ids)+str(head_sets)+
                         json.dumps(self.replay.policy,sort_keys=True)).encode())
        if replacements is not None:
            # Only replaced heads affect computation, but including the entire
            # replacement bank is a conservative provenance key.
            for layer in sorted(replacements):
                value=replacements[layer].detach().cpu().contiguous()
                identity.update(str(layer).encode());identity.update(value.numpy().tobytes())
        stage=f'checkpoints/v9_arrays/{identity.hexdigest()}.npz'
        stage_path=self.store.root/stage
        if self.cfg.resume and stage_path.exists():
            with np.load(stage_path,allow_pickle=False) as z:
                if z['raw'].shape!=out.shape or not np.array_equal(z['unique_indices'],unique_idx):
                    raise RuntimeError('V9 row checkpoint shape/index mismatch')
                out=z['raw'].copy();finished=z['finished'].astype(bool)
        nmax=self.replay.policy['variant_batch_size']
        start_time=last_save=time.monotonic();new_columns=0
        try:
            for column,original in enumerate(unique_idx):
                if finished[column]:continue
                token=batch.tokens[original];token=token[token>=0]
                repl=None if replacements is None else {l:v[original] for l,v in replacements.items()}
                missing=list(range(len(head_sets)));identity=None
                if repl is None:
                    cached,identity=self.ablation_cache.lookup(token,readout_ids,head_sets)
                    missing=[i for i,value in enumerate(cached) if value is None]
                    for i,value in enumerate(cached):
                        if value is not None:out[i,column]=value
                for at in range(0,len(missing),nmax):
                    ii=missing[at:at+nmax]
                    selected=[head_sets[i] for i in ii]
                    logits=self.replay.branches(token,selected,repl)
                    raw=(logits[:,readout_ids[0]].float()-logits[:,readout_ids[1]].float()).cpu().numpy()
                    if ENGINE.revalidate_interval_calls and self.replay.replay_calls % ENGINE.revalidate_interval_calls==0:
                        ref=native_full_logits(self,token,selected[0],repl)
                        error=abs(float(raw[0])-float(ref[readout_ids[0]]-ref[readout_ids[1]]))
                        self.store.log(f'NUMERIC SPOT CHECK: replay_call={self.replay.replay_calls}, readout_error={error:.6g}')
                        if error>ENGINE.readout_atol:
                            raise RuntimeError('Periodic native-forward readout check failed; no partial column was committed')
                    out[ii,column]=raw
                    del logits
                if identity is not None and missing:
                    self.ablation_cache.insert(identity,out[:,column])
                finished[column]=True;new_columns+=1
                done=int(finished.sum())
                self.store.progress(phase='cached prefix: LAST intervention branches',
                        forward_rows_done=done,forward_rows_total=len(unique_idx),
                        active_head_sets=len(head_sets),branch_batch=nmax,
                        eta_seconds=round((time.monotonic()-start_time)/max(new_columns,1)*(len(unique_idx)-done),1),
                        **self.replay.counters())
                if time.monotonic()-last_save>=30:
                    self.store.save_npz(stage,raw=out,finished=finished,unique_indices=np.array(unique_idx))
                    last_save=time.monotonic()
        finally:
            if new_columns:
                self.store.save_npz(stage,raw=out,finished=finished,unique_indices=np.array(unique_idx))
        if not finished.all() or not np.isfinite(out).all():
            raise RuntimeError('An incomplete per-example measurement cannot become a completed metric')
        return out[:,inverse]*batch.orientation[None,:]

    @torch.inference_mode()
    def cache_tokens(self,tokens,orientation,strata,meta):
        if not getattr(self,'_behavior_only',False):
            return super().cache_tokens(tokens,orientation,strata,meta)
        # Behavioral-only reports use no head activations. Avoid caching every
        # layer and avoid vocabulary projection at all earlier positions.
        tokens=tokens.detach().cpu().long()
        unique,inverse=torch.unique(tokens,dim=0,return_inverse=True)
        lengths=s.validate_token_storage(unique)
        logits_all=torch.empty((len(unique),self.model.cfg.d_vocab),dtype=torch.float32)
        for length in sorted(set(lengths.tolist())):
            indices=torch.where(lengths==length)[0]
            for at in range(0,len(indices),self.behavior_batch):
                idx=indices[at:at+self.behavior_batch]
                tok=unique[idx,-length:].to(self.device)
                old=self.model.last_logits_only;self.model.last_logits_only=True
                try:logits=self.model._run_direct(tok)[0][:,-1].detach().float().cpu()
                finally:self.model.last_logits_only=old
                logits_all.index_copy_(0,idx,logits)
                self.store.progress(phase='NL behavior: batched final-position logits',
                                    forward_rows_done=at+len(idx),forward_rows_total=len(indices),
                                    behavior_batch=self.behavior_batch)
        digest=hashlib.sha256(tokens.numpy().tobytes()+json.dumps(s.to_python(meta),sort_keys=True).encode()).hexdigest()
        self.store.save_json(f'raw/prompt_banks/{s.sanitize_filename(self.model_name)}_{digest}.json',dict(
             model=self.model_name,padding_sentinel=-1,unique_token_ids=unique.tolist(),
             row_to_unique=inverse.tolist(),orientation=list(orientation),strata=list(strata),metadata=meta,
             note='Behavior-only native FP32, exact-length batches, no intermediate head cache needed.'))
        return s.CachedBatch(tokens,logits_all.index_select(0,inverse),{},
                             np.asarray(orientation,dtype=np.float32),np.asarray(strata,dtype=np.int64),meta)

    @torch.inference_mode()
    def intervened_mean_logits(self,batch,heads,replacements):
        # All-vocabulary fixed-set audit has many weak readout denominators.
        # Evaluate the few fixed interventions natively instead of certifying 256 ratios
        # with one unrelated output-axis gate.
        return OriginalSession.intervened_mean_logits(self,batch,heads,replacements)

    def close(self):
        self.store.save_json(f'raw/v9_execution_counters_{s.sanitize_filename(self.model_name)}.json',self.replay.counters())
        self.store.save_json(f'raw/v9_zero_ablation_cache_{s.sanitize_filename(self.model_name)}.json',dict(
            hits=self.ablation_cache.hits,misses=self.ablation_cache.misses,
            scope='same token IDs/head set/readout before label orientation; all trials remain in the experiment'))
        self.ablation_cache.close()
        self.replay.clear()
        del self.replay
        super().close()


def fast_nl_examples(session,*args,**kwargs):
    previous=getattr(session,'_behavior_only',False)
    session._behavior_only=True
    try:return OriginalNLExamples(session,*args,**kwargs)
    finally:session._behavior_only=previous


@torch.inference_mode()
def validate_imported_measurements(session,data,store):
    return numeric.validate_imported_measurements(session,data,store,sys.modules[__name__])


def build_remaining_budget(cfg,store):
    # Counts, not an unsupported global percentage or wall-clock completion promise.
    per_buc=cfg.shortlist_size+sum(cfg.single_head_pool_size-i for i in range(1,cfg.greedy_budget))
    item=dict(unchanged=True,null_trials=cfg.null_trials_per_regime,
              maximum_selection_set_scores_per_buc=per_buc,
              random_readout_complete_reselections=cfg.random_readout_full_pairs*2*len(s.REGIMES),
              prompt_selection_per_level=cfg.selection_per_level,prompt_evaluation_per_level=cfg.evaluation_per_level,
              inherited_completed=[m for m in ALL_MODULES if store.is_done(m)],
              pending=[m for m in ALL_MODULES if not store.is_done(m)],
              note='Model throughput is benchmarked separately. Prefix/token reuse is not a guaranteed total-hours estimate.')
    store.save_json('REMAINING_BUDGET.json',item)
    store.log('V9 CONTINUATION: already completed=' + str(item['inherited_completed']) +
              '; remaining=' + str(item['pending']) + '; research budgets unchanged')
    return item



# Runtime guards compare serialized VALUES, not tuple/list representation details.
# torch.cuda.get_device_capability() returns a tuple; JSON stores it as a list.
# Treating those as different GPUs caused V9 to reject every same-GPU resume.
CRITICAL_RUNTIME_PACKAGES = ("torch", "transformers", "tokenizers", "numpy")


def canonical_runtime_metadata(value: dict[str, Any]) -> dict[str, Any]:
    """Return a fresh JSON-compatible copy without changing metadata values.

    Use the same serialization representation for freshly probed and saved metadata.
    GPU name, capability values, memory and critical package strings remain exact.
    Unsupported or non-finite metadata raises rather than silently matching.
    """
    if not isinstance(value, dict):
        raise TypeError("Runtime metadata must be a dictionary")
    return json.loads(json.dumps(s.to_python(value), allow_nan=False, sort_keys=True))


def runtime_resume_signature(value: dict[str, Any]) -> dict[str, Any]:
    """Only invariant runtime fields participate; timestamps do not identify a GPU."""
    value = canonical_runtime_metadata(value)
    packages = value.get("packages", {})
    if not isinstance(packages, dict):
        raise TypeError("Runtime packages metadata must be a dictionary")
    gpu = value.get("gpu")
    if gpu is not None and not isinstance(gpu, dict):
        raise TypeError("Runtime GPU metadata must be a dictionary or None")
    return {
        "gpu": gpu,
        "packages": {key: packages.get(key) for key in CRITICAL_RUNTIME_PACKAGES},
        "cuda_available": value.get("cuda_available"),
        "cuda_version": value.get("cuda_version"),
    }


def runtime_resume_differences(previous: dict[str, Any], current: dict[str, Any]) -> list[dict[str, Any]]:
    """Field-level changes AFTER JSON normalization, including missing GPU fields."""
    changes = []
    def compare(old, new, field):
        if isinstance(old, dict) and isinstance(new, dict):
            for key in sorted(set(old) | set(new)):
                path = f"{field}.{key}" if field else key
                if key not in old or key not in new:
                    changes.append({"field": path, "saved": old.get(key), "current": new.get(key),
                                    "saved_present": key in old, "current_present": key in new})
                else:
                    compare(old[key], new[key], path)
        elif old != new:
            changes.append({"field": field, "saved": old, "current": new})
    compare(runtime_resume_signature(previous), runtime_resume_signature(current), "")
    return changes


def check_runtime_resume(store, current: dict[str, Any]) -> dict[str, Any]:
    """Reject real changes; never erase an old checkpoint or rewrite it to pass."""
    current = canonical_runtime_metadata(current)
    runtime_path = store.root / "runtime_v9.json"
    if runtime_path.exists():
        previous = json.loads(runtime_path.read_text(encoding="utf-8"))
        changes = runtime_resume_differences(previous, current)
        if changes:
            report = {
                "status": "blocked_environment_change",
                "guard_version": "9.1-json-stable-runtime",
                "changes": changes,
                "saved_signature": runtime_resume_signature(previous),
                "current_signature": runtime_resume_signature(current),
                "old_runtime_and_experiment_results_unchanged": True,
            }
            # Do NOT overwrite runtime_v9.json or completed task files on rejection.
            store.save_json("logs/runtime_resume_mismatch.json", report)
            detail = "; ".join(
                f"{item['field']}: saved={item['saved']!r}, current={item['current']!r}"
                for item in changes
            )
            raise RuntimeError(
                "V9.1 resume blocked by actual runtime changes after JSON normalization: "
                + detail
                + ". Use a new result directory and revalidate the source snapshot. "
                + "See logs/runtime_resume_mismatch.json; old results have not been changed."
            )
        store.log("V9.1 RUNTIME RESUME: PASS (JSON-normalized GPU/package values match)")
    return current


def run(cfg,output):
    cfg.validate();store=V9Store(output,cfg)
    # Fresh CUDA capability tuples must be compared in the same JSON form as disk data.
    current=check_runtime_resume(store, s.runtime_metadata())
    store.save_json('runtime_v9.json',current)
    store.save_json('runtime.json',current)
    status=dict(state='running',requested=cfg.modules,completed=[m for m in cfg.modules if store.is_done(m)],
                failed=[],started_at=s.now_string(),inherited_completed=build_remaining_budget(cfg,store)['inherited_completed'])
    store.save_json('RUN_STATUS.json',status)
    session=None
    try:
        todo=[m for m in cfg.modules if m!='nl' and not store.is_done(m)]
        if todo:
            session=FastSession(cfg.primary_model,cfg,store)
            data=s.prepare_primary_symbolic_data(session,cfg)
            validate_imported_measurements(session,data,store)
            if 'readout' in cfg.modules:s.register_readouts(session,cfg,store)
            buc=s.run_primary_buc(session,cfg,store,data)
            funcs=dict(operators=s.run_operator_audit,t3=s.run_t3_audit,baselines=s.run_baselines,
                       generalization=s.run_generalization,readout=s.run_readout_audit,null=s.run_selection_matched_null)
            for module in todo:
                store.log('START MODULE: '+module);store.progress(force=True,module=module,phase='module started')
                start=time.monotonic()
                try:funcs[module](session,cfg,store,data,buc)
                except Exception:
                    status['failed'].append(module)
                    store.save_json(f'logs/{module}_failure_v9.json',dict(traceback=traceback.format_exc()))
                    store.log(traceback.format_exc())
                    if not cfg.continue_on_module_error:break
                store.log(f'END MODULE: {module}; elapsed={time.monotonic()-start:.1f}s')
                status['completed']=[m for m in cfg.modules if store.is_done(m)]
                store.save_json('RUN_STATUS.json',status)
            session.close();session=None
            del data,buc;s.clear_cuda()
        if 'nl' in cfg.modules and not store.is_done('nl'):
            try:s.run_nl_expansion(cfg,store)
            except Exception:
                status['failed'].append('nl');store.log(traceback.format_exc())
                store.save_json('logs/nl_failure_v9.json',dict(traceback=traceback.format_exc()))
    except KeyboardInterrupt:
        status['failed'].append('interrupted');store.log('Stopped by user; completed local checkpoints are retained.')
    except Exception:
        status['failed'].append('initialization_or_validation');store.log(traceback.format_exc())
        store.save_json('logs/v9_gate_failure.json',dict(traceback=traceback.format_exc()))
    finally:
        if session is not None:
            try:session.close()
            except Exception:pass
        status.update(completed=[m for m in cfg.modules if store.is_done(m)],
                      pending=[m for m in cfg.modules if not store.is_done(m)],finished_at=s.now_string())
        status['newly_completed']=[m for m in status['completed'] if m not in status['inherited_completed']]
        status['all_experiments_complete']=not status['pending'] and not status['failed']
        status['state']='completed' if status['all_experiments_complete'] else 'partial_or_failed'
        status['archive_written_does_not_mean_success']=True
        status['numerical_cohorts_file']='NUMERICAL_COHORTS.json'
        numeric.write_completion_tables(store,status)
        store.save_json('RUN_STATUS.json',status)
        try:s.write_latex_fragment(store)
        except Exception:store.save_json('logs/v9_export_failure.json',dict(traceback=traceback.format_exc()))
        store.log('FINAL STATUS: '+json.dumps(status))
        store.write_manifest();artifact=store.make_zip()
        print('RESULT_ARTIFACT='+str(artifact),flush=True)
    return status


def main():
    p=argparse.ArgumentParser()
    p.add_argument('--output-dir',type=Path,required=True)
    p.add_argument('--import-v7','--import-results',dest='import_v7',type=Path)
    p.add_argument('--engine-json',type=Path)
    p.add_argument('--prepare-only',action='store_true',help='Validate/copy V7 data before the launcher acquires its lock; no model execution')
    p.add_argument('--profile',choices=['smoke','paper','full'],default='paper')
    p.add_argument('--modules',default=','.join(ALL_MODULES))
    args=p.parse_args()
    global ENGINE
    name=torch.cuda.get_device_name(0) if torch.cuda.is_available() else 'CPU'
    ENGINE=EngineConfig.for_gpu(name)
    if args.engine_json:
        values=json.loads(args.engine_json.read_text())
        ENGINE=dataclasses.replace(ENGINE,**values)
    ENGINE.validate()
    if args.prepare_only:
        if not args.import_v7:raise ValueError('--prepare-only requires --import-v7')
        info=import_v7_snapshot(args.import_v7,args.output_dir)
        print(json.dumps(info,indent=2,ensure_ascii=False),flush=True)
        return
    if not torch.cuda.is_available():raise RuntimeError('Select A100, L4 or T4 GPU before running the experiment')
    if args.import_v7:import_v7_snapshot(args.import_v7,args.output_dir)
    cp=args.output_dir/'config.json'
    cfg=s.SuiteConfig(**json.loads(cp.read_text())) if cp.exists() else s.SuiteConfig.for_profile(args.profile)
    cfg.modules=[m.strip() for m in args.modules.split(',') if m.strip()]
    cfg.device='cuda';cfg.dtype='float32';cfg.resume=True
    numeric.install(sys.modules[__name__])
    s.NativeModelSession=FastSession
    s.nl_example_records=fast_nl_examples
    s.RunStore=V9Store
    signal.signal(signal.SIGTERM,lambda signum,frame:(_ for _ in ()).throw(KeyboardInterrupt('SIGTERM')))
    status=run(cfg,args.output_dir)
    if status['state']!='completed':raise SystemExit(2)


if __name__=='__main__':main()


==> anc/code/cea_native_suite.py <==
#!/usr/bin/env python3
"""CEA native-model supplement suite for one CUDA GPU (A100, L4, or T4).

Seven modules: randomized readouts; paired-label full-selection null; operator
sensitivity; exact and sampled T3 diagnostics; fixed-budget baselines; count/order/
prompt generalization; expanded natural-language behavior and fixed-set transfer.

Uses unmodified Hugging Face GPT-NeoX/Pythia or GPT-2 models. It does NOT import
TransformerLens or convert pretrained weights. Hook callbacks operate immediately
before attention output projection. Execution removes storage padding before model calls and uses FP32 by default.
Actual native-pretrained parity tests precede
experiments. Model calls run sequentially; task and metric checkpoints are atomic.

No new results are claimed until measured. Existing manuscript data are not altered.
"""

from __future__ import annotations

import argparse
import contextlib
import dataclasses
import gc
import hashlib
import itertools
import json
import math
import os
import platform
import random
import re
import shutil
import sys
import time
import traceback
import zipfile
import fcntl
import functools
from collections import defaultdict
from dataclasses import asdict, dataclass, field
from pathlib import Path
from typing import Any, Callable, Iterable, Iterator, Mapping, MutableMapping, Optional, Sequence

os.environ.setdefault("TOKENIZERS_PARALLELISM", "false")
os.environ.setdefault("WANDB_DISABLED", "true")
os.environ.setdefault("HF_HUB_DISABLE_TELEMETRY", "1")

try:
    import numpy as np
    import pandas as pd
    import torch
    from scipy import stats
    import matplotlib.pyplot as plt
    from tqdm.auto import tqdm

except Exception as exc:  # pragma: no cover - exercised in Colab after installation
    raise RuntimeError(
        "Missing or incompatible dependencies. Run the installation cell in "
        "CEA_A100_L4_T4_COMPLETE_V7.ipynb before executing this script."
    ) from exc


Head = tuple[int, int]
Regime = str

REGIMES: tuple[Regime, ...] = ("FRONT", "BACK", "INTERLEAVE", "RANDOM")
PRIMARY_READOUT: tuple[str, str] = (" various", " successful")
YES_NO_READOUT: tuple[str, str] = (" yes", " no")


def now_string() -> str:
    return time.strftime("%Y-%m-%d %H:%M:%S")


def stable_int_hash(*parts: Any, modulo: int = 2**31 - 1) -> int:
    text = "||".join(str(x) for x in parts).encode("utf-8")
    return int(hashlib.sha256(text).hexdigest()[:16], 16) % modulo


def seed_everything(seed: int) -> None:
    random.seed(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)
    if torch.cuda.is_available():
        torch.cuda.manual_seed_all(seed)


def clear_cuda() -> None:
    gc.collect()
    if torch.cuda.is_available():
        torch.cuda.empty_cache()


def chunks(seq: Sequence[Any], size: int) -> Iterator[Sequence[Any]]:
    if size <= 0:
        raise ValueError("chunk size must be positive")
    for start in range(0, len(seq), size):
        yield seq[start : start + size]


def mean_std(values: Sequence[float]) -> tuple[float, float]:
    arr = np.asarray(values, dtype=np.float64)
    if arr.size == 0:
        return float("nan"), float("nan")
    return float(np.mean(arr)), float(np.std(arr, ddof=1 if arr.size > 1 else 0))


def safe_div(num: float, den: float, eps: float = 1e-12) -> float:
    if abs(den) <= eps:
        return float("nan")
    return float(num / den)


def jaccard(a: Sequence[Head], b: Sequence[Head]) -> float:
    sa, sb = set(a), set(b)
    union = sa | sb
    if not union:
        return 1.0
    return len(sa & sb) / len(union)


def sanitize_filename(text: str) -> str:
    text = re.sub(r"[^A-Za-z0-9_.-]+", "_", text)
    return text.strip("_") or "item"


def to_python(value: Any) -> Any:
    if dataclasses.is_dataclass(value):
        return {k: to_python(v) for k, v in asdict(value).items()}
    if isinstance(value, Path):
        return str(value)
    if isinstance(value, torch.Tensor):
        return value.detach().cpu().tolist()
    if isinstance(value, np.ndarray):
        return value.tolist()
    if isinstance(value, np.generic):
        return value.item()
    if isinstance(value, dict):
        return {str(k): to_python(v) for k, v in value.items()}
    if isinstance(value, (list, tuple, set)):
        return [to_python(v) for v in value]
    return value


@dataclass
class SuiteConfig:
    profile: str = 'paper'
    seed: int = 1729
    device: str = 'cuda'
    dtype: str = 'float32'
    # One precision and execution policy per model/run; no result-level switching.
    execution_policy: str = 'length_bucket'
    singleton_fallback: bool = True
    fp32_preflight_atol: float = 2e-4
    fp32_preflight_rtol: float = 1e-5
    primary_model: str = 'EleutherAI/pythia-410m-deduped'
    nl_behavior_models: list[str] = field(default_factory=lambda: [
        'EleutherAI/pythia-410m-deduped', 'EleutherAI/pythia-1b-deduped', 'gpt2'])
    nl_causal_models: list[str] = field(default_factory=lambda: [
        'EleutherAI/pythia-410m-deduped', 'EleutherAI/pythia-1b-deduped', 'gpt2'])
    evidence_len: int = 200
    tail_len: int = 50
    b_low: int = 50
    b_high: int = 150
    selection_per_level: int = 48
    evaluation_per_level: int = 96
    model_batch_size: int = 32
    set_batch_size: int = 4
    max_batch_tokens: int = 8192
    shortlist_size: int = 192
    single_head_pool_size: int = 48
    greedy_budget: int = 12
    target_shrink: float = .85
    target_match: float = .70
    lambda_weight: float = .5
    continue_greedy_after_stop: bool = True
    # Random registry fixed before reading model responses; no effect-based rejection.
    random_readout_scan_pairs: int = 256
    random_readout_full_pairs: int = 8
    random_readout_min_word_len: int = 3
    random_readout_max_word_len: int = 14
    weak_effect_floor: float = .01
    transfer_min_excess: float = .05
    # The 99 trials run on non-degenerate paired data. Deterministic duplicate
    # prompts are marked not testable; repeating them does not create a sample.
    null_trials_per_regime: int = 99
    null_denominator_floor_fraction: float = .05
    null_min_unique_pairs: int = 8
    operator_random_draws: int = 12
    operator_gaussian_rank: int = 32  # only used by explicitly named low-rank diagnostics
    t3_pool_size: int = 8
    t3_random_pool_repeats: int = 1
    t3_global_comparisons: int = 128
    t3_tolerance: float = 1e-5
    t3_tolerances: list[float] = field(default_factory=lambda: [1e-5, 1e-3, 1e-2])
    bootstrap_repetitions: int = 1000
    baseline_random_draws: int = 30
    fixed_budgets: list[int] = field(default_factory=lambda: [1, 2, 4, 8, 12])
    count_grid: list[int] = field(default_factory=lambda: list(range(0, 201, 10)))
    unseen_gaps: list[list[int]] = field(default_factory=lambda: [[0, 150], [25, 175], [75, 125]])
    generalization_replicates: int = 24
    symbolic_stability_seeds: list[int] = field(default_factory=lambda: [1729, 1730, 1731])
    nl_n_reports: int = 16
    nl_selection_pairs: int = 4
    nl_validation_pairs: int = 4
    nl_test_pairs: int = 8
    nl_selection_replicates: int = 3
    nl_evaluation_replicates: int = 6
    nl_behavior_seeds: list[int] = field(default_factory=lambda: [1729, 1730, 1731])
    nl_causal_seeds: list[int] = field(default_factory=lambda: [1729])
    nl_common_budget: int = 8
    nl_random_controls: int = 30
    nl_counts: list[int] = field(default_factory=lambda: [0, 2, 4, 6, 10, 12, 14, 16])
    nl_selection_counts: tuple[int, int] = (4, 12)
    nl_template_banks: list[str] = field(default_factory=lambda: ['A', 'B', 'C', 'D'])
    modules: list[str] = field(default_factory=lambda: [
        'readout', 'null', 'operators', 't3', 'baselines', 'generalization', 'nl'])
    resume: bool = True
    zip_outputs: bool = True
    continue_on_module_error: bool = True
    save_metric_checkpoints: bool = True
    progress_interval_seconds: float = 30.0
    metric_checkpoint_interval_seconds: float = 30.0
    metric_checkpoint_set_interval: int = 32

    @classmethod
    def for_profile(cls, profile):
        cfg = cls(profile=profile)
        if profile == 'smoke':
            cfg.selection_per_level = 4
            cfg.evaluation_per_level = 6
            cfg.shortlist_size = 8
            cfg.single_head_pool_size = 4
            cfg.greedy_budget = 3
            cfg.random_readout_scan_pairs = 8
            cfg.random_readout_full_pairs = 1
            cfg.null_trials_per_regime = 2
            cfg.null_min_unique_pairs = 2
            cfg.operator_random_draws = 2
            cfg.t3_pool_size = 3
            cfg.t3_global_comparisons = 4
            cfg.bootstrap_repetitions = 50
            cfg.baseline_random_draws = 2
            cfg.fixed_budgets = [1, 2, 3]
            cfg.count_grid = [0, 50, 100, 150, 200]
            cfg.generalization_replicates = 2
            cfg.symbolic_stability_seeds = [cfg.seed]
            cfg.nl_behavior_models = [cfg.primary_model]
            cfg.nl_causal_models = [cfg.primary_model]
            cfg.nl_selection_pairs = 2
            cfg.nl_validation_pairs = 1
            cfg.nl_test_pairs = 2
            cfg.nl_selection_replicates = 1
            cfg.nl_evaluation_replicates = 1
            cfg.nl_behavior_seeds = [cfg.seed]
            cfg.nl_causal_seeds = [cfg.seed]
            cfg.nl_common_budget = 3
            cfg.nl_random_controls = 2
            cfg.model_batch_size = 8
            cfg.set_batch_size = 2
        elif profile == 'paper':
            pass
        elif profile == 'full':
            cfg.random_readout_scan_pairs = 512
            cfg.random_readout_full_pairs = 24
            cfg.null_trials_per_regime = 199
            cfg.operator_random_draws = 32
            cfg.t3_pool_size = 10
            cfg.t3_random_pool_repeats = 2
            cfg.t3_global_comparisons = 512
            cfg.bootstrap_repetitions = 2000
            cfg.baseline_random_draws = 120
            cfg.generalization_replicates = 96
            cfg.nl_selection_replicates = 6
            cfg.nl_evaluation_replicates = 12
            cfg.nl_causal_seeds = list(cfg.nl_behavior_seeds)
            cfg.nl_random_controls = 120
        else:
            raise ValueError('Profile must be smoke, paper, or full')
        return cfg

    def validate(self):
        if self.device.startswith('cuda') and not torch.cuda.is_available():
            raise RuntimeError('CUDA requested but no CUDA GPU is available')
        if self.execution_policy not in {'length_bucket', 'singleton'}:
            raise ValueError('execution_policy must be length_bucket or singleton')
        if self.fp32_preflight_atol <= 0 or self.fp32_preflight_rtol < 0:
            raise ValueError('Invalid numerical preflight tolerances')
        if self.progress_interval_seconds <= 0 or self.metric_checkpoint_interval_seconds <= 0:
            raise ValueError('Progress/checkpoint intervals must be positive')
        if self.metric_checkpoint_set_interval < 1 or self.max_batch_tokens < 1:
            raise ValueError('Checkpoint set interval and token budget must be positive')
        if self.dtype not in {'float32', 'float16', 'bfloat16'}:
            raise ValueError('Unsupported dtype')
        if not 0 <= self.lambda_weight <= 1:
            raise ValueError('lambda_weight must be in [0,1]')
        if not 1 <= self.t3_pool_size <= 12:
            raise ValueError('t3_pool_size must be in [1,12]')
        if not 0 <= self.b_low < self.b_high <= self.evidence_len:
            raise ValueError('Invalid symbolic counts')
        if self.random_readout_full_pairs > self.random_readout_scan_pairs:
            raise ValueError('Full-pipeline pair count exceeds registry size')
        if self.nl_common_budget > min(self.greedy_budget, self.single_head_pool_size):
            raise ValueError('NL fixed budget exceeds the available greedy budget/pool')
        for key in ['selection_per_level', 'evaluation_per_level', 'model_batch_size',
                    'set_batch_size', 'null_trials_per_regime', 'bootstrap_repetitions']:
            if int(getattr(self, key)) < 1:
                raise ValueError(f'{key} must be positive')
        allowed = {'readout','null','operators','t3','baselines','generalization','nl'}
        if set(self.modules) - allowed:
            raise ValueError(f'Unknown modules {set(self.modules)-allowed}')
        if self.nl_n_reports % 2 or any(b % 2 or not 0 <= b <= self.nl_n_reports for b in self.nl_counts):
            raise ValueError('NL lexical balance requires even counts and report count')
        if self.nl_n_reports // 2 in self.nl_counts:
            raise ValueError('Tied NL count is excluded from binary-label evaluation')
        if set(self.nl_causal_models) - set(self.nl_behavior_models):
            raise ValueError('Every causal model must also have behavioral evaluation')



def local_atomic_write(method):
    """Coordinate short local writes with the snapshot reader in the launcher."""
    @functools.wraps(method)
    def wrapper(self, *args, **kwargs):
        with (self.root / '.snapshot.lock').open('a+b') as lock:
            fcntl.flock(lock.fileno(), fcntl.LOCK_EX)
            try:
                return method(self, *args, **kwargs)
            finally:
                fcntl.flock(lock.fileno(), fcntl.LOCK_UN)
    return wrapper


class RunStore:
    def __init__(self, root: Path, config: SuiteConfig):
        self.root = Path(root)
        self.config = config
        self._progress_state = {'task': 'initialization'}
        self._last_progress_time = -float('inf')
        self._task_stack = []
        for name in ['tables','plots','raw','logs','latex','tasks','checkpoints']:
            p = self.root / name
            p.mkdir(parents=True, exist_ok=True)
            setattr(self, name, p)
        current = to_python(config)
        old_path = self.root / 'config.json'
        ignored = {'resume','zip_outputs','modules','continue_on_module_error'}
        if old_path.exists():
            old = json.loads(old_path.read_text())
            if {k:v for k,v in old.items() if k not in ignored} != {
                    k:v for k,v in current.items() if k not in ignored}:
                raise RuntimeError('Configuration differs from this results directory. Use a NEW directory.')
        digest = hashlib.sha256(Path(__file__).read_bytes()).hexdigest()
        digest_path = self.root / 'source_sha256.txt'
        if digest_path.exists() and digest_path.read_text().strip() != digest:
            raise RuntimeError('Source revision differs. Use a NEW results directory; old results are preserved.')
        digest_path.write_text(digest + '\n')
        self.save_json('config.json', config)
        self.log('Run started; native HF backend, no TransformerLens weight conversion')

    def log(self, message):
        line = f'[{now_string()}] {message}'
        print(line, flush=True)
        with (self.logs/'run.log').open('a', encoding='utf-8') as f:
            f.write(line+'\n')

    @local_atomic_write
    def save_json(self, relative, data):
        path = self.root / relative
        path.parent.mkdir(parents=True, exist_ok=True)
        temp = path.with_name(path.name+'.tmp')
        temp.write_text(json.dumps(to_python(data), ensure_ascii=False, indent=2,
                                   sort_keys=True), encoding='utf-8')
        os.replace(temp, path)
        return path

    def progress(self, force=False, **fields):
        """Publish work counters, not a fabricated overall completion percentage."""
        self._progress_state.update(to_python(fields))
        now = time.monotonic()
        if not force and now - self._last_progress_time < self.config.progress_interval_seconds:
            return
        self._last_progress_time = now
        self._progress_state.update(updated_at=now_string(), updated_unix=time.time())
        self.save_json('PROGRESS.json', self._progress_state)
        parts = []
        for key in ('task', 'detail', 'phase', 'sets_done', 'sets_total',
                    'cached_sets', 'forward_rows_done', 'forward_rows_total', 'eta_seconds'):
            if key in self._progress_state:
                parts.append(f'{key}={self._progress_state[key]}')
        self.log('PROGRESS | ' + ' | '.join(parts))

    def load_json(self, relative):
        return json.loads((self.root/relative).read_text(encoding='utf-8'))

    @local_atomic_write
    def save_csv(self, relative, rows):
        path = self.root / relative
        path.parent.mkdir(parents=True, exist_ok=True)
        temp = path.with_name(path.name+'.tmp')
        pd.DataFrame([to_python(dict(x)) for x in rows]).to_csv(temp, index=False)
        os.replace(temp, path)
        return path

    @local_atomic_write
    def save_npz(self, relative, **arrays):
        path = self.root / relative
        path.parent.mkdir(parents=True, exist_ok=True)
        temp = path.with_name(path.name+'.tmp')
        with temp.open('wb') as f:
            np.savez_compressed(f, **arrays)
        os.replace(temp, path)
        return path

    def task(self, key, function):
        """Atomic per-task checkpoint. A failed task never receives a done marker."""
        name = sanitize_filename(key)
        output = self.tasks / (name+'.json')
        if self.config.resume and output.is_file():
            item = json.loads(output.read_text())
            if item.get('status') == 'completed':
                self.log('Resume completed task: '+key)
                return item['payload']
        start = time.monotonic()
        self.log('TASK START: ' + key)
        self._task_stack.append(key)
        self.progress(force=True, task=key, detail='task started', phase='starting',
                      sets_done=None, sets_total=None, cached_sets=None, eta_seconds=None,
                      forward_rows_done=None, forward_rows_total=None)
        self.save_json(f'tasks/{name}.json', {'status':'running','key':key,'started_at':now_string()})
        try:
            payload = to_python(function())
        except Exception:
            error = traceback.format_exc()
            (self.logs/(name+'_exception.txt')).write_text(error)
            self.save_json(f'tasks/{name}.json', {
                'status':'failed','key':key,'elapsed_seconds':time.monotonic()-start,
                'exception':error})
            raise
        finally:
            self._task_stack.pop()
            self._progress_state['task'] = self._task_stack[-1] if self._task_stack else 'between tasks'
        self.save_json(f'tasks/{name}.json', {
            'status':'completed','key':key,'elapsed_seconds':time.monotonic()-start,
            'finished_at':now_string(),'payload':payload})
        self.log(f'TASK DONE: {key}; elapsed={time.monotonic()-start:.1f}s')
        return payload

    def done_path(self, module):
        return self.root / f'.{module}.done.json'

    def is_done(self, module):
        return self.config.resume and self.done_path(module).is_file()

    def mark_done(self, module, payload):
        self.save_json(f'.{module}.done.json', {'completed_at':now_string(),**payload})

    def write_manifest(self):
        entries=[]
        for p in sorted(self.root.rglob('*')):
            if p.is_file() and p.name not in {'manifest.json', '.snapshot.lock', '.launcher.lock'} and not p.name.endswith('.tmp'):
                h=hashlib.sha256()
                with p.open('rb') as f:
                    for block in iter(lambda:f.read(1<<20), b''):
                        h.update(block)
                entries.append({'path':str(p.relative_to(self.root)),
                                'bytes':p.stat().st_size,'sha256':h.hexdigest()})
        self.save_json('manifest.json', {'files':entries})

    def make_zip(self):
        path=self.root.parent/(self.root.name+'.zip')
        temp=path.with_name(path.name+'.tmp')
        with zipfile.ZipFile(temp,'w',compression=zipfile.ZIP_DEFLATED) as z:
            for p in sorted(self.root.rglob('*')):
                if p.is_file() and p.name not in {'.snapshot.lock', '.launcher.lock'} and not p.name.endswith('.tmp'):
                    z.write(p,arcname=str(Path(self.root.name)/p.relative_to(self.root)))
        os.replace(temp,path)
        return path



@dataclass
class CachedBatch:
    tokens: torch.Tensor  # CPU, shape [N, T]
    final_logits: torch.Tensor  # CPU float32, shape [N, vocab]
    z_by_layer: dict[int, torch.Tensor]  # CPU model dtype, each [N, H, D]
    orientation: np.ndarray  # per-example multiplier for the readout
    strata: np.ndarray  # mean-patching strata, such as query polarity
    meta: list[dict[str, Any]]

    def __post_init__(self) -> None:
        n = int(self.tokens.shape[0])
        if self.final_logits.shape[0] != n:
            raise ValueError("logits and tokens have different batch sizes")
        if len(self.orientation) != n or len(self.strata) != n or len(self.meta) != n:
            raise ValueError("batch metadata length mismatch")
        for layer, z in self.z_by_layer.items():
            if z.shape[0] != n:
                raise ValueError(f"layer {layer} activation batch mismatch")

    @property
    def n(self) -> int:
        return int(self.tokens.shape[0])

    @property
    def seq_len(self) -> int:
        return int(self.tokens.shape[1])

    def subset(self, indices: Sequence[int]) -> "CachedBatch":
        idx = torch.as_tensor(indices, dtype=torch.long)
        return CachedBatch(
            tokens=self.tokens.index_select(0, idx),
            final_logits=self.final_logits.index_select(0, idx),
            z_by_layer={l: z.index_select(0, idx) for l, z in self.z_by_layer.items()},
            orientation=np.asarray(self.orientation)[np.asarray(indices, dtype=int)],
            strata=np.asarray(self.strata)[np.asarray(indices, dtype=int)],
            meta=[self.meta[int(i)] for i in indices],
        )


@dataclass
class PairedCache:
    high: CachedBatch
    low: CachedBatch
    readout: tuple[str, str]
    readout_ids: tuple[int, int]
    name: str

    def validate(self) -> None:
        align_pair_width(self)
        if self.high.seq_len != self.low.seq_len:
            raise ValueError(
                f"High and low token lengths differ for {self.name}: "
                f"{self.high.seq_len} versus {self.low.seq_len}"
            )


@dataclass
class SetMetric:
    heads: list[Head]
    delta: float
    delta_ablated: float
    gamma_hl: float
    gamma_lh: float
    shrink: float
    match_hl: float
    match_lh: float
    match_avg: float
    q_value: float
    denominator: float
    denominator_floored: bool = False


@dataclass
class BUCResult:
    name: str
    readout: tuple[str, str]
    shortlist: list[Head]
    single_pool: list[Head]
    single_scores: list[dict[str, Any]]
    greedy_order: list[Head]
    greedy_selection_metrics: list[dict[str, Any]]
    stop_step: int
    selected_heads: list[Head]
    selection_metric: dict[str, Any]
    evaluation_metric: dict[str, Any]


class NativeHFAdapter:
    """Native HF inference with hooks on the INPUT of each attention output projection.

    The adapter keeps the original model, weights, normalization, bias, and attention
    forward implementation. It never calls a TransformerLens weight converter.
    In GPT-NeoX and GPT-2 this input is the concatenation of individual head outputs.
    A final-position replacement before W_O is equivalent to replacing that head's
    projected write, while leaving the shared attention output bias unchanged.
    Only these two explicitly supported architecture families are accepted.
    """

    def __init__(self, hf_model: Any, tokenizer: Any):
        from types import SimpleNamespace
        self.hf_model = hf_model.eval()
        self.tokenizer = tokenizer
        config = hf_model.config
        self.model_type = config.model_type
        if self.model_type == 'gpt_neox':
            blocks = hf_model.gpt_neox.layers
            self.projections = [block.attention.dense for block in blocks]
            nh = int(config.num_attention_heads)
            dm = int(config.hidden_size)
            self.projection_layout = 'linear_out_in'
        elif self.model_type == 'gpt2':
            blocks = hf_model.transformer.h
            self.projections = [block.attn.c_proj for block in blocks]
            nh = int(config.n_head)
            dm = int(config.n_embd)
            self.projection_layout = 'conv1d_in_out'
        else:
            raise ValueError(
                f'Unsupported native attention layout: {self.model_type}. '
                'This release supports GPT-NeoX/Pythia and GPT-2 explicitly.'
            )
        head = hf_model.get_output_embeddings()
        if head is None or not hasattr(head, 'weight'):
            raise RuntimeError('get_output_embeddings() did not return a weighted output head')
        if dm % nh:
            raise RuntimeError('hidden size must be divisible by attention head count')
        self.cfg = SimpleNamespace(
            n_layers=len(blocks), n_heads=nh, d_model=dm, d_head=dm // nh,
            d_vocab=int(head.weight.shape[0]),
            n_ctx=int(getattr(config, 'max_position_embeddings', 2048)),
        )
        self.hook_dict = {
            f'blocks.{i}.attn.hook_z': projection
            for i, projection in enumerate(self.projections)
        }
        # No model-specific output-head attribute such as embed_out or lm_head.
        self.W_U = head.weight.detach().T
        self.W_O = []
        for projection in self.projections:
            w = projection.weight.detach()
            if self.projection_layout == 'linear_out_in':
                w = w.T
            if tuple(w.shape) != (dm, dm):
                raise RuntimeError(f'Unexpected output projection: {tuple(w.shape)}')
            self.W_O.append(w.reshape(nh, dm // nh, dm))
        self.last_logits_only = True
        self.execution_policy = 'length_bucket'
        self.policy_frozen = False
        self.forward_calls = 0
        self.forward_rows = 0
        self.oom_retries = 0
        self.input_token_count = 0
        for p in hf_model.parameters():
            p.requires_grad_(False)

    def eval(self):
        self.hf_model.eval()
        return self

    def to_tokens(self, text: str, prepend_bos: bool = True) -> torch.Tensor:
        ids = self.tokenizer.encode(text, add_special_tokens=False)
        if prepend_bos:
            bos = self.tokenizer.bos_token_id
            if bos is None:
                bos = self.tokenizer.eos_token_id
            if bos is None:
                raise ValueError('No BOS/EOS id for explicit prompt tokenization')
            ids = [int(bos)] + ids
        if not ids:
            raise ValueError('Empty token sequence')
        return torch.tensor([ids], dtype=torch.long)

    def to_single_token(self, text: str) -> int:
        ids = self.tokenizer.encode(text, add_special_tokens=False)
        if len(ids) != 1:
            raise ValueError(f'{text!r} maps to {len(ids)} tokens: {ids}')
        return int(ids[0])

    def _inputs(self, tokens: torch.Tensor) -> dict[str, Any]:
        # -1 is an INTERNAL padding sentinel, never a vocabulary token. This avoids
        # masking a real BOS/EOS when a tokenizer uses EOS as its pad id.
        validate_token_storage(tokens)
        valid = tokens.ge(0)
        if not bool(valid[:, -1].all()):
            raise ValueError('Only LEFT padding is supported; last position must be real')
        pad = self.tokenizer.pad_token_id
        if pad is None:
            pad = self.tokenizer.eos_token_id
        if pad is None:
            pad = 0
        ids = torch.where(valid, tokens, torch.full_like(tokens, int(pad)))
        positions = valid.long().cumsum(-1).sub(1).clamp_min(0)
        if int(positions.max()) >= self.cfg.n_ctx:
            raise ValueError(f'Prompt exceeds model context {self.cfg.n_ctx}; no truncation performed')
        return dict(input_ids=ids, attention_mask=valid.long(), position_ids=positions,
                    use_cache=False, return_dict=True)

    @torch.inference_mode()
    def native_reference(self, tokens: torch.Tensor) -> torch.Tensor:
        return self.hf_model(**self._inputs(tokens)).logits[:, -1:, :].detach()

    @torch.inference_mode()
    def _run_direct(self, tokens, fwd_hooks=(), names_filter=None,
                    row_indices=None, total_batch_size=None):
        from types import SimpleNamespace
        if bool(tokens.lt(0).any()):
            raise ValueError('Internal error: production model call received padding')
        if row_indices is None:
            row_indices = torch.arange(len(tokens), device=tokens.device)
        if total_batch_size is None:
            total_batch_size = len(tokens)
        by_name: dict[str, list[Any]] = defaultdict(list)
        for name, function in fwd_hooks:
            if name not in self.hook_dict:
                raise ValueError(f'Unknown native hook: {name}')
            by_name[name].append(function)
        handles, cache = [], {}
        try:
            for layer, projection in enumerate(self.projections):
                name = f'blocks.{layer}.attn.hook_z'
                capture = names_filter is not None and names_filter(name)
                callbacks = by_name.get(name, [])
                if not capture and not callbacks:
                    continue

                def prehook(module, args, *, name=name, capture=capture,
                            callbacks=callbacks):
                    x = args[0]
                    if x.ndim != 3 or x.shape[-1] != self.cfg.d_model:
                        raise ValueError(f'{name}: wrong projection input shape {tuple(x.shape)}')
                    z = x.reshape(*x.shape[:-1], self.cfg.n_heads, self.cfg.d_head)
                    for callback in callbacks:
                        z = callback(z, hook=SimpleNamespace(
                            name=name, batch_indices=row_indices,
                            total_batch_size=total_batch_size))
                    if capture:
                        # Store FINAL POSITION ONLY, not sequence-length copies of every layer.
                        cache[name] = z[:, -1:, :, :].detach().clone()
                    if callbacks:
                        return (z.reshape_as(x), *args[1:])
                    return None

                handles.append(projection.register_forward_pre_hook(prehook))
            if self.last_logits_only:
                # Vocabulary projection is positionwise. Skip unused positions; the
                # pretrained preflight compares these logits with the original model.
                output_head = self.hf_model.get_output_embeddings()
                handles.append(output_head.register_forward_pre_hook(
                    lambda module, args: (args[0][:, -1:, :], *args[1:])
                ))
            self.forward_calls += 1
            self.forward_rows += int(tokens.shape[0])
            self.input_token_count += int(tokens.ge(0).sum().item())
            # An outer mixed-precision context must not change this run's declared dtype.
            with torch.autocast(device_type=tokens.device.type, enabled=False):
                logits = self.hf_model(**self._inputs(tokens)).logits[:, -1:, :]
            if not bool(torch.isfinite(logits).all()):
                raise FloatingPointError('Native model returned non-finite final logits')
            return logits, cache
        finally:
            for handle in handles:
                handle.remove()


    @torch.inference_mode()
    def _run(self, tokens, fwd_hooks=(), names_filter=None):
        """Remove storage padding; execute equal-length rows; restore original row IDs.

        Hook callbacks receive batch_indices into the ORIGINAL set-major batch.
        Consequently regrouping cannot attach a donor to a different prompt or set.
        No evidence token is truncated, replaced, or moved within a real sequence.
        """
        lengths = validate_token_storage(tokens)
        if self.execution_policy not in {'length_bucket', 'singleton'}:
            raise ValueError('Unknown execution policy')
        grouped = defaultdict(list)
        for row, length in enumerate(lengths.detach().cpu().tolist()):
            key = (int(length), row if self.execution_policy == 'singleton' else -1)
            grouped[key].append(row)
        logits_out, cache_out = None, {}
        for (length, _), rows in grouped.items():
            indices = torch.tensor(rows, dtype=torch.long, device=tokens.device)
            real_tokens = tokens.index_select(0, indices)[:, -length:].contiguous()
            logits, cache = self._run_direct(
                real_tokens, fwd_hooks=fwd_hooks, names_filter=names_filter,
                row_indices=indices, total_batch_size=len(tokens))
            if logits_out is None:
                logits_out = logits.new_empty((len(tokens), *logits.shape[1:]))
            logits_out.index_copy_(0, indices, logits)
            for name, values in cache.items():
                if name not in cache_out:
                    cache_out[name] = values.new_empty((len(tokens), *values.shape[1:]))
                cache_out[name].index_copy_(0, indices, values)
        if logits_out is None:
            raise ValueError('Cannot execute an empty batch')
        return logits_out, cache_out

    @torch.inference_mode()
    def unpadded_reference(self, tokens):
        """Native, unhooked, one-sequence-at-a-time reference (all-position LM head)."""
        lengths = validate_token_storage(tokens)
        out = []
        for i, length in enumerate(lengths.detach().cpu().tolist()):
            real = tokens[i:i+1, -int(length):].contiguous()
            with torch.autocast(device_type=tokens.device.type, enabled=False):
                out.append(self.hf_model(**self._inputs(real)).logits[:, -1:, :].detach())
        return torch.cat(out, dim=0)

    def __call__(self, tokens):
        return self._run(tokens)[0]

    def run_with_hooks(self, tokens, fwd_hooks):
        return self._run(tokens, fwd_hooks=fwd_hooks)[0]

    def run_with_cache(self, tokens, names_filter):
        return self._run(tokens, names_filter=names_filter)


def configure_numeric_backend() -> dict[str, Any]:
    """Request IEEE FP32 instead of TF32, without changing installed PyTorch/CUDA."""
    settings = {'fp32_requested': 'ieee', 'autocast_in_model_forward': False}
    if hasattr(torch.backends, 'fp32_precision'):
        # Do not mix the old allow_tf32 switches with the new precision API.
        torch.backends.fp32_precision = 'ieee'
        torch.backends.cuda.matmul.fp32_precision = 'ieee'
        torch.backends.cudnn.conv.fp32_precision = 'ieee'
        if hasattr(torch.backends.cudnn, 'rnn'):
            torch.backends.cudnn.rnn.fp32_precision = 'ieee'
        settings['api'] = 'fp32_precision'
        settings['matmul'] = torch.backends.cuda.matmul.fp32_precision
    else:
        torch.set_float32_matmul_precision('highest')
        torch.backends.cuda.matmul.allow_tf32 = False
        torch.backends.cudnn.allow_tf32 = False
        settings['api'] = 'allow_tf32'
        settings['allow_tf32'] = False
    for key in ['allow_fp16_reduced_precision_reduction', 'allow_bf16_reduced_precision_reduction']:
        if hasattr(torch.backends.cuda.matmul, key):
            setattr(torch.backends.cuda.matmul, key, False)
            settings[key] = False
    torch.backends.cudnn.benchmark = False
    return settings


def validate_token_storage(tokens: torch.Tensor) -> torch.Tensor:
    """Validate -1 LEFT storage padding; reject holes, empty rows and other negatives."""
    if tokens.ndim != 2 or tokens.numel() == 0:
        raise ValueError('Tokens must be a nonempty two-dimensional tensor')
    if tokens.dtype not in (torch.int32, torch.int64):
        raise TypeError('Token IDs must be integers')
    if bool(tokens.lt(-1).any()):
        raise ValueError('-1 is the only storage padding sentinel')
    valid = tokens.ge(0)
    lengths = valid.long().sum(1)
    if not bool(lengths.gt(0).all()):
        raise ValueError('An all-padding row is invalid')
    expected = torch.arange(tokens.shape[1], device=tokens.device)[None, :] >= (
        tokens.shape[1] - lengths[:, None])
    if not torch.equal(valid, expected):
        raise ValueError('Only contiguous LEFT storage padding is allowed')
    return lengths


def left_pad_rows(rows: Sequence[torch.Tensor]) -> torch.Tensor:
    if not rows:
        raise ValueError('Cannot pad empty batch')
    width = max(int(row.numel()) for row in rows)
    out = torch.full((len(rows), width), -1, dtype=torch.long)
    for i, row in enumerate(rows):
        out[i, -row.numel():] = row.detach().cpu().long()
    return out


def unpad_digest(tokens: torch.Tensor) -> str:
    return hashlib.sha256(tokens[tokens >= 0].cpu().numpy().tobytes()).hexdigest()


def align_pair_width(pair: PairedCache) -> None:
    width = max(pair.high.seq_len, pair.low.seq_len)
    for batch in (pair.high, pair.low):
        if batch.seq_len < width:
            batch.tokens = torch.nn.functional.pad(
                batch.tokens, (width - batch.seq_len, 0), value=-1
            )


def batch_digest(batch: CachedBatch) -> str:
    h = hashlib.sha256()
    for tensor in [batch.tokens]:
        h.update(tensor.detach().cpu().numpy().tobytes())
    h.update(batch.orientation.tobytes())
    h.update(batch.strata.tobytes())
    # Identical text with different recorded matching keys is not silently reused.
    h.update(json.dumps(to_python(batch.meta), sort_keys=True).encode())
    return h.hexdigest()

class NativeModelSession:
    def __init__(self, model_name: str, cfg: SuiteConfig, store: RunStore):
        from transformers import AutoModelForCausalLM, AutoTokenizer
        self.model_name, self.cfg, self.store = model_name, cfg, store
        self.device = torch.device(cfg.device)
        self.dtype = getattr(torch, cfg.dtype)
        self.numeric_backend = configure_numeric_backend()
        seed_everything(cfg.seed)
        store.log(f'Loading native Hugging Face model: {model_name}, dtype={cfg.dtype}')
        prior_path=store.root/f'raw/model_{sanitize_filename(model_name)}.json'
        revision=None
        if cfg.resume and prior_path.exists():
            revision=json.loads(prior_path.read_text()).get('resolved_commit')
        revision_args={'revision':revision} if revision else {}
        tokenizer = AutoTokenizer.from_pretrained(model_name, trust_remote_code=False, **revision_args)
        hf_model = AutoModelForCausalLM.from_pretrained(
            model_name, dtype=self.dtype, attn_implementation='eager',
            trust_remote_code=False, **revision_args,
        ).to(self.device).eval()
        self.model = NativeHFAdapter(hf_model, tokenizer)
        self.model.execution_policy = cfg.execution_policy
        self.n_layers = self.model.cfg.n_layers
        self.n_heads = self.model.cfg.n_heads
        self.d_head = self.model.cfg.d_head
        self.d_model = self.model.cfg.d_model
        self.all_layers = list(range(self.n_layers))
        self.hook_names = {l:f'blocks.{l}.attn.hook_z' for l in self.all_layers}
        self.model_batch_size = min(cfg.model_batch_size, 8 if self.d_model >= 2048 else 32)
        self.set_batch_size = min(cfg.set_batch_size, 2 if self.d_model >= 2048 else 4)
        self._metric_memory = {}
        self.store.save_json(f'raw/model_{sanitize_filename(model_name)}.json', {
            'model':model_name, 'backend':'native_hf_output_projection_prehooks',
            'model_type':hf_model.config.model_type,
            'resolved_commit':getattr(hf_model.config,'_commit_hash',None),
            'config':hf_model.config.to_dict(),
            'output_head_via':'get_output_embeddings()',
            'weight_processing':'none', 'attention_implementation':'eager',
            'dtype':cfg.dtype, 'heads':self.n_heads, 'layers':self.n_layers,
            'numeric_backend':self.numeric_backend,
            'storage_padding':-1, 'model_input_padding':'none; exact-length routing',
        })
        check = pretrained_preflight(self)
        self.store.save_json(f'raw/pretrained_preflight_{sanitize_filename(model_name)}.json', check)
        self.store.log(f'PRETRAINED_NUMERICAL_PREFLIGHT_PASSED: {model_name}; '
                       f'dtype={cfg.dtype}; policy={self.model.execution_policy}')
        clear_cuda()


    def close(self) -> None:
        name = self.model_name
        del self.model
        clear_cuda()
        self.store.log(f"Released {name}")


    def token_id(self, token_text: str) -> int:
        try:
            return int(self.model.to_single_token(token_text))
        except Exception as exc:
            toks = self.model.to_tokens(token_text, prepend_bos=False).flatten().tolist()
            raise ValueError(
                f"{token_text!r} is not one token under {self.model_name}; token ids={toks}"
            ) from exc


    def readout_ids(self, readout: tuple[str, str]) -> tuple[int, int]:
        return self.token_id(readout[0]), self.token_id(readout[1])


    def readout_direction(self, readout_ids: tuple[int, int]) -> torch.Tensor:
        pos, neg = readout_ids
        return (
            self.model.W_U[:, pos].detach().float()
            - self.model.W_U[:, neg].detach().float()
        ).to(self.device)


    def tokenize_equal_length(self, texts: Sequence[str]) -> torch.Tensor:
        # Retained method name for the suite API. Variable-length state names are
        # Stored with LEFT sentinels; the adapter removes ALL sentinels before forward.
        rows = [self.model.to_tokens(text, prepend_bos=True)[0] for text in texts]
        return left_pad_rows(rows)


    @torch.inference_mode()
    def cache_tokens(self, tokens, orientation, strata, meta):
        tokens = tokens.detach().cpu().long()
        if not len(meta) == len(orientation) == len(strata) == len(tokens):
            raise ValueError('Prompt metadata has inconsistent lengths')
        # Repeated deterministic sequences are computed ONCE and expanded back.
        # This preserves the mean but is not treated as extra independent evidence.
        unique, inverse = torch.unique(tokens, dim=0, return_inverse=True)
        z_parts={l:[] for l in self.all_layers}
        logits_parts=[]
        wanted=set(self.hook_names.values())
        start=0
        micro=min(self.model_batch_size, max(1,self.cfg.max_batch_tokens//tokens.shape[1]))
        while start < len(unique):
            stop=min(start+micro,len(unique))
            try:
                logits, cache=self.model.run_with_cache(
                    unique[start:stop].to(self.device), names_filter=lambda n:n in wanted)
                logits_parts.append(logits[:, -1].detach().float().cpu())
                for l in self.all_layers:
                    z_parts[l].append(cache[self.hook_names[l]][:, -1].detach().to('cpu',dtype=self.dtype))
                del logits,cache
                start=stop
                self.store.progress(phase='caching prompts', forward_rows_done=start,
                                    forward_rows_total=len(unique), model=self.model_name)
            except torch.cuda.OutOfMemoryError:
                clear_cuda()
                if micro == 1:
                    raise
                micro=max(1,micro//2)
                self.model.oom_retries += 1
                self.store.log(f'Cache OOM: retrying SAME examples with batch={micro}')
        prompt_hash=hashlib.sha256(tokens.numpy().tobytes()+json.dumps(to_python(meta),sort_keys=True).encode()).hexdigest()
        manifest=f'raw/prompt_banks/{sanitize_filename(self.model_name)}_{prompt_hash}.json'
        if not (self.store.root/manifest).exists():
            self.store.save_json(manifest,dict(model=self.model_name,padding_sentinel=-1,
                unique_token_ids=unique.tolist(),row_to_unique=inverse.tolist(),
                orientation=list(orientation),strata=list(strata),metadata=meta,
                note='Token IDs are authoritative; repeated identical rows are not new independent inputs.'))
        return CachedBatch(
            tokens=tokens,
            final_logits=torch.cat(logits_parts).index_select(0,inverse),
            z_by_layer={l:torch.cat(v).index_select(0,inverse) for l,v in z_parts.items()},
            orientation=np.asarray(orientation,dtype=np.float32),
            strata=np.asarray(strata,dtype=np.int64), meta=[dict(x) for x in meta])


    def cached_y(self, batch: CachedBatch, readout_ids: tuple[int, int]) -> np.ndarray:
        pos, neg = readout_ids
        values = batch.final_logits[:, pos] - batch.final_logits[:, neg]
        return values.numpy() * batch.orientation


    def delta(self, pair: PairedCache) -> float:
        return float(
            np.mean(self.cached_y(pair.high, pair.readout_ids))
            - np.mean(self.cached_y(pair.low, pair.readout_ids))
        )


    @torch.inference_mode()
    def attribution_contrasts(self, pair):
        direction=self.readout_direction(pair.readout_ids)
        out={}
        for layer in self.all_layers:
            # Precompute W_O d; do not materialize every residual write or stack all W_O layers.
            wd=torch.einsum('hdm,m->hd',self.model.W_O[layer].float(),direction)
            sh=torch.einsum('bhd,hd->bh',pair.high.z_by_layer[layer].to(self.device).float(),wd)
            sl=torch.einsum('bhd,hd->bh',pair.low.z_by_layer[layer].to(self.device).float(),wd)
            oh=torch.as_tensor(pair.high.orientation,device=self.device)[:,None]
            ol=torch.as_tensor(pair.low.orientation,device=self.device)[:,None]
            diff=(sh*oh).mean(0)-(sl*ol).mean(0)
            out.update({(layer,h):float(diff[h]) for h in range(self.n_heads)})
        return out


    def _mask_by_layer(self, head_sets: Sequence[Sequence[Head]]) -> dict[int, torch.Tensor]:
        c = len(head_sets)
        masks: dict[int, torch.Tensor] = {}
        for layer in self.all_layers:
            mask = torch.zeros((c, self.n_heads), dtype=torch.bool, device=self.device)
            for idx, heads in enumerate(head_sets):
                for l, h in heads:
                    if l == layer:
                        mask[idx, h] = True
            if bool(mask.any()):
                masks[layer] = mask
        return masks


    def _make_hooks(
        self, head_sets: Sequence[Sequence[Head]], batch_size: int,
        replacements: Optional[dict[int, torch.Tensor]],
    ) -> list[tuple[str, Callable]]:
        if batch_size < 1 or not head_sets:
            raise ValueError('Need at least one prompt and one head set')
        for heads in head_sets:
            if any(not (0 <= l < self.n_layers and 0 <= h < self.n_heads) for l, h in heads):
                raise ValueError('Head coordinate outside the model')
        masks = self._mask_by_layer(head_sets)
        total_rows = len(head_sets) * batch_size
        hooks = []
        for layer, mask in masks.items():
            # Original order is SET MAJOR, prompt minor. Routing uses these row IDs.
            row_mask = mask.repeat_interleave(batch_size, dim=0)[:, :, None]
            replacement = None
            if replacements is not None:
                replacement = replacements[layer].to(self.device, dtype=self.dtype)
                if tuple(replacement.shape) != (batch_size, self.n_heads, self.d_head):
                    raise ValueError(f'Replacement shape mismatch at layer {layer}')
                replacement = replacement.repeat(len(head_sets), 1, 1)

            def make_callback(row_mask, replacement):
                def hook_fn(z, hook=None):
                    if z.ndim != 4 or tuple(z.shape[2:]) != (self.n_heads, self.d_head):
                        raise ValueError(f'Invalid head tensor: {tuple(z.shape)}')
                    row_ids = getattr(hook, 'batch_indices', None)
                    if row_ids is None:
                        row_ids = torch.arange(total_rows, device=z.device)
                    row_ids = torch.as_tensor(row_ids, device=z.device, dtype=torch.long)
                    if len(row_ids) != len(z) or bool((row_ids < 0).any()) or bool((row_ids >= total_rows).any()):
                        raise ValueError('Hook row IDs do not match the original intervention batch')
                    mask_here = row_mask.index_select(0, row_ids)
                    current = z[:, -1, :, :]
                    repl = (torch.zeros_like(current) if replacement is None
                            else replacement.index_select(0, row_ids))
                    z_out = z.clone()
                    z_out[:, -1, :, :] = torch.where(mask_here, repl, current)
                    return z_out
                return hook_fn
            hooks.append((self.hook_names[layer], make_callback(row_mask, replacement)))
        return hooks


    @torch.inference_mode()
    def intervened_y_many(self, batch, readout_ids, head_sets, replacements):
        if not head_sets:
            return np.empty((0,batch.n),dtype=np.float32)
        count=len(head_sets)
        # Deduplicate only executions with identical input AND identical replacements.
        unique_idx,inverse=unique_execution_rows(batch,replacements)
        outputs=np.empty((count,len(unique_idx)),dtype=np.float32)
        micro=max(1,min(self.model_batch_size,
                        self.cfg.max_batch_tokens//batch.seq_len)//count)
        start=0
        while start<len(unique_idx):
            idx=unique_idx[start:start+micro]
            p=len(idx)
            try:
                tok=batch.tokens[idx].to(self.device).repeat(count,1)
                repl=None if replacements is None else {l:v[idx] for l,v in replacements.items()}
                hooks=self._make_hooks(head_sets,p,repl)
                logits=self.model.run_with_hooks(tok,fwd_hooks=hooks)
                raw=(logits[:,-1,readout_ids[0]].float()-logits[:,-1,readout_ids[1]].float())
                outputs[:,start:start+p]=raw.reshape(count,p).detach().cpu().numpy()
                del tok,logits,raw,hooks
                start+=p
                self.store.progress(forward_rows_done=start, forward_rows_total=len(unique_idx),
                                    active_head_sets=count, model=self.model_name)
            except torch.cuda.OutOfMemoryError:
                clear_cuda()
                self.model.oom_retries+=1
                if micro>1:
                    micro=max(1,micro//2)
                    self.store.log(f'Intervention OOM: SAME sets/examples, prompt batch={micro}')
                elif count>1:
                    return np.concatenate([self.intervened_y_many(batch,readout_ids,[h],replacements)
                                           for h in head_sets],axis=0)
                else:
                    raise
        return outputs[:,inverse] * batch.orientation[None,:]


    @torch.inference_mode()
    def intervened_mean_logits(self,batch,heads,replacements):
        parts=[]
        micro=max(1,min(self.model_batch_size,self.cfg.max_batch_tokens//batch.seq_len))
        start=0
        while start<batch.n:
            stop=min(start+micro,batch.n)
            try:
                tok=batch.tokens[start:stop].to(self.device)
                repl=None if replacements is None else {l:v[start:stop] for l,v in replacements.items()}
                hooks=self._make_hooks([heads],stop-start,repl)
                logits=self.model.run_with_hooks(tok,fwd_hooks=hooks)
                parts.append(logits[:,-1].detach().float().cpu())
                del tok,logits,hooks
                start=stop
            except torch.cuda.OutOfMemoryError:
                clear_cuda()
                if micro==1: raise
                micro=max(1,micro//2)
                self.model.oom_retries+=1
        return torch.cat(parts).mean(0)



# -----------------------------------------------------------------------------
# Prompt construction
# -----------------------------------------------------------------------------



def unique_execution_rows(batch,replacements):
    if len(torch.unique(batch.tokens,dim=0)) == batch.n:
        return list(range(batch.n)), np.arange(batch.n)
    lookup,indices,inverse={},[],[]
    for i in range(batch.n):
        h=hashlib.sha256(batch.tokens[i].numpy().tobytes())
        if replacements is not None:
            for l in sorted(replacements):
                # view as bytes supports bfloat16, which NumPy does not natively support.
                h.update(replacements[l][i].contiguous().view(torch.uint8).cpu().numpy().tobytes())
        key=h.hexdigest()
        if key not in lookup:
            lookup[key]=len(indices)
            indices.append(i)
        inverse.append(lookup[key])
    return indices,np.asarray(inverse,dtype=int)


def comparison_record(actual, expected, atol, rtol, readout_ids=()):
    actual, expected = actual.detach().float(), expected.detach().float()
    if actual.shape != expected.shape:
        return {'passed': False, 'actual_shape': list(actual.shape),
                'expected_shape': list(expected.shape), 'reason': 'shape_mismatch'}
    diff = actual - expected
    finite = bool(torch.isfinite(actual).all() and torch.isfinite(expected).all())
    passed = finite and bool(torch.allclose(actual, expected, atol=atol, rtol=rtol))
    result = dict(passed=passed, atol=atol, rtol=rtol,
                  max_abs=float(diff.abs().max()), rms=float(diff.square().mean().sqrt()),
                  failure_fraction=float((diff.abs() > atol + rtol * expected.abs()).float().mean()),
                  centered_logit_max_abs=float((diff-diff.mean(-1, keepdim=True)).abs().max()))
    result['readouts'] = []
    for pos, neg in readout_ids:
        err = (actual[..., pos]-actual[..., neg]) - (expected[..., pos]-expected[..., neg])
        result['readouts'].append(dict(ids=[pos, neg], max_abs=float(err.abs().max())))
        # Avoid a large common logit scale concealing an inaccurate small contrast.
        if not bool(torch.isfinite(err).all()) or float(err.abs().max()) > 2 * atol:
            result['passed'] = False
    return result


@torch.inference_mode()
def pretrained_preflight(session, model_is_pretrained=True):
    """Gate the PRODUCTION unpadded path; separately diagnose the retired padded path.

    Failure changes execution policy only before any experimental cache is created.
    A model/run is frozen to the passed policy. On resume it must pass that SAME policy.
    No tolerance is enlarged and no scientific metric decides the execution policy.
    """
    model, cfg, store = session.model, session.cfg, session.store
    backend = configure_numeric_backend()
    stable_path = f'raw/pretrained_preflight_{sanitize_filename(session.model_name)}.json'
    prior = store.load_json(stable_path) if (store.root/stable_path).exists() else None
    locked = bool(prior and prior.get('status') == 'passed' and 'execution_policy' in prior)
    atol = cfg.fp32_preflight_atol if session.dtype == torch.float32 else .03
    rtol = cfg.fp32_preflight_rtol if session.dtype == torch.float32 else .002
    short_texts = ['Tokens: B C A\nAnswer:', 'A shorter answer:']
    # Test both the original failing short pair and experiment-scale prompts.
    texts = short_texts + [short_texts[0]]
    for b in (cfg.b_low, cfg.b_high):
        seq = symbolic_sequence('FRONT', b, cfg.evidence_len, cfg.tail_len, np.random.default_rng(0))
        texts.append(symbolic_prompt(seq, PRIMARY_READOUT))
    reports = [report_sentence('A', i+1, 'open' if i % 2 == 0 else 'closed', None)
               for i in range(cfg.nl_n_reports)]
    texts += [nl_prompt('open', 'closed', reports, q) for q in (1, -1)]
    tokens = left_pad_rows([model.to_tokens(t)[0] for t in texts]).to(session.device)
    lengths = validate_token_storage(tokens)
    readout_ids = [session.readout_ids(PRIMARY_READOUT), session.readout_ids(YES_NO_READOUT)]
    record = dict(status='running', model=session.model_name,
                  mode=('actual_pretrained_native_model' if model_is_pretrained
                        else 'random_config_or_test_double_NOT_research_evidence'),
                  dtype=str(session.dtype), numeric_backend=backend,
                  atol=atol, rtol=rtol, readout_difference_atol=2*atol,
                  real_lengths=lengths.cpu().tolist(), tests=[], attempts=[],
                  production_padding='none', resume_policy_locked=locked)
    attempt_path = stable_path.replace('.json', '_current_attempt.json')

    def persist():
        store.save_json(attempt_path, record)

    def check(label, actual, expected, a=atol, r=rtol, pairs=readout_ids):
        measured = {'test': label, **comparison_record(actual, expected, a, r, pairs)}
        record['tests'].append(measured)
        persist()
        if not measured['passed']:
            raise AssertionError(f'Numerical preflight {label} failed: {json.dumps(measured)}')
        return measured

    try:
        if session.dtype == torch.float32 and model.W_U.dtype != torch.float32:
            raise AssertionError('Declared FP32 run has a non-FP32 output matrix')
        reference = model.unpadded_reference(tokens).float()
        if not bool(torch.isfinite(reference).all()):
            raise FloatingPointError('Unhooked, unpadded native reference is not finite')
        # Reproduce the OLD comparison independently. It is a diagnostic, not a
        # permission to use padding; production forbids padding inside the model.
        short = left_pad_rows([model.to_tokens(t)[0] for t in short_texts]).to(session.device)
        old_mixed = model.native_reference(short).float()
        old_one = model.native_reference(short[1:2, -int(validate_token_storage(short)[1]):]).float()
        record['retired_padded_path'] = comparison_record(old_mixed[1:2], old_one, atol, rtol, readout_ids)
        record['retired_padded_path']['used_for_experiments'] = False
        persist()
        store.save_npz(f'raw/preflight_logits_{sanitize_filename(session.model_name)}.npz',
                       input_token_storage=tokens.cpu().numpy(), reference=reference.cpu().numpy(),
                       legacy_mixed=old_mixed.cpu().numpy(), legacy_single=old_one.cpu().numpy())
        store.log(f'NUMERIC PREFLIGHT: {session.model_name}; dtype={session.dtype}; '
                  f'legacy padded max error={record["retired_padded_path"]["max_abs"]:.6g}; '
                  'experimental forwards use no padding')
        if locked:
            modes = [(prior['execution_policy'], bool(prior['last_logits_only']))]
        else:
            # First test optimized vocabulary projection, then full projection, then
            # serial unpadded forwards. These are execution changes, NOT relaxed gates.
            modes = [(cfg.execution_policy, True), (cfg.execution_policy, False)]
            if cfg.singleton_fallback and cfg.execution_policy != 'singleton':
                modes.append(('singleton', False))
        passed = False
        for policy, last_only in modes:
            model.execution_policy, model.last_logits_only = policy, last_only
            start_checks = len(record['tests'])
            attempt = dict(execution_policy=policy, last_logits_only=last_only, status='running')
            record['attempts'].append(attempt)
            store.log(f'NUMERIC GATE: policy={policy}, final-only projection={last_only}')
            try:
                candidate = model(tokens).float()
                check('native_unpadded_reference', candidate, reference)
                # Unchanged real tokens with a wider STORAGE pad must be exactly
                # routed to the same actual sequence shape.
                wider = torch.nn.functional.pad(tokens, (13, 0), value=-1)
                check('extra_storage_padding_invariance', model(wider), candidate)
                logits, cache = model.run_with_cache(tokens, names_filter=lambda n: n in model.hook_dict)
                check('cache_is_observational', logits, candidate)
                for name, z in cache.items():
                    if tuple(z.shape) != (len(tokens), 1, session.n_heads, session.d_head):
                        raise AssertionError(f'Invalid final-head cache: {name}, {tuple(z.shape)}')
                # Check that grouping and inverse mapping restore cache rows too.
                permutation = torch.arange(len(tokens)-1, -1, -1, device=session.device)
                perm_logits, perm_cache = model.run_with_cache(tokens[permutation], names_filter=lambda n: n in model.hook_dict)
                check('row_permutation_logits', perm_logits[permutation], logits)
                cache_max = 0.0
                for name in cache:
                    torch.testing.assert_close(perm_cache[name][permutation], cache[name], atol=atol, rtol=rtol)
                    cache_max = max(cache_max, float((perm_cache[name][permutation]-cache[name]).abs().max()))
                record['cache_permutation_max_abs'] = cache_max
                heads = list(dict.fromkeys([(0, 0), (session.n_layers-1, session.n_heads-1)]))
                repl = {l: cache[session.hook_names[l]][:, -1].cpu() for l in session.all_layers}
                self_patch = model.run_with_hooks(tokens, session._make_hooks([heads], len(tokens), repl))
                check('self_patch_identity', self_patch, logits)
                zero = model.run_with_hooks(tokens, session._make_hooks([heads], len(tokens), None))
                if not bool(torch.isfinite(zero).all()):
                    raise FloatingPointError('Nonfinite zero-ablation result')
                single_zero = []
                for i, length in enumerate(lengths.cpu().tolist()):
                    real = tokens[i:i+1, -length:]
                    single_zero.append(model.run_with_hooks(real, session._make_hooks([heads], 1, None)))
                check('intervention_single_vs_batched', zero, torch.cat(single_zero))
                tiled = tokens.repeat(2, 1)
                multi = model.run_with_hooks(tiled, session._make_hooks([[], heads], len(tokens), None))
                check('multi_set_noop_matches_base', multi[:len(tokens)], logits)
                check('multi_set_ablation_matches_single_set', multi[len(tokens):], zero)
                # Test a typical symbolic sequence at the actual token-budget boundary.
                real = tokens[3:4, -int(lengths[3]):]
                n = max(2, min(session.model_batch_size, cfg.max_batch_tokens // real.shape[1]))
                repeated = real.repeat(n, 1)
                check('same_length_max_batch_base', model(repeated), model(real).repeat(n, 1, 1))
                repeated_zero = model.run_with_hooks(repeated, session._make_hooks([heads], n, None))
                real_zero = model.run_with_hooks(real, session._make_hooks([heads], 1, None))
                check('same_length_max_batch_ablation', repeated_zero, real_zero.repeat(n, 1, 1))
                attempt.update(status='passed', tests=len(record['tests'])-start_checks)
                passed = True
                break
            except AssertionError as exc:
                attempt.update(status='failed', reason=str(exc))
                persist()
                store.log(f'Execution mode rejected BEFORE experiments: {policy}, last_only={last_only}')
                if locked:
                    raise RuntimeError('Previously recorded execution policy no longer passes. '
                                       'Do not mix cached results; start a NEW result directory.') from exc
        if not passed:
            raise RuntimeError('All execution policies failed numerical checks; experiments were NOT started.')
        model.policy_frozen = True
        record.update(status='passed', execution_policy=model.execution_policy,
                      last_logits_only=model.last_logits_only, policy_frozen_before_data=True,
                      singleton_fallback_used=(cfg.execution_policy != model.execution_policy),
                      tests_passed_in_chosen_mode=len(record['tests'])-start_checks)
        # Keep the established filename while updating its content and precision fields.
        store.save_json(stable_path, record)
        persist()
        return record
    except Exception:
        record.update(status='failed', exception=traceback.format_exc())
        persist()
        raise


def symbolic_sequence(
    regime: Regime,
    b_count: int,
    evidence_len: int,
    tail_len: int,
    rng: np.random.Generator,
    permutation: Optional[np.ndarray] = None,
) -> list[str]:
    c_count = evidence_len - b_count
    if b_count < 0 or c_count < 0:
        raise ValueError("invalid B count")
    if regime == "FRONT":
        evidence = ["B"] * b_count + ["C"] * c_count
    elif regime == "BACK":
        evidence = ["C"] * c_count + ["B"] * b_count
    elif regime == "INTERLEAVE":
        evidence = []
        b_left, c_left = b_count, c_count
        turn = 0
        while len(evidence) < evidence_len:
            if (turn % 2 == 0 and b_left > 0) or c_left == 0:
                evidence.append("B")
                b_left -= 1
            else:
                evidence.append("C")
                c_left -= 1
            turn += 1
    elif regime == "RANDOM":
        perm = permutation if permutation is not None else rng.permutation(evidence_len)
        arr = np.empty(evidence_len, dtype=object)
        arr[perm[:b_count]] = "B"
        arr[perm[b_count:]] = "C"
        evidence = arr.tolist()
    else:
        raise ValueError(f"unknown regime: {regime}")
    return evidence + ["A"] * tail_len


def symbolic_prompt(sequence: Sequence[str], readout: tuple[str, str]) -> str:
    pos = readout[0].strip()
    neg = readout[1].strip()
    return (
        "Tokens:\n"
        + " ".join(sequence)
        + f"\nChoose one word: {pos} or {neg}\nAnswer:"
    )


def make_symbolic_texts(
    cfg: SuiteConfig,
    regime: Regime,
    b_count: int,
    n: int,
    seed: int,
    readout: tuple[str, str],
    permutations: Optional[Sequence[np.ndarray]] = None,
) -> tuple[list[str], list[dict[str, Any]]]:
    rng = np.random.default_rng(seed)
    texts: list[str] = []
    meta: list[dict[str, Any]] = []
    for idx in range(n):
        perm = None if permutations is None else np.asarray(permutations[idx])
        seq = symbolic_sequence(
            regime,
            b_count,
            cfg.evidence_len,
            cfg.tail_len,
            rng,
            permutation=perm,
        )
        texts.append(symbolic_prompt(seq, readout))
        meta.append(
            {
                "regime": regime,
                "b": b_count,
                "replicate": idx,
                "match_key": f"{regime}:{idx}",
            }
        )
    return texts, meta


def make_symbolic_pair_cache(
    session: NativeModelSession,
    cfg: SuiteConfig,
    regime: Regime,
    n_per_level: int,
    seed: int,
    readout: tuple[str, str],
    name: str,
) -> PairedCache:
    rng = np.random.default_rng(stable_int_hash(seed, regime, name, "perm"))
    permutations = None
    if regime == "RANDOM":
        permutations = [rng.permutation(cfg.evidence_len) for _ in range(n_per_level)]
    high_texts, high_meta = make_symbolic_texts(
        cfg,
        regime,
        cfg.b_high,
        n_per_level,
        stable_int_hash(seed, regime, name, "high"),
        readout,
        permutations,
    )
    low_texts, low_meta = make_symbolic_texts(
        cfg,
        regime,
        cfg.b_low,
        n_per_level,
        stable_int_hash(seed, regime, name, "low"),
        readout,
        permutations,
    )
    high_tokens = session.tokenize_equal_length(high_texts)
    low_tokens = session.tokenize_equal_length(low_texts)
    if high_tokens.shape[1] != low_tokens.shape[1]:
        raise ValueError("symbolic high/low prompt token lengths differ")
    orientation = np.ones(n_per_level, dtype=np.float32)
    strata = np.zeros(n_per_level, dtype=np.int64)
    high_cache = session.cache_tokens(high_tokens, orientation, strata, high_meta)
    low_cache = session.cache_tokens(low_tokens, orientation, strata, low_meta)
    pair = PairedCache(
        high=high_cache,
        low=low_cache,
        readout=readout,
        readout_ids=session.readout_ids(readout),
        name=name,
    )
    pair.validate()
    return pair


def rebuild_pair_readout(
    session: NativeModelSession,
    pair: PairedCache,
    readout: tuple[str, str],
    name: Optional[str] = None,
) -> PairedCache:
    return PairedCache(
        high=pair.high,
        low=pair.low,
        readout=readout,
        readout_ids=session.readout_ids(readout),
        name=name or pair.name,
    )


# -----------------------------------------------------------------------------
# Replacement construction and set-level metrics
# -----------------------------------------------------------------------------


def _stratified_index_groups(strata: np.ndarray) -> dict[int, np.ndarray]:
    return {int(s): np.where(strata == s)[0] for s in np.unique(strata)}


def stratified_mean_replacement(
    donor: CachedBatch,
    target: CachedBatch,
) -> dict[int, torch.Tensor]:
    donor_groups = _stratified_index_groups(donor.strata)
    target_groups = _stratified_index_groups(target.strata)
    result: dict[int, torch.Tensor] = {}
    for layer, donor_z in donor.z_by_layer.items():
        repl = torch.zeros(
            (target.n, donor_z.shape[1], donor_z.shape[2]),
            dtype=donor_z.dtype,
        )
        for stratum, target_idx in target_groups.items():
            if stratum not in donor_groups:
                raise ValueError(f"donor has no examples in stratum {stratum}")
            donor_idx = torch.as_tensor(donor_groups[stratum], dtype=torch.long)
            mean = donor_z.index_select(0, donor_idx).float().mean(dim=0).to(donor_z.dtype)
            repl[torch.as_tensor(target_idx, dtype=torch.long)] = mean
        result[layer] = repl
    return result


def pooled_mean_ablation_replacement(pair: PairedCache) -> tuple[dict[int, torch.Tensor], dict[int, torch.Tensor]]:
    combined_strata = np.concatenate([pair.high.strata, pair.low.strata])
    groups = _stratified_index_groups(combined_strata)
    high_repl: dict[int, torch.Tensor] = {}
    low_repl: dict[int, torch.Tensor] = {}
    for layer in pair.high.z_by_layer:
        combined = torch.cat([pair.high.z_by_layer[layer], pair.low.z_by_layer[layer]], dim=0)
        means: dict[int, torch.Tensor] = {}
        for stratum, idx in groups.items():
            means[stratum] = combined.index_select(
                0, torch.as_tensor(idx, dtype=torch.long)
            ).float().mean(dim=0).to(combined.dtype)
        h = torch.stack([means[int(s)] for s in pair.high.strata], dim=0)
        l = torch.stack([means[int(s)] for s in pair.low.strata], dim=0)
        high_repl[layer] = h
        low_repl[layer] = l
    return high_repl, low_repl


def matched_donor_indices(donor: CachedBatch, target: CachedBatch) -> np.ndarray:
    donor_by_key: dict[str, list[int]] = defaultdict(list)
    for idx, meta in enumerate(donor.meta):
        donor_by_key[str(meta.get("match_key", idx))].append(idx)
    counters: dict[str, int] = defaultdict(int)
    indices = []
    donor_groups = _stratified_index_groups(donor.strata)
    for idx, meta in enumerate(target.meta):
        key = str(meta.get("match_key", idx))
        candidates = donor_by_key.get(key, [])
        candidates = [j for j in candidates if donor.strata[j] == target.strata[idx]]
        if candidates:
            take = candidates[counters[key] % len(candidates)]
            counters[key] += 1
        else:
            raise ValueError(f"No genuine matched donor for target key {key}, stratum {target.strata[idx]}")
        indices.append(take)
    return np.asarray(indices, dtype=np.int64)



def indexed_replacement(donor: CachedBatch, target_indices: np.ndarray) -> dict[int, torch.Tensor]:
    idx = torch.as_tensor(target_indices, dtype=torch.long)
    return {layer: z.index_select(0, idx) for layer, z in donor.z_by_layer.items()}


def random_joint_replacement(
    donor: CachedBatch,
    target: CachedBatch,
    rng: np.random.Generator,
) -> dict[int, torch.Tensor]:
    donor_groups = _stratified_index_groups(donor.strata)
    indices = []
    for s in target.strata:
        candidates = donor_groups[int(s)]
        indices.append(int(rng.choice(candidates)))
    return indexed_replacement(donor, np.asarray(indices, dtype=np.int64))


def independent_head_replacement(
    donor: CachedBatch,
    target: CachedBatch,
    rng: np.random.Generator,
) -> dict[int, torch.Tensor]:
    donor_groups = _stratified_index_groups(donor.strata)
    result: dict[int, torch.Tensor] = {}
    for layer, z in donor.z_by_layer.items():
        repl = torch.empty((target.n, z.shape[1], z.shape[2]), dtype=z.dtype)
        for target_idx, stratum in enumerate(target.strata):
            candidates = donor_groups[int(stratum)]
            sampled = rng.choice(candidates, size=z.shape[1], replace=True)
            for head in range(z.shape[1]):
                repl[target_idx, head] = z[int(sampled[head]), head]
        result[layer] = repl
    return result


def gaussian_joint_replacement(donor,target,heads,rng,max_rank=None,ridge_fraction=0.):
    """Gaussian draw with the FULL empirical joint covariance, without a D x D matrix.

    X is n x D of concatenated selected heads. mu + E(X-mu)/sqrt(n-1)
    has exactly the empirical covariance in expectation. No PCA truncation or ridge
    is added. This matches covariance, NOT a natural-activation manifold.
    A deterministic donor bank has zero covariance and returns the mean.
    """
    result={l:torch.zeros((target.n,*z.shape[1:]),dtype=z.dtype) for l,z in donor.z_by_layer.items()}
    if not heads: return result
    dg=_stratified_index_groups(donor.strata);tg=_stratified_index_groups(target.strata)
    for st,idx in tg.items():
        if st not in dg: raise ValueError(f'Missing donor stratum {st}')
        di=torch.as_tensor(dg[st],dtype=torch.long)
        x=torch.cat([donor.z_by_layer[l].index_select(0,di)[:,h].float() for l,h in heads],dim=1)
        mu=x.mean(0,keepdim=True);xc=x-mu
        if len(x)>1:
            noise=torch.from_numpy(rng.standard_normal((len(idx),len(x))).astype(np.float32))
            samples=mu+noise@xc/math.sqrt(len(x)-1)
        else: samples=mu.expand(len(idx),-1).clone()
        offset=0
        for l,h in heads:
            width=donor.z_by_layer[l].shape[2]
            result[l][torch.as_tensor(idx),h]=samples[:,offset:offset+width].to(donor.z_by_layer[l].dtype)
            offset+=width
    return result



def score_from_arrays(arrays: Mapping[str, Any], lambda_weight: float = 0.5,
                      denominator_floor: Optional[float] = None) -> dict[str, float]:
    """One coherent estimand; floors stabilize division, NEVER create empty-set utility."""
    bh, bl = np.asarray(arrays['base_high']), np.asarray(arrays['base_low'])
    ah, al = np.asarray(arrays['ablated_high']), np.asarray(arrays['ablated_low'])
    ph, pl = np.asarray(arrays['patched_high']), np.asarray(arrays['patched_low'])
    delta = float(bh.mean() - bl.mean())
    da = float(ah.mean() - al.mean())
    gh = float((pl - bl).mean())
    gl = float((bh - ph).mean())
    raw_shrink = abs(delta) - abs(da)
    raw_hl = abs(delta) - abs(delta - gh)
    raw_lh = abs(delta) - abs(delta - gl)
    den = max(abs(delta), float(denominator_floor or 0), 1e-12)
    shrink, mh, ml = raw_shrink / den, raw_hl / den, raw_lh / den
    return dict(delta=delta, delta_ablated=da, gamma_hl=gh, gamma_lh=gl,
                shrink=shrink, match_hl=mh, match_lh=ml, match_avg=(mh+ml)/2,
                q_value=lambda_weight*shrink+(1-lambda_weight)*(mh+ml)/2,
                denominator=den, denominator_floored=den > abs(delta)+1e-15,
                raw_utility=lambda_weight*raw_shrink+(1-lambda_weight)*(raw_hl+raw_lh)/2)


def pair_fingerprint(pair: PairedCache) -> str:
    def cached_hash(batch):
        if not hasattr(batch, '_fingerprint'):
            batch._fingerprint = batch_digest(batch)
        return batch._fingerprint
    h = hashlib.sha256()
    h.update(cached_hash(pair.high).encode()); h.update(cached_hash(pair.low).encode())
    h.update(str(pair.readout_ids).encode())
    return h.hexdigest()


def setmetric_from_dict(row: Mapping[str, Any]) -> SetMetric:
    fields = {f.name for f in dataclasses.fields(SetMetric)}
    out = {key: value for key, value in row.items() if key in fields}
    out['heads'] = [tuple(map(int, h)) for h in out['heads']]
    return SetMetric(**out)


def default_patch_replacements(pair: PairedCache):
    donor = getattr(pair, 'donor_pair', pair)
    return (stratified_mean_replacement(donor.high, pair.low),
            stratified_mean_replacement(donor.low, pair.high))


def collect_set_effects(session, pair, heads, ablation_replacements=None,
                        patch_replacements=None) -> dict[str, np.ndarray]:
    pair.validate()
    bh = session.cached_y(pair.high, pair.readout_ids).astype(np.float64)
    bl = session.cached_y(pair.low, pair.readout_ids).astype(np.float64)
    if not heads:
        return dict(base_high=bh, base_low=bl, ablated_high=bh.copy(),
                    ablated_low=bl.copy(), patched_high=bh.copy(), patched_low=bl.copy())
    ar = ablation_replacements or (None, None)
    pr = patch_replacements or default_patch_replacements(pair)
    return dict(
        base_high=bh, base_low=bl,
        ablated_high=session.intervened_y_many(pair.high, pair.readout_ids, [heads], ar[0])[0].astype(np.float64),
        ablated_low=session.intervened_y_many(pair.low, pair.readout_ids, [heads], ar[1])[0].astype(np.float64),
        patched_high=session.intervened_y_many(pair.high, pair.readout_ids, [heads], pr[1])[0].astype(np.float64),
        patched_low=session.intervened_y_many(pair.low, pair.readout_ids, [heads], pr[0])[0].astype(np.float64),
    )


def publish_progress(session, **fields):
    method = getattr(getattr(session, 'store', None), 'progress', None)
    if method is not None:
        method(**fields)


def evaluate_head_sets(
    session, pair, head_sets, lambda_weight,
    denominator_floor=None, ablation_replacements=None, patch_replacements=None,
    progress_label=None,
) -> list[SetMetric]:
    """Save measured sets locally on a bounded cadence and at every call boundary.

    Existing checkpoints are read once. The same measurements and scores are used;
    only logging and disk-write scheduling differ from V6.

    Default patch donors can be an independent target-domain calibration split.
    No vocabulary readout or model weight is changed by this function.
    """
    if not head_sets:
        return []
    pair.validate()
    persist = (ablation_replacements is None and patch_replacements is None
               and session.cfg.save_metric_checkpoints)
    saved, checkpoint = {}, None
    if persist:
        donor = getattr(pair, 'donor_pair', pair)
        key = hashlib.sha256((session.model_name + pair_fingerprint(pair) +
                              pair_fingerprint(donor)).encode()).hexdigest()
        checkpoint = f'checkpoints/metrics_{key}.json'
        if key not in session._metric_memory:
            path = session.store.root / checkpoint
            session._metric_memory[key] = json.loads(path.read_text()) if path.exists() and session.cfg.resume else {}
        saved = session._metric_memory[key]
    def hkey(heads):
        return ';'.join(f'{int(l)}:{int(h)}' for l,h in sorted(set(map(tuple,heads))))
    requested = [list(map(tuple,h)) for h in head_sets]
    missing = {}
    for heads in requested:
        if hkey(heads) not in saved:
            missing[hkey(heads)] = heads
    bh = session.cached_y(pair.high, pair.readout_ids).astype(np.float64)
    bl = session.cached_y(pair.low, pair.readout_ids).astype(np.float64)
    ar = ablation_replacements or (None, None)
    pr = patch_replacements or default_patch_replacements(pair)
    work_sets = list(missing.values())
    done = 0
    timer = last_save = time.monotonic()
    saved_at = 0
    dirty = False
    label = progress_label or pair.name
    publish_progress(session, detail=label, phase='set evaluation', sets_done=0,
                     sets_total=len(work_sets), cached_sets=len(requested)-len(work_sets),
                     eta_seconds=None, forward_rows_done=None, forward_rows_total=None,
                     force=bool(progress_label))
    try:
        for chunk in chunks(work_sets, session.set_batch_size):
            real = [hs for hs in chunk if hs]
            if real:
                results = []
                for phase, batch, repl in (
                    ('ablation high', pair.high, ar[0]), ('ablation low', pair.low, ar[1]),
                    ('patch high-to-low', pair.low, pr[0]), ('patch low-to-high', pair.high, pr[1])):
                    publish_progress(session, detail=label, phase=phase,
                                     sets_done=done, sets_total=len(work_sets))
                    results.append(session.intervened_y_many(batch, pair.readout_ids, real, repl))
                ah, al, pl, ph = results
                for j, heads in enumerate(real):
                    v = score_from_arrays(dict(base_high=bh,base_low=bl,ablated_high=ah[j].astype(float),
                                          ablated_low=al[j].astype(float),patched_high=ph[j].astype(float),
                                          patched_low=pl[j].astype(float)), lambda_weight)
                    saved[hkey(heads)] = {k:v[k] for k in ('delta','delta_ablated','gamma_hl','gamma_lh')}
            if any(not hs for hs in chunk):
                d = float(bh.mean()-bl.mean())
                saved[''] = dict(delta=d,delta_ablated=d,gamma_hl=0.,gamma_lh=0.)
            done += len(chunk)
            dirty = True
            now = time.monotonic()
            if checkpoint and (
                now-last_save >= session.cfg.metric_checkpoint_interval_seconds
                or done-saved_at >= session.cfg.metric_checkpoint_set_interval):
                session.store.save_json(checkpoint,saved)
                last_save, saved_at, dirty = now, done, False
            rate = done / max(now-timer, 1e-9)
            publish_progress(session, detail=label, phase='set batch complete', sets_done=done,
                             sets_total=len(work_sets), eta_seconds=round((len(work_sets)-done)/rate,1))
    finally:
        # Completed microbatches survive normal interruption; an incomplete metric is never saved.
        if checkpoint and dirty:
            session.store.save_json(checkpoint,saved)
    if progress_label:
        publish_progress(session, force=True, detail=label, phase='set evaluation done',
                         sets_done=done, sets_total=len(work_sets), eta_seconds=0)
    result=[]
    for heads in requested:
        v = saved[hkey(heads)]
        d, da, gh, gl = (float(v[k]) for k in ('delta','delta_ablated','gamma_hl','gamma_lh'))
        den = max(abs(d),float(denominator_floor or 0.),1e-12)
        sh = (abs(d)-abs(da))/den
        mh,ml = (abs(d)-abs(d-gh))/den,(abs(d)-abs(d-gl))/den
        result.append(SetMetric(heads=heads,delta=d,delta_ablated=da,gamma_hl=gh,gamma_lh=gl,
                      shrink=sh,match_hl=mh,match_lh=ml,match_avg=(mh+ml)/2,
                      q_value=lambda_weight*sh+(1-lambda_weight)*(mh+ml)/2,
                      denominator=den,denominator_floored=den>abs(d)+1e-15))
    return result


def raw_utility(metric, lambda_weight=0.5):
    v = asdict(metric) if dataclasses.is_dataclass(metric) else metric
    d,da,gh,gl=(float(v[k]) for k in ('delta','delta_ablated','gamma_hl','gamma_lh'))
    return lambda_weight*(abs(d)-abs(da))+(1-lambda_weight)*(abs(d)-(abs(d-gh)+abs(d-gl))/2)


def pair_clusters(pair):
    """Independent pair units, not repeated rows; reversed NL queries share one unit."""
    if pair.high.n != pair.low.n:
        raise ValueError('Paired inference requires equal high/low rows')
    groups=defaultdict(list)
    for i,(mh,ml) in enumerate(zip(pair.high.meta,pair.low.meta)):
        if pair.high.strata[i] != pair.low.strata[i]:
            raise ValueError('Paired inference cannot match different query strata')
        if 'evidence_id' in mh:
            key=(mh.get('state_pair'),mh.get('bank'),mh['evidence_id'],ml['evidence_id'])
        elif 'sequence_key' in mh:
            key=(mh.get('state_pair'),mh.get('bank'),mh['sequence_key'],ml['sequence_key'])
        else:
            key=(unpad_digest(pair.high.tokens[i]),unpad_digest(pair.low.tokens[i]))
        groups[str(key)].append(i)
    return list(groups.values())


def effect_summary(session, pair, heads, store, name, cfg, arrays=None):
    arrays = arrays if arrays is not None else collect_set_effects(session,pair,heads)
    clusters=pair_clusters(pair)
    out=score_from_arrays(arrays,cfg.lambda_weight)
    out.update(heads=list(heads),n_rows_per_level=pair.high.n,unique_pair_clusters=len(clusters),
               weak_effect=abs(out['delta'])<cfg.weak_effect_floor,
               ci_conditioning='fixed selected set and fixed donor calibration; no selection uncertainty')
    rng=np.random.default_rng(stable_int_hash(cfg.seed,name,'paired-bootstrap'))
    keys=['delta','shrink','match_avg','q_value','raw_utility']
    if len(clusters)>=2:
        boot={k:[] for k in keys}
        for _ in range(cfg.bootstrap_repetitions):
            idx=np.concatenate([clusters[j] for j in rng.integers(0,len(clusters),len(clusters))])
            v=score_from_arrays({k:np.asarray(a)[idx] for k,a in arrays.items()},cfg.lambda_weight)
            for k in keys:
                # Raw effect CIs are always retained; weak normalized estimands omitted.
                boot[k].append(v[k] if k in ('delta','raw_utility') or abs(v['delta'])>=cfg.weak_effect_floor else np.nan)
        for k in keys:
            finite=np.asarray(boot[k]);finite=finite[np.isfinite(finite)]
            out[k+'_ci_low']=float(np.quantile(finite,.025)) if len(finite) else float('nan')
            out[k+'_ci_high']=float(np.quantile(finite,.975)) if len(finite) else float('nan')
        out['ci_status']='paired_cluster_percentile'
    else:
        out['ci_status']='not_estimable_single_unique_pair'
        for k in keys: out[k+'_ci_low']=out[k+'_ci_high']=float('nan')
    store.save_npz(f'raw/effects/{sanitize_filename(name)}.npz',**arrays)
    store.save_json(f'raw/effects/{sanitize_filename(name)}.json',out)
    return out



def run_buc_pipeline(session, selection_pair, evaluation_pair, cfg, name,
                     denominator_floor=None) -> BUCResult:
    selection_pair.validate(); evaluation_pair.validate()
    identity=hashlib.sha256((session.model_name+name+pair_fingerprint(selection_pair)+
        pair_fingerprint(evaluation_pair)+str(denominator_floor)).encode()).hexdigest()
    checkpoint=f'checkpoints/buc_{identity}.json'
    path=session.store.root/checkpoint
    if path.exists() and cfg.resume:
        state=json.loads(path.read_text())
        if state.get('status')=='completed':
            return buc_from_dict(state['result'])
    else: state={}
    if 'single_rows' not in state:
        contrasts=session.attribution_contrasts(selection_pair)
        shortlist=sorted(contrasts,key=lambda h:(-abs(contrasts[h]),h))[:cfg.shortlist_size]
        sm=evaluate_head_sets(session,selection_pair,[[h] for h in shortlist],cfg.lambda_weight,denominator_floor)
        sm.sort(key=lambda m:(-m.q_value,m.heads[0]))
        state=dict(status='running',shortlist=shortlist,single_rows=[asdict(m) for m in sm],
                   pool=[m.heads[0] for m in sm[:cfg.single_head_pool_size]],greedy_rows=[],stop_step=0)
        session.store.save_json(checkpoint,state)
    shortlist=list(map(tuple,state['shortlist']))
    pool=list(map(tuple,state['pool']))
    greedy_rows=state['greedy_rows']
    selected=[tuple(row['added_head']) for row in greedy_rows]
    stop_step=int(state['stop_step'])
    remaining=[h for h in pool if h not in selected]
    if not (stop_step and not cfg.continue_greedy_after_stop):
        for step in range(len(selected)+1,min(cfg.greedy_budget,len(pool))+1):
            metrics=evaluate_head_sets(session,selection_pair,[selected+[h] for h in remaining],
                        cfg.lambda_weight,denominator_floor)
            best=max(range(len(metrics)),key=lambda j:(metrics[j].q_value,tuple(-v for v in remaining[j])))
            head=remaining.pop(best); selected.append(head)
            row={'step':step,'added_head':head,**asdict(metrics[best])}
            greedy_rows.append(row)
            if not stop_step and row['shrink']>=cfg.target_shrink and row['match_avg']>=cfg.target_match:
                stop_step=step
            state.update(greedy_rows=greedy_rows,stop_step=stop_step)
            session.store.save_json(checkpoint,state)
            session.store.log(f'BUC {name} step {step}/{min(cfg.greedy_budget,len(pool))}: '
                              f'Q={row["q_value"]:.4f}, heads={head}')
            if stop_step and not cfg.continue_greedy_after_stop: break
    if not selected: raise RuntimeError('No BUC candidate available')
    actual_stop=stop_step or len(selected)
    chosen=selected[:actual_stop]
    sel=evaluate_head_sets(session,selection_pair,[chosen],cfg.lambda_weight,denominator_floor)[0]
    ev=evaluate_head_sets(session,evaluation_pair,[chosen],cfg.lambda_weight)[0]
    result=BUCResult(name,selection_pair.readout,shortlist,pool,state['single_rows'],selected,
                     greedy_rows,actual_stop,chosen,asdict(sel),asdict(ev))
    session.store.save_json(checkpoint,dict(status='completed',result=asdict(result)))
    return result


def buc_from_dict(data):
    v=dict(data)
    for key in ('shortlist','single_pool','greedy_order','selected_heads'):
        v[key]=[tuple(map(int,h)) for h in v[key]]
    v['readout']=tuple(v['readout'])
    return BUCResult(**v)



def layer_matched_random_set(
    heads: Sequence[Head],
    n_heads: int,
    rng: np.random.Generator,
) -> list[Head]:
    counts: dict[int, int] = defaultdict(int)
    for layer, _ in heads:
        counts[int(layer)] += 1
    out: list[Head] = []
    selected_by_layer: dict[int, set[int]] = defaultdict(set)
    for layer, count in counts.items():
        choices = rng.choice(n_heads, size=count, replace=False)
        for head in choices:
            selected_by_layer[layer].add(int(head))
    for layer in sorted(selected_by_layer):
        out.extend((layer, head) for head in sorted(selected_by_layer[layer]))
    return out


# -----------------------------------------------------------------------------
# Primary-model baseline, reused by several stress tests
# -----------------------------------------------------------------------------


def prepare_primary_symbolic_data(session,cfg,readout=PRIMARY_READOUT):
    data={}
    for regime in REGIMES:
        splits={}
        for split,n in [('selection',cfg.selection_per_level),('evaluation',cfg.evaluation_per_level),
                        ('calibration',cfg.selection_per_level)]:
            splits[split]=make_symbolic_pair_cache(session,cfg,regime,n,
                stable_int_hash(cfg.seed,'primary',regime,split),readout,f'{regime}-{split}')
        splits['evaluation'].donor_pair=splits['calibration']
        data[regime]=splits
    return data


def run_primary_buc(session,cfg,store,data):
    results={};rows=[]
    for regime in REGIMES:
        sel,ev=data[regime]['selection'],data[regime]['evaluation']
        result=run_buc_pipeline(session,sel,ev,cfg,f'primary-{regime}')
        results[regime]=result
        store.save_json(f'raw/primary_buc_{regime}.json',result)
        summary=store.task('primary-effects-'+regime,
            lambda ev=ev,result=result,regime=regime:effect_summary(session,ev,result.selected_heads,
                store,'primary-'+regime,cfg))
        rows.append(dict(regime=regime,stop_step=result.stop_step,
            reached_selection_threshold=result.selection_metric['shrink']>=cfg.target_shrink and
                                        result.selection_metric['match_avg']>=cfg.target_match,
            calibration='separate prompt-pair bank; same deterministic content where applicable',**summary))
        store.save_csv('tables/primary_buc.csv',rows)
    return results





# -----------------------------------------------------------------------------
# Experiment 1: random-vocabulary readout audit
# -----------------------------------------------------------------------------






def eligible_readout_tokens(session,min_len,max_len):
    tokenizer=session.model.tokenizer
    pattern=re.compile(r' [A-Za-z]{'+str(min_len)+','+str(max_len)+'}')
    eligible=[]
    # Unused padded embedding slots are not vocabulary items.
    for i in range(min(len(tokenizer),int(session.model.cfg.d_vocab))):
        text=tokenizer.decode([i],clean_up_tokenization_spaces=False,skip_special_tokens=False)
        if not pattern.fullmatch(text): continue
        try:
            if session.token_id(text)==i: eligible.append(dict(token_id=i,text=text))
        except ValueError: continue
    if len(eligible)<2: raise ValueError('Too few eligible alphabetic tokens')
    return eligible


def register_readouts(session,cfg,store):
    path=store.raw/'readout_pair_registry.json'
    if path.exists(): return json.loads(path.read_text())
    eligible=eligible_readout_tokens(session,cfg.random_readout_min_word_len,cfg.random_readout_max_word_len)
    store.save_csv('raw/readout_eligible_population.csv',eligible)
    rng=np.random.default_rng(stable_int_hash(cfg.seed,'readout-registry'))
    pairs=[];seen=set()
    possible=len(eligible)*(len(eligible)-1)
    if cfg.random_readout_scan_pairs>possible: raise ValueError('Pair request exceeds eligible ordered population')
    while len(pairs)<cfg.random_readout_scan_pairs:
        a,b=map(int,rng.choice(len(eligible),2,replace=False))
        if (a,b) in seen: continue
        seen.add((a,b));pairs.append(dict(pair_index=len(pairs),positive=eligible[a]['text'],
            negative=eligible[b]['text'],pos_id=eligible[a]['token_id'],neg_id=eligible[b]['token_id']))
    store.save_json('raw/readout_pair_registry.json',pairs)
    store.save_json('raw/readout_registry_design.json',dict(population='leading-space alphabetic single tokens; '
                        'not asserted to be English dictionary words',eligible_tokens=len(eligible),
                        selection='uniform ordered pairs without replacement, fixed RNG before response/BUC',
                        full_buc_subset=list(range(cfg.random_readout_full_pairs))))
    return pairs


def pair_metrics_from_vectors(pos_id,neg_id,delta_vec,delta_abl_vec,gamma_hl_vec,gamma_lh_vec):
    d,da,gh,gl=[float(v[pos_id]-v[neg_id]) for v in (delta_vec,delta_abl_vec,gamma_hl_vec,gamma_lh_vec)]
    den=abs(d)
    if den<=1e-12: sh=mh=ml=float('nan')
    else: sh=1-abs(da)/den;mh=1-abs(d-gh)/den;ml=1-abs(d-gl)/den
    return dict(delta=d,delta_ablated=da,gamma_hl=gh,gamma_lh=gl,shrink=sh,
                match_hl=mh,match_lh=ml,match_avg=(mh+ml)/2,q_value=(sh+(mh+ml)/2)/2)


def head_write_norms(session,pair):
    out={}
    for l in session.all_layers:
        z=torch.cat([pair.high.z_by_layer[l],pair.low.z_by_layer[l]]).to(session.device,dtype=torch.float32)
        w=session.model.W_O[l].to(session.device,dtype=torch.float32)
        norm=torch.linalg.vector_norm(torch.einsum('bhd,hdm->bhm',z,w),dim=-1).mean(0)
        for h in range(session.n_heads):out[(l,h)]=float(norm[h])
    return out


def norm_layer_matched_set(heads,norms,n_heads,rng):
    selected=[]
    for l,h in heads:
        candidates=[(l,j) for j in range(n_heads) if (l,j) not in selected]
        candidates.sort(key=lambda a:abs(math.log(max(norms[a],1e-12))-math.log(max(norms[(l,h)],1e-12))))
        # Randomized nearest-rank matching, not an exact norm-equality claim.
        candidate=candidates[int(rng.integers(0,min(4,len(candidates))))]
        selected.append(candidate)
    return selected


def run_baselines(session,cfg,store,data,primary_buc):
    rows=[];random_rows=[];differences=[]
    for regime in REGIMES:
        sel,ev=data[regime]['selection'],data[regime]['evaluation'];buc=primary_buc[regime]
        attribution=session.attribution_contrasts(sel)
        norms=head_write_norms(session,sel)
        orders={'BUC':buc.greedy_order,
                'sensitivity_only':sorted(attribution,key=lambda h:(-abs(attribution[h]),h)),
                'single_HL_patch': [tuple(r['heads'][0]) for r in sorted(buc.single_scores,key=lambda r:-r['match_hl'])],
                'single_bidirectional_patch':[tuple(r['heads'][0]) for r in sorted(buc.single_scores,key=lambda r:-r['match_avg'])],
                'write_norm':sorted(norms,key=lambda h:(-norms[h],h))}
        for k in cfg.fixed_budgets:
            if k>len(buc.greedy_order):continue
            for method,order in orders.items():
                heads=order[:k];name=f'baseline-{regime}-k{k}-{method}'
                def work(method=method,heads=heads,name=name,k=k,ev=ev,regime=regime):
                    before=session.model.forward_calls;start=time.monotonic()
                    summary=effect_summary(session,ev,heads,store,name,cfg)
                    return dict(regime=regime,budget=k,method=method,
                        evaluation_forward_calls=session.model.forward_calls-before,
                        evaluation_seconds=time.monotonic()-start,
                        timing_scope='evaluation only; shared cached selection cost is not a compute-matched comparison',**summary)
                rows.append(store.task(name,work));store.save_csv('tables/fixed_budget_baselines.csv',rows)
            def controls(k=k,regime=regime,ev=ev,buc=buc,norms=norms):
                rng=np.random.default_rng(stable_int_hash(cfg.seed,'baseline-controls',regime,k))
                reference=buc.greedy_order[:k];out=[]
                for mode in ('layer_matched','shortlist_uniform','layer_norm_nearest'):
                    sets=[]
                    for _ in range(cfg.baseline_random_draws):
                        if mode=='layer_matched':heads=layer_matched_random_set(reference,session.n_heads,rng)
                        elif mode=='shortlist_uniform':
                            heads=[buc.single_pool[int(i)] for i in rng.choice(len(buc.single_pool),k,replace=False)]
                        else:heads=norm_layer_matched_set(reference,norms,session.n_heads,rng)
                        sets.append(heads)
                    mm=evaluate_head_sets(session,ev,sets,cfg.lambda_weight)
                    for draw,m in enumerate(mm):out.append(dict(regime=regime,budget=k,control=mode,draw=draw,**asdict(m)))
                return out
            random_rows.extend(store.task(f'baseline-controls-{regime}-k{k}',controls))
            store.save_csv('tables/fixed_budget_random_controls.csv',random_rows)
            # Paired bootstrap of method DIFFERENCE; the same input clusters go to both methods.
            basefile=store.root/f'raw/effects/baseline-{regime}-k{k}-BUC.npz'
            with np.load(basefile) as f: base={a:f[a] for a in f.files}
            clusters=pair_clusters(ev)
            for method in orders:
                if method=='BUC':continue
                path=store.root/f'raw/effects/baseline-{regime}-k{k}-{method}.npz'
                with np.load(path) as f:other={a:f[a] for a in f.files}
                point=score_from_arrays(base,cfg.lambda_weight)['q_value']-score_from_arrays(other,cfg.lambda_weight)['q_value']
                boot=[];rng=np.random.default_rng(stable_int_hash(cfg.seed,regime,k,method,'difference'))
                if len(clusters)>=2:
                    for _ in range(cfg.bootstrap_repetitions):
                        idx=np.concatenate([clusters[j] for j in rng.integers(0,len(clusters),len(clusters))])
                        x=score_from_arrays({a:v[idx] for a,v in base.items()},cfg.lambda_weight)
                        y=score_from_arrays({a:v[idx] for a,v in other.items()},cfg.lambda_weight)
                        if abs(x['delta'])>=cfg.weak_effect_floor:boot.append(x['q_value']-y['q_value'])
                differences.append(dict(regime=regime,budget=k,comparison='BUC minus '+method,q_difference=point,
                    ci_low=float(np.quantile(boot,.025)) if boot else float('nan'),
                    ci_high=float(np.quantile(boot,.975)) if boot else float('nan'),
                    unique_pair_clusters=len(clusters),scope='conditional on fixed selection/donors; not simultaneous CIs'))
            store.save_csv('tables/paired_baseline_differences.csv',differences)
    store.mark_done('baselines',dict(method_rows=len(rows),random_rows=len(random_rows)))

def cache_symbolic_level(session,cfg,regime,b,n,seed,cue='canonical'):
    rng=np.random.default_rng(seed)
    permutations=[rng.permutation(cfg.evidence_len) for _ in range(n)] if regime=='RANDOM' else None
    texts,meta=make_symbolic_texts(cfg,regime,b,n,seed,PRIMARY_READOUT,permutations)
    if cue!='canonical':
        for i,text in enumerate(texts):
            if cue=='alternate_prefix':text=text.replace('Tokens:\n','Symbol sequence:\n',1)
            elif cue=='alternate_answer_cue':text=text.replace('Choose one word:','Continue with one word:').replace('\nAnswer:','\nResponse:')
            else:raise ValueError(cue)
            texts[i]=text
    for m in meta:m['cue']=cue
    return session.cache_tokens(session.tokenize_equal_length(texts),np.ones(n),np.zeros(n,dtype=int),meta)


def make_generalization_pair(session,cfg,source_regime,target_regime,low_b,high_b,n,seed,name,cue='canonical'):
    # Same RNG sequence makes RANDOM count levels nested paired permutations.
    high=cache_symbolic_level(session,cfg,target_regime,high_b,n,seed,cue)
    low=cache_symbolic_level(session,cfg,source_regime,low_b,n,seed,cue)
    p=PairedCache(high,low,PRIMARY_READOUT,session.readout_ids(PRIMARY_READOUT),name);p.validate();return p


def run_generalization(session,cfg,store,data,primary_buc):
    curves=[];curve_summary=[];gaps=[];transfer=[];order_rows=[];cue_rows=[];stability=[]
    for regime in REGIMES:
        heads=primary_buc[regime].selected_heads
        def count_work(regime=regime,heads=heads):
            rows=[]
            for b in cfg.count_grid:
                key=f'count-{regime}-{b}'
                def task(b=b,key=key):
                    cache=cache_symbolic_level(session,cfg,regime,b,cfg.generalization_replicates,
                            stable_int_hash(cfg.seed,'count-eval',regime))
                    y=session.cached_y(cache,session.readout_ids(PRIMARY_READOUT))
                    a=session.intervened_y_many(cache,session.readout_ids(PRIMARY_READOUT),[heads],None)[0]
                    return [dict(regime=regime,b=b,replicate=i,token_hash=unpad_digest(cache.tokens[i]),
                                 base_y=float(y[i]),ablated_y=float(a[i])) for i in range(cache.n)]
                rows.extend(store.task(key,task))
            df=pd.DataFrame(rows);means=df.groupby('b')[['base_y','ablated_y']].mean().reset_index()
            slope=float(np.polyfit(means.b,means.base_y,1)[0]);abl=float(np.polyfit(means.b,means.ablated_y,1)[0])
            rho=float(stats.spearmanr(means.b,means.base_y).statistic)
            fit=np.polyval(np.polyfit(means.b,means.base_y,1),means.b)
            ss=float(np.sum((means.base_y-means.base_y.mean())**2))
            summary=dict(regime=regime,slope=slope,ablated_slope=abl,
                slope_reduction=1-abs(abl)/abs(slope) if abs(slope)>1e-12 else float('nan'),
                spearman_on_count_means=rho,linear_r2_on_count_means=1-float(np.sum((means.base_y-fit)**2))/ss if ss>0 else float('nan'),
                set_fixed=True,selected_heads=heads)
            fig,ax=plt.subplots(figsize=(6,4));ax.plot(means.b,means.base_y,marker='o',label='Original')
            ax.plot(means.b,means.ablated_y,marker='s',label='Fixed-set ablation');ax.set_xlabel('B count')
            ax.set_ylabel('Raw logit difference');ax.set_title(regime);ax.legend();fig.tight_layout()
            fig.savefig(store.plots/f'fixed_count_{regime}.png',dpi=160);plt.close(fig)
            return dict(rows=rows,summary=summary)
        out=store.task('count-sweep-'+regime,count_work);curves.extend(out['rows']);curve_summary.append(out['summary'])
        store.save_csv('tables/fixed_set_count_examples.csv',curves);store.save_csv('tables/fixed_set_count_summary.csv',curve_summary)
        for low,high in cfg.unseen_gaps:
            name=f'unseen-gap-{regime}-{low}-{high}'
            def work(low=low,high=high,regime=regime,heads=heads,name=name):
                ev=make_generalization_pair(session,cfg,regime,regime,low,high,cfg.evaluation_per_level,
                      stable_int_hash(cfg.seed,name,'eval'),name)
                ev.donor_pair=make_generalization_pair(session,cfg,regime,regime,low,high,cfg.selection_per_level,
                      stable_int_hash(cfg.seed,name,'calibration'),name+'-donor')
                return dict(regime=regime,low_count=low,high_count=high,
                    **effect_summary(session,ev,heads,store,name,cfg))
            gaps.append(store.task(name,work));store.save_csv('tables/unseen_gap_fixed_set.csv',gaps)
        for cue in ('alternate_prefix','alternate_answer_cue'):
            name=f'cue-{regime}-{cue}'
            def work(cue=cue,regime=regime,heads=heads,name=name):
                ev=make_generalization_pair(session,cfg,regime,regime,cfg.b_low,cfg.b_high,cfg.evaluation_per_level,
                    stable_int_hash(cfg.seed,'cue-eval',regime),name,cue)
                ev.donor_pair=make_generalization_pair(session,cfg,regime,regime,cfg.b_low,cfg.b_high,cfg.selection_per_level,
                    stable_int_hash(cfg.seed,'cue-donor',regime),name+'-donor',cue)
                return dict(regime=regime,cue=cue,**effect_summary(session,ev,heads,store,name,cfg))
            cue_rows.append(store.task(name,work));store.save_csv('tables/fixed_set_cue_transfer.csv',cue_rows)
    # Equal-k cross-regime transfer removes the old source-budget confound.
    for k in cfg.fixed_budgets:
        for source in REGIMES:
            if k>len(primary_buc[source].greedy_order):continue
            heads=primary_buc[source].greedy_order[:k]
            for target in REGIMES:
                name=f'cross-regime-k{k}-{source}-to-{target}'
                def work(k=k,source=source,target=target,heads=heads,name=name):
                    return dict(budget=k,source=source,target=target,
                        **effect_summary(session,data[target]['evaluation'],heads,store,name,cfg))
                transfer.append(store.task(name,work))
                store.save_csv('tables/fixed_budget_cross_regime_transfer.csv',transfer)
    contrasts=[('FRONT','BACK',cfg.b_low),('FRONT','BACK',cfg.b_high),
               ('FRONT','INTERLEAVE',cfg.b_high),('INTERLEAVE','RANDOM',cfg.b_high)]
    store.save_json('raw/order_only_registry.json',contrasts)
    for source,target,b in contrasts:
        name=f'order-{source}-{target}-b{b}'
        def work(source=source,target=target,b=b,name=name):
            dd={split:make_generalization_pair(session,cfg,source,target,b,b,n,
                 stable_int_hash(cfg.seed,name,split),name+'-'+split)
                for split,n in [('selection',cfg.selection_per_level),('evaluation',cfg.evaluation_per_level),
                                ('calibration',cfg.selection_per_level)]}
            dd['evaluation'].donor_pair=dd['calibration']
            result=run_buc_pipeline(session,dd['selection'],dd['evaluation'],cfg,name)
            rng=np.random.default_rng(stable_int_hash(cfg.seed,name,'control'))
            nulls=evaluate_head_sets(session,dd['evaluation'],[layer_matched_random_set(result.selected_heads,
                session.n_heads,rng) for _ in range(cfg.baseline_random_draws)],cfg.lambda_weight)
            store.save_json(f'raw/{name}_buc.json',result);store.save_csv(f'raw/{name}_controls.csv',[asdict(x) for x in nulls])
            return dict(source=source,target=target,b_count=b,counts_equal=True,
                    random_q_mean=float(np.mean([x.q_value for x in nulls])),
                    **effect_summary(session,dd['evaluation'],result.selected_heads,store,name,cfg))
        order_rows.append(store.task(name,work));store.save_csv('tables/order_only_localization.csv',order_rows)
    # Different input permutations, not pretraining seeds.
    sets=[]
    for seed in cfg.symbolic_stability_seeds:
        name=f'permutation-stability-{seed}'
        def work(seed=seed,name=name):
            cc=dataclasses.replace(cfg,seed=seed)
            sel=make_symbolic_pair_cache(session,cc,'RANDOM',cfg.selection_per_level,seed,PRIMARY_READOUT,name+'sel')
            result=run_buc_pipeline(session,sel,data['RANDOM']['evaluation'],cc,name)
            return dict(seed=seed,selected_heads=result.selected_heads,stop_step=result.stop_step,**result.evaluation_metric)
        sets.append(store.task(name,work))
    for i in range(len(sets)):
        for j in range(i+1,len(sets)):
            stability.append(dict(seed_a=sets[i]['seed'],seed_b=sets[j]['seed'],
                selected_jaccard=jaccard(sets[i]['selected_heads'],sets[j]['selected_heads']),
                same_evaluation_split=True,variation='prompt permutation seeds; no model retraining'))
    store.save_csv('tables/permutation_seed_runs.csv',sets);store.save_csv('tables/permutation_seed_stability.csv',stability)
    store.mark_done('generalization',dict(curve_regimes=len(curve_summary),order_contrasts=len(order_rows),transfer_rows=len(transfer)))

def run_readout_audit(session,cfg,store,primary_data,primary_buc):
    registry=register_readouts(session,cfg,store)
    broad=[];full=[]
    for regime in REGIMES:
        pair=primary_data[regime]['evaluation'];heads=primary_buc[regime].selected_heads
        def scan(pair=pair,heads=heads,regime=regime):
            hl,lh=default_patch_replacements(pair)
            bh=pair.high.final_logits.double().mean(0);bl=pair.low.final_logits.double().mean(0)
            ah=session.intervened_mean_logits(pair.high,heads,None).double()
            al=session.intervened_mean_logits(pair.low,heads,None).double()
            ph=session.intervened_mean_logits(pair.high,heads,lh).double()
            pl=session.intervened_mean_logits(pair.low,heads,hl).double()
            vectors=(bh-bl,ah-al,pl-bl,bh-ph)
            rows=[]
            for item in registry:
                m=pair_metrics_from_vectors(item['pos_id'],item['neg_id'],*vectors)
                rev=pair_metrics_from_vectors(item['neg_id'],item['pos_id'],*vectors)
                rows.append(dict(regime=regime,protocol='fixed_prompt_fixed_primary_heads',**item,**m,
                                 weak_effect=abs(m['delta'])<cfg.weak_effect_floor,
                                 reversal_error=m['delta']+rev['delta'],k=len(heads)))
            store.save_npz(f'raw/readout_vectors_{regime}.npz',delta=vectors[0].numpy(),
                delta_ablated=vectors[1].numpy(),gamma_hl=vectors[2].numpy(),gamma_lh=vectors[3].numpy())
            return rows
        broad.extend(store.task(f'readout-scan-{regime}',scan))
        store.save_csv('tables/readout_random_scan.csv',broad)
        for item in registry[:cfg.random_readout_full_pairs]:
            readout=(item['positive'],item['negative'])
            for protocol in ('fixed_prompt_reselected','named_prompt_reselected'):
                name=f'readout-{item["pair_index"]}-{regime}-{protocol}'
                def work(item=item,regime=regime,protocol=protocol,name=name,readout=readout):
                    if protocol=='fixed_prompt_reselected':
                        dd={k:rebuild_pair_readout(session,v,readout,f'{name}-{k}') for k,v in primary_data[regime].items()}
                    else:
                        # Same high/low permutations as primary; ONLY the readout cue changes.
                        dd={split:make_symbolic_pair_cache(session,cfg,regime,n,
                             stable_int_hash(cfg.seed,'primary',regime,split),readout,f'{regime}-{split}')
                            for split,n in [('selection',cfg.selection_per_level),('evaluation',cfg.evaluation_per_level),
                                            ('calibration',cfg.selection_per_level)]}
                    dd['evaluation'].donor_pair=dd['calibration']
                    result=run_buc_pipeline(session,dd['selection'],dd['evaluation'],cfg,name)
                    summary=effect_summary(session,dd['evaluation'],result.selected_heads,store,name,cfg)
                    rng=np.random.default_rng(stable_int_hash(cfg.seed,name,'random-control'))
                    controls=[layer_matched_random_set(result.selected_heads,session.n_heads,rng)
                              for _ in range(cfg.baseline_random_draws)]
                    nulls=evaluate_head_sets(session,dd['evaluation'],controls,cfg.lambda_weight)
                    store.save_json(f'raw/{name}_buc.json',result)
                    store.save_csv(f'raw/{name}_controls.csv',[asdict(v) for v in nulls])
                    return dict(regime=regime,protocol=protocol,**item,**summary,
                        selected_size=len(result.selected_heads),random_q_mean=float(np.mean([v.q_value for v in nulls])),
                        random_match_mean=float(np.mean([v.match_avg for v in nulls])),
                        jaccard_to_primary=jaccard(result.selected_heads,primary_buc[regime].selected_heads))
                full.append(store.task(name,work));store.save_csv('tables/readout_random_full_buc.csv',full)
    thresholds=sorted(set([cfg.weak_effect_floor,.001,.01,.05,.1]))
    summaries=[]
    for regime in REGIMES:
        rows=[r for r in broad if r['regime']==regime]
        for floor in thresholds:
            eligible=[r for r in rows if abs(r['delta'])>=floor]
            passed=sum(r['shrink']>=cfg.target_shrink and r['match_avg']>=cfg.target_match for r in eligible)
            summaries.append(dict(regime=regime,raw_effect_threshold=floor,registered_pairs=len(rows),
                evaluable_pairs=len(eligible),passing_pairs=passed,fraction_passing_all_registered=passed/len(rows),
                fraction_passing_evaluable=passed/len(eligible) if eligible else float('nan'),
                median_abs_delta=float(np.median([abs(r['delta']) for r in rows])),
                scope='fixed prompt/fixed heads; independent full BUC protocols are in the other table'))
    store.save_csv('tables/readout_random_summary.csv',summaries)
    for regime in REGIMES:
        fig,ax=plt.subplots(figsize=(6,4));ax.hist([r['delta'] for r in broad if r['regime']==regime],bins=25)
        ax.set_xlabel('Signed raw readout contrast');ax.set_ylabel('Registered pairs');ax.set_title(regime)
        fig.tight_layout();fig.savefig(store.plots/f'readouts_{regime}.png',dpi=160);plt.close(fig)
    store.mark_done('readout',dict(scan_rows=len(broad),full_buc_rows=len(full)))



# -----------------------------------------------------------------------------
# Experiment 2: full selection-matched null
# -----------------------------------------------------------------------------






def combine_batches(a: CachedBatch, b: CachedBatch) -> CachedBatch:
    width=max(a.seq_len,b.seq_len)
    ta=torch.nn.functional.pad(a.tokens,(width-a.seq_len,0),value=-1)
    tb=torch.nn.functional.pad(b.tokens,(width-b.seq_len,0),value=-1)
    return CachedBatch(torch.cat([ta,tb]),torch.cat([a.final_logits,b.final_logits]),
        {l:torch.cat([a.z_by_layer[l],b.z_by_layer[l]]) for l in a.z_by_layer},
        np.concatenate([a.orientation,b.orientation]),np.concatenate([a.strata,b.strata]),
        [dict(m) for m in a.meta]+[dict(m) for m in b.meta])


def permuted_pair(clean_pair, rng, name):
    """Paired label swaps. Duplicate pairs and reversed queries share the SAME swap."""
    groups=pair_clusters(clean_pair)
    pool=combine_batches(clean_pair.high,clean_pair.low)
    n=clean_pair.high.n
    hi=np.arange(n);lo=np.arange(n)+n
    for group in groups:
        if rng.integers(0,2):
            ids=np.asarray(group,dtype=int)
            hi[ids],lo[ids]=lo[ids].copy(),hi[ids].copy()
    out=PairedCache(pool.subset(hi),pool.subset(lo),clean_pair.readout,clean_pair.readout_ids,name)
    out.validate()
    return out


def holm_adjust(pvalues):
    arr=np.asarray(pvalues,float);out=np.full(len(arr),np.nan)
    ids=np.where(np.isfinite(arr))[0]
    order=ids[np.argsort(arr[ids],kind='stable')]
    prev=0.
    for rank,idx in enumerate(order):
        prev=max(prev,(len(order)-rank)*arr[idx]);out[idx]=min(1.,prev)
    return out.tolist()


def null_target_audit(session, cfg, store, sel, ev, donor, name):
    n_sel,n_ev=len(pair_clusters(sel)),len(pair_clusters(ev))
    summary=dict(target=name,unique_selection_pairs=n_sel,unique_evaluation_pairs=n_ev,
                 null_assumption='joint high/low label exchangeability within unique matched pairs',
                 clean_score_rank_is_pvalue=False)
    if min(n_sel,n_ev)<cfg.null_min_unique_pairs:
        summary.update(status='not_testable_too_few_unique_pairs',permutation_p=float('nan'),
                       reason='Repeated deterministic rows are not independent permutation units.')
        return {'summary':summary,'trials':[]}
    pooled=np.concatenate([session.cached_y(sel.high,sel.readout_ids),session.cached_y(sel.low,sel.readout_ids)])
    # Pooled variation is invariant to label swaps; exactly the same floor/algorithm
    # is used for the observed run and EVERY null selection.
    floor=max(1e-6,cfg.null_denominator_floor_fraction*float(np.std(pooled)))
    ev.donor_pair=donor
    observed=run_buc_pipeline(session,sel,ev,cfg,name+'-observed',denominator_floor=floor)
    t_observed=raw_utility(observed.evaluation_metric,cfg.lambda_weight)
    trials=[]
    for trial in range(cfg.null_trials_per_regime):
        key=f'{name}-trial-{trial:04d}'
        def work(trial=trial,key=key):
            rng=np.random.default_rng(stable_int_hash(cfg.seed,key))
            ps=permuted_pair(sel,rng,key+'-sel')
            pe=permuted_pair(ev,rng,key+'-eval')
            pdonor=permuted_pair(donor,rng,key+'-donor')
            pe.donor_pair=pdonor
            result=run_buc_pipeline(session,ps,pe,cfg,key,denominator_floor=floor)
            clean=evaluate_head_sets(session,ev,[result.selected_heads],cfg.lambda_weight)[0]
            return dict(target=name,trial=trial,selected_heads=result.selected_heads,stop_step=result.stop_step,
                selected_size=len(result.selected_heads),selection_delta=result.selection_metric['delta'],
                selection_q=result.selection_metric['q_value'],floor=floor,
                null_raw_statistic=raw_utility(result.evaluation_metric,cfg.lambda_weight),
                clean_eval_q_diagnostic=clean.q_value,observed_raw_statistic=t_observed,
                **{'null_eval_'+k:v for k,v in result.evaluation_metric.items() if k!='heads'})
        trials.append(store.task(key,work))
        store.save_csv(f'tables/null/{sanitize_filename(name)}_trials.csv',trials)
    t=np.asarray([r['null_raw_statistic'] for r in trials])
    exceed=int(np.sum(t>=t_observed));B=len(t)
    p=(exceed+1)/(B+1)
    lo=0. if exceed==0 else float(stats.beta.ppf(.025,exceed,B-exceed+1))
    hi=1. if exceed==B else float(stats.beta.ppf(.975,exceed+1,B-exceed))
    summary.update(status='completed',observed_raw_statistic=t_observed,permutation_p=p,
       trials=B,exceedances=exceed,p_resolution=1/(B+1),
       null_exceedance_probability_mc_low=lo,null_exceedance_probability_mc_high=hi,
       null_mean=float(t.mean()),null_q95=float(np.quantile(t,.95)),
       clean_eval_q_mean_diagnostic=float(np.mean([r['clean_eval_q_diagnostic'] for r in trials])),
       interpretation='Monte Carlo paired-label permutation test under the stated exchangeability null; '
                      'not a proof of mechanism uniqueness or universal causal significance.')
    fig,ax=plt.subplots(figsize=(6,4));ax.hist(t,bins=min(20,B));ax.axvline(t_observed,linestyle='--',label='Observed')
    ax.set_xlabel('Raw intervention utility on the corresponding evaluation labels');ax.set_ylabel('Null trials')
    ax.legend();fig.tight_layout();fig.savefig(store.plots/f'null_{sanitize_filename(name)}.png',dpi=160);plt.close(fig)
    return dict(summary=summary,trials=trials)


def run_selection_matched_null(session,cfg,store,primary_data,primary_buc):
    summaries=[];allrows=[]
    for regime in REGIMES:
        data=primary_data[regime]
        result=store.task('null-target-'+regime,lambda regime=regime,data=data:
             null_target_audit(session,cfg,store,data['selection'],data['evaluation'],data['calibration'],
                               'symbolic-'+regime))
        summaries.append(result['summary']);allrows.extend(result['trials'])
        store.save_csv('tables/selection_matched_null_trials.csv',allrows)
        store.save_csv('tables/selection_matched_null_summary.csv',summaries)
    adjusted=holm_adjust([row.get('permutation_p',float('nan')) for row in summaries])
    for row,p in zip(summaries,adjusted):
        row['holm_p_symbolic_prespecified_family']=p
    store.save_csv('tables/selection_matched_null_summary.csv',summaries)
    store.mark_done('null',{'summary':summaries})



# -----------------------------------------------------------------------------
# Experiment 3: operator dependence
# -----------------------------------------------------------------------------




def operator_replacements(pair, heads, ablation, patch, rng):
    donor=getattr(pair,'donor_pair',pair)
    if ablation=='zero': ar=(None,None)
    elif ablation=='pooled_mean':
        pooled=combine_batches(donor.high,donor.low)
        ar=(stratified_mean_replacement(pooled,pair.high),stratified_mean_replacement(pooled,pair.low))
    elif ablation=='pooled_resample':
        pooled=combine_batches(donor.high,donor.low)
        ar=(random_joint_replacement(pooled,pair.high,rng),random_joint_replacement(pooled,pair.low,rng))
    else: raise ValueError(ablation)
    if patch=='donor_mean': pr=default_patch_replacements(pair)
    elif patch=='matched_example':
        # Counterfactual pairing uses the high/low EVALUATION partners, not unrelated
        # calibration rows. No silent fallback to a first available donor is allowed.
        pr=(indexed_replacement(pair.high,matched_donor_indices(pair.high,pair.low)),
            indexed_replacement(pair.low,matched_donor_indices(pair.low,pair.high)))
    elif patch=='joint_resample':
        pr=(random_joint_replacement(donor.high,pair.low,rng),random_joint_replacement(donor.low,pair.high,rng))
    elif patch=='independent_head':
        pr=(independent_head_replacement(donor.high,pair.low,rng),independent_head_replacement(donor.low,pair.high,rng))
    elif patch=='empirical_joint_gaussian':
        pr=(gaussian_joint_replacement(donor.high,pair.low,heads,rng),gaussian_joint_replacement(donor.low,pair.high,heads,rng))
    else: raise ValueError(patch)
    return ar,pr


def run_operator_audit(session,cfg,store,primary_data,primary_buc):
    variants=[('zero','donor_mean'),('pooled_mean','donor_mean'),('zero','matched_example'),
              ('zero','joint_resample'),('zero','independent_head'),('zero','empirical_joint_gaussian'),
              ('pooled_mean','joint_resample'),('pooled_resample','joint_resample')]
    allrows=[];summary=[]
    for regime in REGIMES:
        pair=primary_data[regime]['evaluation'];heads=primary_buc[regime].selected_heads
        for ablation,patch in variants:
            name=f'operator-{regime}-{ablation}-{patch}'
            def work(pair=pair,heads=heads,name=name,ablation=ablation,patch=patch):
                stochastic=('resample' in ablation or patch in ('joint_resample','independent_head','empirical_joint_gaussian'))
                draws=cfg.operator_random_draws if stochastic else 1
                rows=[];sums=None
                for d in range(draws):
                    key=f'{name}-draw-{d:03d}'
                    arraypath=store.root/f'raw/operator_arrays/{key}.npz'
                    if cfg.resume and arraypath.exists():
                        with np.load(arraypath) as f: arrays={k:f[k] for k in f.files}
                    else:
                        rng=np.random.default_rng(stable_int_hash(cfg.seed,key))
                        ar,pr=operator_replacements(pair,heads,ablation,patch,rng)
                        arrays=collect_set_effects(session,pair,heads,ar,pr)
                        store.save_npz(f'raw/operator_arrays/{key}.npz',**arrays)
                    score=score_from_arrays(arrays,cfg.lambda_weight)
                    rows.append(dict(regime=regime,ablation=ablation,patch=patch,draw=d,k=len(heads),**score))
                    if sums is None: sums={k:np.array(v,dtype=float) for k,v in arrays.items()}
                    else:
                        for k,v in arrays.items(): sums[k]+=v
                averaged={k:v/draws for k,v in sums.items()}
                s=effect_summary(session,pair,heads,store,name,cfg,averaged)
                s.update(regime=regime,ablation=ablation,patch=patch,draws=draws,
                    mean_draw_q=float(np.mean([r['q_value'] for r in rows])),
                    draw_q_sd=float(np.std([r['q_value'] for r in rows],ddof=int(draws>1))),
                    mc_se_q=float(np.std([r['q_value'] for r in rows],ddof=int(draws>1))/math.sqrt(draws)),
                    statistic='primary Q is computed AFTER averaging repeated per-example interventions',
                    matched_donor_source='paired_evaluation' if patch=='matched_example' else 'independent_calibration')
                return dict(rows=rows,summary=s)
            out=store.task(name,work);allrows.extend(out['rows']);summary.append(out['summary'])
            store.save_csv('tables/operator_audit_draws.csv',allrows);store.save_csv('tables/operator_audit_summary.csv',summary)
    for regime in REGIMES:
        rows=[r for r in summary if r['regime']==regime]
        fig,ax=plt.subplots(figsize=(9,4));ax.bar(np.arange(len(rows)),[r['q_value'] for r in rows])
        ax.set_xticks(np.arange(len(rows)),[r['ablation']+' / '+r['patch'] for r in rows],rotation=35,ha='right')
        ax.set_ylabel('Q of Monte Carlo mean intervention');ax.set_title(regime+' fixed head set')
        fig.tight_layout();fig.savefig(store.plots/f'operators_{regime}.png',dpi=160);plt.close(fig)
    store.mark_done('operators',{'rows':len(summary)})



# -----------------------------------------------------------------------------
# Experiment 4: exact local T3 audit
# -----------------------------------------------------------------------------


def subset_mask(heads: Sequence[Head], pool: Sequence[Head]) -> int:
    positions = {head: idx for idx, head in enumerate(pool)}
    mask = 0
    for head in heads:
        mask |= 1 << positions[head]
    return mask


def heads_from_mask(mask: int, pool: Sequence[Head]) -> list[Head]:
    return [pool[i] for i in range(len(pool)) if mask & (1 << i)]


def t3_exact_audit(
    q_by_mask: Mapping[int, float],
    pool_size: int,
    tolerance: float,
) -> dict[str, Any]:
    full_mask = (1 << pool_size) - 1
    monotone_margins = []
    ratio_values = []
    violations = 0
    edge_count = 0
    for a in range(full_mask + 1):
        for i in range(pool_size):
            if a & (1 << i):
                continue
            b = a | (1 << i)
            margin = q_by_mask[b] - q_by_mask[a]
            monotone_margins.append(margin)
            edge_count += 1
            if margin < -tolerance:
                violations += 1
    for a in range(full_mask + 1):
        remaining = full_mask ^ a
        sub = remaining
        while sub:
            b = a | sub
            denominator = q_by_mask[b] - q_by_mask[a]
            if denominator > tolerance:
                numerator = 0.0
                for i in range(pool_size):
                    if sub & (1 << i):
                        numerator += q_by_mask[a | (1 << i)] - q_by_mask[a]
                ratio_values.append(numerator / denominator)
            sub = (sub - 1) & remaining
    ratio_arr = np.asarray(ratio_values, dtype=float)
    margin_arr = np.asarray(monotone_margins, dtype=float)
    return {
        "pool_size": pool_size,
        "monotonicity_edges": edge_count,
        "monotonicity_violations": violations,
        "monotonicity_violation_rate": violations / max(1, edge_count),
        "minimum_marginal_gain": float(np.min(margin_arr)),
        "marginal_gain_p01": float(np.quantile(margin_arr, 0.01)),
        "marginal_gain_median": float(np.median(margin_arr)),
        "ratio_comparisons": int(ratio_arr.size),
        "gamma_empirical_min": float(np.min(ratio_arr)) if ratio_arr.size else float("nan"),
        "gamma_empirical_p01": float(np.quantile(ratio_arr, 0.01)) if ratio_arr.size else float("nan"),
        "gamma_empirical_p05": float(np.quantile(ratio_arr, 0.05)) if ratio_arr.size else float("nan"),
        "gamma_empirical_median": float(np.median(ratio_arr)) if ratio_arr.size else float("nan"),
        "ratio_nonpositive_fraction": float(np.mean(ratio_arr <= 0)) if ratio_arr.size else float("nan"),
    }


def greedy_masks_for_q(q_by_mask: Mapping[int, float], pool_size: int) -> list[int]:
    current = 0
    masks = [0]
    for _ in range(pool_size):
        candidates = [current | (1 << i) for i in range(pool_size) if not current & (1 << i)]
        current = max(candidates, key=lambda mask: q_by_mask[mask])
        masks.append(current)
    return masks


def run_t3_audit(session,cfg,store,primary_data,primary_buc):
    subset_rows=[];summaries=[];budget_rows=[];global_rows=[]
    for regime in REGIMES:
        basepool=list(primary_buc[regime].single_pool)
        pools=[('top_ranked',basepool[:cfg.t3_pool_size])]
        rng=np.random.default_rng(stable_int_hash(cfg.seed,regime,'t3-pool-registry'))
        for repeat in range(cfg.t3_random_pool_repeats):
            ids=rng.choice(len(basepool),min(cfg.t3_pool_size,len(basepool)),replace=False)
            pools.append((f'uniform_pool_{repeat}',[basepool[int(i)] for i in ids]))
        store.save_json(f'raw/t3_pool_registry_{regime}.json',pools)
        for label,pool in pools:
            def work(regime=regime,label=label,pool=pool):
                m=len(pool);sets=[heads_from_mask(mask,pool) for mask in range(1<<m)]
                metrics = {}
                for split in ('selection', 'evaluation'):
                    label_text = f'T3 {regime} {label} {split}: {len(sets)} subsets'
                    store.log(label_text)
                    metrics[split] = evaluate_head_sets(session,primary_data[regime][split],sets,
                                                        cfg.lambda_weight,progress_label=label_text)
                q={split:{i:row.q_value for i,row in enumerate(rows)} for split,rows in metrics.items()}
                details=[];summary=[];budgets=[]
                for split in metrics:
                    for mask,metric in enumerate(metrics[split]):
                        details.append(dict(regime=regime,pool=label,split=split,mask=mask,size=mask.bit_count(),**asdict(metric)))
                    store.log(f'T3 {regime} {label} {split}: computing finite-pool statistics')
                    for tol in cfg.t3_tolerances:
                        summary.append(dict(regime=regime,pool=label,split=split,tolerance=tol,
                            scope='exhaustive ONLY within this registered pool; not a full-shortlist certificate',
                            **t3_exact_audit(q[split],m,tol)))
                greedy=greedy_masks_for_q(q['selection'],m)
                for k in range(1,m+1):
                    allowed=[mask for mask in range(1<<m) if mask.bit_count()<=k]
                    opt_sel=max(allowed,key=lambda z:q['selection'][z])
                    opt_eval=max(allowed,key=lambda z:q['evaluation'][z])
                    gm=greedy[k];opt=q['evaluation'][opt_eval]
                    budgets.append(dict(regime=regime,pool=label,budget=k,
                        greedy_heads=heads_from_mask(gm,pool),selection_opt_heads=heads_from_mask(opt_sel,pool),
                        greedy_selection_q=q['selection'][gm],selection_opt_q=q['selection'][opt_sel],
                        greedy_heldout_q=q['evaluation'][gm],selection_opt_heldout_q=q['evaluation'][opt_sel],
                        heldout_oracle_q_diagnostic=opt,
                        greedy_over_heldout_oracle=q['evaluation'][gm]/opt if opt>cfg.t3_tolerance else float('nan'),
                        selection_regret=q['selection'][opt_sel]-q['selection'][gm]))
                return dict(details=details,summary=summary,budgets=budgets)
            result=store.task(f't3-{regime}-{label}',work)
            subset_rows.extend(result['details']);summaries.extend(result['summary']);budget_rows.extend(result['budgets'])
            store.save_csv('tables/t3_local_subsets.csv',subset_rows);store.save_csv('tables/t3_local_summary.csv',summaries)
            store.save_csv('tables/t3_greedy_vs_exact.csv',budget_rows)
        def full_work(regime=regime,basepool=basepool):
            rng=np.random.default_rng(stable_int_hash(cfg.seed,regime,'full-shortlist-t3'))
            registry=[]
            for t in range(cfg.t3_global_comparisons):
                perm=rng.permutation(len(basepool))
                na=int(rng.integers(0,min(cfg.greedy_budget,len(basepool)-1)+1))
                ns=int(rng.integers(1,min(cfg.greedy_budget,len(basepool)-na)+1))
                a=[basepool[int(i)] for i in perm[:na]];s=[basepool[int(i)] for i in perm[na:na+ns]]
                registry.append((a,s))
            store.save_json(f'raw/t3_global_registry_{regime}.json',registry)
            rows=[]
            for t,(a,s) in enumerate(registry):
                def one_trial(t=t,a=a,s=s):
                    sets=[a,a+s]+[a+[h] for h in s]
                    mm=evaluate_head_sets(session,primary_data[regime]['evaluation'],sets,cfg.lambda_weight,
                                          progress_label=f'T3 {regime} full-shortlist {t+1}/{len(registry)}')
                    den=mm[1].q_value-mm[0].q_value
                    marg=[r.q_value-mm[0].q_value for r in mm[2:]]
                    return dict(regime=regime,trial=t,A=a,S=s,A_size=len(a),union_size=len(a+s),
                        joint_gain=den,marginal_sum=sum(marg),minimum_marginal=min(marg),
                        ratio=sum(marg)/den if den>cfg.t3_tolerance else float('nan'),
                        monotonicity_violation=any(g < -cfg.t3_tolerance for g in marg))
                rows.append(store.task(f't3-global-{regime}-trial-{t:04d}',one_trial))
            return rows
        global_rows.extend(store.task(f't3-global-{regime}',full_work))
        store.save_csv('tables/t3_full_shortlist_sampled.csv',global_rows)
    store.mark_done('t3',dict(local_pools=len(summaries),global_trials=len(global_rows)))



# -----------------------------------------------------------------------------
# Experiment 5: broader natural-language bridge
# -----------------------------------------------------------------------------


STATE_PAIR_CANDIDATES: tuple[tuple[str, str], ...] = (
    ("open", "closed"),
    ("active", "inactive"),
    ("present", "absent"),
    ("valid", "invalid"),
    ("available", "unavailable"),
    ("correct", "incorrect"),
    ("stable", "unstable"),
    ("safe", "unsafe"),
    ("legal", "illegal"),
    ("visible", "hidden"),
    ("public", "private"),
    ("local", "remote"),
    ("normal", "abnormal"),
    ("complete", "incomplete"),
    ("enabled", "disabled"),
    ("secure", "insecure"),
    ("positive", "negative"),
    ("alive", "dead"),
    ("inside", "outside"),
    ("above", "below"),
    ("left", "right"),
    ("hot", "cold"),
    ("true", "false"),
    ("success", "failure"),
    ("approved", "rejected"),
    ("known", "unknown"),
    ("possible", "impossible"),
    ("ready", "unready"),
    ("connected", "disconnected"),
    ("consistent", "inconsistent"),
)


def report_sentence(bank: str, number: int, state: str, negated_state: Optional[str]) -> str:
    if bank == "A":
        if negated_state is None:
            return f"Report {number}: the item is {state}."
        return f"Report {number}: the item is not {negated_state}."
    if bank == "B":
        if negated_state is None:
            return f"Record {number} describes the item as {state}."
        return f"Record {number} rules out the item being {negated_state}."
    if bank == "C":
        if negated_state is None:
            return f"Witness {number} says that the item remains {state}."
        return f"Witness {number} says that the item is not {negated_state}."
    if bank == "D":
        if negated_state is None:
            return f"Statement {number}: {state} is the reported condition."
        return f"Statement {number}: {negated_state} is not the reported condition."
    raise ValueError(f"unknown template bank: {bank}")


def nl_prompt(
    u: str,
    v: str,
    reports: Sequence[str],
    query_orientation: int,
) -> str:
    if query_orientation not in {-1, 1}:
        raise ValueError("query_orientation must be -1 or +1")
    if query_orientation == 1:
        question = f"Do more reports indicate {u} rather than {v}?"
    else:
        question = f"Do more reports indicate {v} rather than {u}?"
    return (
        f"Exactly one state holds: the item is {u} or the item is {v}.\n"
        "Read the reports and answer the final question with yes or no.\n"
        + "\n".join(reports)
        + f"\nQuestion: {question}\nAnswer:"
    )


def generate_nl_reports(
    u: str,
    v: str,
    b: int,
    n_reports: int,
    regime: Regime,
    bank: str,
    rng: np.random.Generator,
) -> list[str]:
    if b % 2 != 0 or (n_reports - b) % 2 != 0:
        raise ValueError("lexical balance requires even positive and negative counts")
    units: list[tuple[int, str]] = []
    units += [(+1, "direct")] * (b // 2)
    units += [(+1, "negated")] * (b // 2)
    units += [(-1, "direct")] * ((n_reports - b) // 2)
    units += [(-1, "negated")] * ((n_reports - b) // 2)
    rng.shuffle(units)
    positives = [unit for unit in units if unit[0] == 1]
    negatives = [unit for unit in units if unit[0] == -1]
    if regime == "FRONT":
        ordered = positives + negatives
    elif regime == "BACK":
        ordered = negatives + positives
    elif regime == "INTERLEAVE":
        ordered = []
        p = list(positives)
        n = list(negatives)
        while p or n:
            if p:
                ordered.append(p.pop())
            if n:
                ordered.append(n.pop())
    elif regime == "RANDOM":
        ordered = list(units)
        rng.shuffle(ordered)
    else:
        raise ValueError(f"unknown regime: {regime}")
    reports = []
    for number, (polarity, form) in enumerate(ordered, start=1):
        if polarity == 1 and form == "direct":
            reports.append(report_sentence(bank, number, u, None))
        elif polarity == 1 and form == "negated":
            reports.append(report_sentence(bank, number, u, v))
        elif polarity == -1 and form == "direct":
            reports.append(report_sentence(bank, number, v, None))
        else:
            reports.append(report_sentence(bank, number, v, u))
    return reports




def nl_state_split(
    eligible: Sequence[tuple[str, str]], cfg: SuiteConfig
) -> dict[str, list[tuple[str, str]]]:
    a = cfg.nl_selection_pairs
    b = a + cfg.nl_validation_pairs
    c = b + cfg.nl_test_pairs
    return {
        "selection": list(eligible[:a]),
        "validation": list(eligible[a:b]),
        "test": list(eligible[b:c]),
    }






def restricted_predictions(
    session: NativeModelSession,
    batch: CachedBatch,
    readout_ids: tuple[int, int],
) -> np.ndarray:
    pos, neg = readout_ids
    return (batch.final_logits[:, pos] > batch.final_logits[:, neg]).numpy().astype(int)


def nl_pair_accuracy(
    session: NativeModelSession,
    pair: PairedCache,
    heads: Optional[Sequence[Head]] = None,
) -> float:
    correct_high = np.asarray([int(m["correct_yes"]) for m in pair.high.meta], dtype=int)
    correct_low = np.asarray([int(m["correct_yes"]) for m in pair.low.meta], dtype=int)
    if heads is None:
        pred_high = restricted_predictions(session, pair.high, pair.readout_ids)
        pred_low = restricted_predictions(session, pair.low, pair.readout_ids)
    else:
        aligned_high = session.intervened_y_many(
            pair.high, pair.readout_ids, [list(heads)], None
        )[0]
        aligned_low = session.intervened_y_many(
            pair.low, pair.readout_ids, [list(heads)], None
        )[0]
        raw_high = aligned_high * pair.high.orientation
        raw_low = aligned_low * pair.low.orientation
        pred_high = (raw_high > 0).astype(int)
        pred_low = (raw_low > 0).astype(int)
    return float(
        np.mean(
            np.concatenate(
                [pred_high == correct_high, pred_low == correct_low], axis=0
            )
        )
    )


def nl_pair_ablated_accuracies(
    session: NativeModelSession,
    pair: PairedCache,
    head_sets: Sequence[Sequence[Head]],
) -> list[float]:
    correct_high = np.asarray([int(m["correct_yes"]) for m in pair.high.meta], dtype=int)
    correct_low = np.asarray([int(m["correct_yes"]) for m in pair.low.meta], dtype=int)
    accuracies: list[float] = []
    for set_chunk in chunks(list(head_sets), session.set_batch_size):
        aligned_high = session.intervened_y_many(
            pair.high, pair.readout_ids, set_chunk, None
        )
        aligned_low = session.intervened_y_many(
            pair.low, pair.readout_ids, set_chunk, None
        )
        raw_high = aligned_high * pair.high.orientation[None, :]
        raw_low = aligned_low * pair.low.orientation[None, :]
        pred_high = (raw_high > 0).astype(int)
        pred_low = (raw_low > 0).astype(int)
        for idx in range(len(set_chunk)):
            accuracies.append(
                float(
                    np.mean(
                        np.concatenate(
                            [
                                pred_high[idx] == correct_high,
                                pred_low[idx] == correct_low,
                            ]
                        )
                    )
                )
            )
    return accuracies




def fixed_prefix(result: BUCResult, k: int) -> list[Head]:
    if len(result.greedy_order) < k:
        raise ValueError(
            f"Greedy order contains only {len(result.greedy_order)} heads, cannot take k={k}"
        )
    return result.greedy_order[:k]


def aggregate_metrics(metrics: Sequence[SetMetric]) -> dict[str, float]:
    out = {}
    for key in (
        "delta",
        "delta_ablated",
        "gamma_hl",
        "gamma_lh",
        "shrink",
        "match_hl",
        "match_lh",
        "match_avg",
        "q_value",
    ):
        values = [float(getattr(metric, key)) for metric in metrics]
        out[f"{key}_mean"], out[f"{key}_std"] = mean_std(values)
    return out


def fixed_state_registry(cfg):
    # The SAME domains and splits are used by every checkpoint and execution seed.
    rng=np.random.default_rng(stable_int_hash(cfg.seed,'shared-state-registry-v4'))
    order=rng.permutation(len(STATE_PAIR_CANDIDATES))
    return nl_state_split([STATE_PAIR_CANDIDATES[int(i)] for i in order],cfg)


def audit_state_pairs(session,cfg):
    split=fixed_state_registry(cfg)
    rows=[]
    from collections import Counter
    for section,pairs in split.items():
        for u,v in pairs:
            for bank in cfg.nl_template_banks:
                reference=None
                for b in cfg.nl_counts:
                    for q in (-1,1):
                        rng=np.random.default_rng(stable_int_hash(cfg.seed,u,v,bank,b,'audit'))
                        reports=generate_nl_reports(u,v,b,cfg.nl_n_reports,'RANDOM',bank,rng)
                        tok=session.model.to_tokens(nl_prompt(u,v,reports,q),prepend_bos=True)[0]
                        bag=Counter(tok.tolist())
                        if reference is None:reference=bag
                        good=bag==reference
                        rows.append(dict(split=section,u=u,v=v,bank=bank,b=b,q=q,tokens=len(tok),
                            token_multiset_invariant=good,state_words_may_be_multitoken=True))
                        if not good:
                            session.store.save_csv(f'raw/nl_token_audit_{sanitize_filename(session.model_name)}.csv',rows)
                            raise ValueError(f'Token multiset audit failed: {u}/{v}, bank {bank}, b={b}, q={q}. '
                                             'No condition is silently removed.')
    session.store.save_csv(f'raw/nl_token_audit_{sanitize_filename(session.model_name)}.csv',rows)
    return [tuple(p) for section in ('selection','validation','test') for p in split[section]]


def make_nl_condition_texts(cfg,regime,b,state_pairs,banks,replicates,seed):
    texts=[];orientation=[];strata=[];meta=[]
    for pair_index,(u,v) in enumerate(state_pairs):
        for bank in banks:
            for rep in range(replicates):
                rng=np.random.default_rng(stable_int_hash(seed,regime,b,u,v,bank,rep))
                reports=generate_nl_reports(u,v,b,cfg.nl_n_reports,regime,bank,rng)
                eid=hashlib.sha256('\n'.join(reports).encode()).hexdigest()[:20]
                for q in (1,-1):
                    texts.append(nl_prompt(u,v,reports,q));orientation.append(float(q));strata.append(q)
                    meta.append(dict(regime=regime,b=b,u=u,v=v,state_pair=u+'/'+v,bank=bank,replicate=rep,
                        q=q,correct_yes=int(q*(2*b-cfg.nl_n_reports)>0),semantic_margin=2*b-cfg.nl_n_reports,
                        sequence_key=f'{u}/{v}:{bank}:{regime}:{rep}',evidence_id=eid,
                        match_key=f'{u}/{v}:{bank}:{regime}:{rep}:q{q}',pair_index=pair_index,
                        generator_seed=seed))
    return texts,np.asarray(orientation,np.float32),np.asarray(strata,np.int64),meta


def make_nl_pair_cache(session,cfg,regime,state_pairs,banks,replicates,seed,name):
    batches=[]
    for b in (cfg.nl_selection_counts[1],cfg.nl_selection_counts[0]):
        texts,orientation,strata,meta=make_nl_condition_texts(cfg,regime,b,state_pairs,banks,replicates,seed)
        batches.append(session.cache_tokens(session.tokenize_equal_length(texts),orientation,strata,meta))
    high,low=batches
    # Left padding allows different domains, NOT a length difference between matched count conditions.
    if not torch.equal(high.tokens.ge(0).sum(1),low.tokens.ge(0).sum(1)):
        raise ValueError('A matched NL count pair has unequal real token length')
    pair=PairedCache(high,low,YES_NO_READOUT,session.readout_ids(YES_NO_READOUT),name);pair.validate();return pair


def nl_example_records(session,cfg,regime,bank,b,state_pairs,seed,control='original'):
    texts,o,st,meta=make_nl_condition_texts(cfg,regime,b,state_pairs,[bank],cfg.nl_evaluation_replicates,
                                         stable_int_hash(seed,'nl-shared-behavior'))
    if control!='original':
        changed=[]
        for text,m in zip(texts,meta):
            lines=text.splitlines();prefix=lines[:2];reports=lines[2:-2];suffix=lines[-2:]
            if control=='query_only':reports=[]
            elif control=='reverse_report_order':reports=list(reversed(reports))
            elif control=='shuffle_report_numbers':
                rng=np.random.default_rng(stable_int_hash(seed,m['evidence_id'],'numbers'))
                nums=rng.permutation(len(reports))+1
                reports=[re.sub(r'\b\d+\b',str(int(j)),r,count=1) for r,j in zip(reports,nums)]
            elif control=='reverse_prefix_states':
                prefix[0]=f'Exactly one state holds: the item is {m["v"]} or the item is {m["u"]}.'
            else:raise ValueError(control)
            changed.append('\n'.join(prefix+reports+suffix))
        texts=changed
    cache=session.cache_tokens(session.tokenize_equal_length(texts),o,st,meta)
    pos,neg=session.readout_ids(YES_NO_READOUT)
    logits=cache.final_logits.float();diff=(logits[:,pos]-logits[:,neg]).numpy()
    lse=torch.logsumexp(logits,dim=1)
    mass=(torch.exp(logits[:,pos]-lse)+torch.exp(logits[:,neg]-lse)).numpy()
    restricted=torch.sigmoid(torch.from_numpy(diff)).numpy()
    return [dict(model=session.model_name,seed=seed,control=control,**m,
                 token_hash=unpad_digest(cache.tokens[i]),prediction_yes=int(diff[i]>0),
                 correct=int(int(diff[i]>0)==m['correct_yes']),raw_yes_no=float(diff[i]),
                 y_nl=float(diff[i]*o[i]),restricted_p_yes=float(restricted[i]),
                 yes_no_probability_mass=float(mass[i])) for i,m in enumerate(meta)]


def behavior_stat(df):
    if df.empty:return {}
    groupcols=['seed','state_pair','bank','regime','b','replicate','evidence_id']
    pairs=df.groupby(groupcols,sort=False).agg(both=('correct','min'),nq=('q','nunique'),margin=('semantic_margin','first'))
    if not (pairs.nq==2).all():raise ValueError('NL query pairing was broken')
    pp=float(pairs[pairs.margin>0].both.mean());pm=float(pairs[pairs.margin<0].both.mean())
    x=df.semantic_margin.to_numpy(float);y=df.y_nl.to_numpy(float)
    if np.std(x)>0 and np.std(y)>0:
        rho=float(stats.spearmanr(x,y).statistic);coef=np.polyfit(x,y,1);fit=np.polyval(coef,x)
        r2=1-float(np.sum((y-fit)**2)/np.sum((y-y.mean())**2));slope=float(coef[0])
    else:rho=r2=slope=float('nan')
    return dict(accuracy=float(df.correct.mean()),p_plus=pp,p_minus=pm,pair_acc=(pp+pm)/2,
                min_pair_acc=min(pp,pm),spearman_margin_y=rho,linear_r2=r2,slope=slope,
                yes_no_mass_mean=float(df.yes_no_probability_mass.mean()),
                yes_no_mass_median=float(df.yes_no_probability_mass.median()),
                query_rows=len(df),paired_queries=len(pairs),state_pairs=int(df.state_pair.nunique()))


def behavior_bootstrap(df,cfg,seed):
    """Two-stage domain -> paired-report bootstrap, never resample reversed queries apart."""
    grouped=[]
    for _,domain in df.groupby('state_pair',sort=False):
        units=[]
        for _,unit in domain.groupby(['seed','bank','regime','b','evidence_id'],sort=False):
            # Repeated copies of exactly the same evidence remain a single cluster.
            correct=unit.correct.to_numpy(float)
            both=float(unit.groupby(['replicate'])['correct'].min().mean())
            units.append((float(correct.mean()),both,int(unit.semantic_margin.iloc[0]>0)))
        grouped.append(np.asarray(units,dtype=float))
    if len(grouped)<2:return {'ci_status':'too_few_domains_for_domain_bootstrap'}
    rng=np.random.default_rng(seed);acc=[];pa=[];mi=[]
    for _ in range(cfg.bootstrap_repetitions):
        values=[]
        for j in rng.integers(0,len(grouped),len(grouped)):
            domain=grouped[j]
            # Stratify on margin sign to keep the designed majority balance.
            for sign in (0,1):
                side=domain[domain[:,2]==sign]
                if len(side):values.extend(side[rng.integers(0,len(side),len(side))])
        vv=np.asarray(values);pp=vv[vv[:,2]==1,1].mean();pm=vv[vv[:,2]==0,1].mean()
        acc.append(vv[:,0].mean());pa.append((pp+pm)/2);mi.append(min(pp,pm))
    out={'ci_status':'hierarchical_tested_domain_and_paired_report_percentile',
         'ci_scope':'conditional on tested domain/template design; not arbitrary-language population'}
    for key,values in [('accuracy',acc),('pair_acc',pa),('min_pair_acc',mi)]:
        out[key+'_ci_low']=float(np.quantile(values,.025));out[key+'_ci_high']=float(np.quantile(values,.975))
    return out


def summarize_behavior(rows,cfg):
    df=pd.DataFrame(rows);out=[]
    if df.empty:return out
    # Main headline accuracy is ALWAYS at (4,12), not an easier extreme-count mixture.
    for (model,regime,bank,control),group in df.groupby(['model','regime','bank','control'],sort=False):
        main=group[group.b.isin(cfg.nl_selection_counts)]
        if main.empty:continue
        info=dict(model=model,regime=regime,bank=bank,control=control,scope='main_gap',
                  **behavior_stat(main),**behavior_bootstrap(main,cfg,stable_int_hash(cfg.seed,model,regime,bank,control)))
        sweep=behavior_stat(group)
        for k in ['spearman_margin_y','linear_r2','slope']:info['full_count_'+k]=sweep[k]
        out.append(info)
        for u,domain in group.groupby('state_pair',sort=False):
            for low in cfg.nl_counts:
                high=cfg.nl_n_reports-low
                if low>=high or high not in cfg.nl_counts:continue
                subset=domain[domain.b.isin([low,high])]
                out.append(dict(model=model,regime=regime,bank=bank,control=control,scope='domain_gap',
                                state_pair=u,low_b=low,high_b=high,**behavior_stat(subset)))
    return out


def collect_many_set_effects(session,pair,sets):
    bh=session.cached_y(pair.high,pair.readout_ids).astype(float)
    bl=session.cached_y(pair.low,pair.readout_ids).astype(float)
    pr=default_patch_replacements(pair)
    out=[]
    for chunk in chunks(list(sets),session.set_batch_size):
        ah=session.intervened_y_many(pair.high,pair.readout_ids,chunk,None)
        al=session.intervened_y_many(pair.low,pair.readout_ids,chunk,None)
        ph=session.intervened_y_many(pair.high,pair.readout_ids,chunk,pr[1])
        pl=session.intervened_y_many(pair.low,pair.readout_ids,chunk,pr[0])
        for i in range(len(chunk)):
            out.append(dict(base_high=bh,base_low=bl,ablated_high=ah[i].astype(float),
                            ablated_low=al[i].astype(float),patched_high=ph[i].astype(float),patched_low=pl[i].astype(float)))
    return out


def accuracy_from_effects(pair,arrays):
    labels_h=np.array([m['correct_yes'] for m in pair.high.meta]);labels_l=np.array([m['correct_yes'] for m in pair.low.meta])
    bh=(np.asarray(arrays['base_high'])*pair.high.orientation>0)==labels_h
    bl=(np.asarray(arrays['base_low'])*pair.low.orientation>0)==labels_l
    ah=(np.asarray(arrays['ablated_high'])*pair.high.orientation>0)==labels_h
    al=(np.asarray(arrays['ablated_low'])*pair.low.orientation>0)==labels_l
    return dict(base_accuracy=float(np.mean(np.r_[bh,bl])),ablated_accuracy=float(np.mean(np.r_[ah,al])),
                accuracy_drop=float(np.mean(np.r_[bh,bl])-np.mean(np.r_[ah,al])))


def q_matrix(arrays,idx,lambda_weight):
    # arrays are [random draw, paired row]; includes shared raw baselines for clarity.
    v={k:np.asarray(a)[:,idx].mean(1) for k,a in arrays.items()}
    d=v['base_high']-v['base_low'];da=v['ablated_high']-v['ablated_low']
    gh=v['patched_low']-v['base_low'];gl=v['base_high']-v['patched_high']
    den=np.maximum(abs(d),1e-12)
    return (lambda_weight*(abs(d)-abs(da))+(1-lambda_weight)*(abs(d)-(abs(d-gh)+abs(d-gl))/2))/den


def transfer_interval(pair,source_arrays,target_arrays,source_random,target_random,cfg,seed):
    sa={k:np.stack([r[k] for r in source_random]) for k in source_random[0]}
    ta={k:np.stack([r[k] for r in target_random]) for k in target_random[0]}
    source=score_from_arrays(source_arrays,cfg.lambda_weight)['q_value']
    target=score_from_arrays(target_arrays,cfg.lambda_weight)['q_value']
    idx=np.arange(pair.high.n)
    rs=float(q_matrix(sa,idx,cfg.lambda_weight).mean());rt=float(q_matrix(ta,idx,cfg.lambda_weight).mean())
    numerator=source-rs;denominator=target-rt
    raw_delta=score_from_arrays(source_arrays,cfg.lambda_weight)['delta']
    stable_ratio=denominator>cfg.transfer_min_excess and abs(raw_delta)>=cfg.weak_effect_floor
    out=dict(source_q=source,target_specific_q=target,source_matched_random_q=rs,target_matched_random_q=rt,
             numerator=numerator,denominator=denominator,
             normalized_transfer=numerator/denominator if stable_ratio else float('nan'),
             ratio_status='estimable' if stable_ratio else 'weak_base_contrast_or_unstable_target_excess',
             ratio_denominator_floor=cfg.transfer_min_excess)
    clusters=pair_clusters(pair);rng=np.random.default_rng(seed);ratios=[];denoms=[]
    if len(clusters)>=2:
        for _ in range(cfg.bootstrap_repetitions):
            ii=np.concatenate([clusters[j] for j in rng.integers(0,len(clusters),len(clusters))])
            s=score_from_arrays({k:v[ii] for k,v in source_arrays.items()},cfg.lambda_weight)
            t=score_from_arrays({k:v[ii] for k,v in target_arrays.items()},cfg.lambda_weight)
            sr=q_matrix(sa,ii,cfg.lambda_weight);tr=q_matrix(ta,ii,cfg.lambda_weight)
            sr=float(sr[rng.integers(0,len(sr),len(sr))].mean());tr=float(tr[rng.integers(0,len(tr),len(tr))].mean())
            dd=t['q_value']-tr;denoms.append(dd)
            if dd>cfg.transfer_min_excess and abs(s['delta'])>=cfg.weak_effect_floor:ratios.append((s['q_value']-sr)/dd)
    unstable=1-len(ratios)/max(1,cfg.bootstrap_repetitions) if len(clusters)>=2 else 1.
    out.update(bootstrap_unstable_fraction=unstable,
        ratio_ci_low=float(np.quantile(ratios,.025)) if ratios and unstable<=.05 else float('nan'),
        ratio_ci_high=float(np.quantile(ratios,.975)) if ratios and unstable<=.05 else float('nan'),
        denominator_ci_low=float(np.quantile(denoms,.025)) if denoms else float('nan'),
        ci_scope='fixed head sets/donor banks; paired examples and random-control draws resampled')
    return out


def nl_target_causal(session,cfg,store,pair,source_set,target_set,name,is_nl):
    # Cache each individual control draw as well as the target task.
    actual=[];random=[];rows=[]
    for role,heads in [('source',source_set),('target_specific',target_set)]:
        ap=store.root/f'raw/nl_effects/{name}-{role}.npz'
        if ap.exists():
            with np.load(ap) as f:a={k:f[k] for k in f.files}
        else:
            a=collect_set_effects(session,pair,heads);store.save_npz(f'raw/nl_effects/{name}-{role}.npz',**a)
        actual.append(a)
        summary=effect_summary(session,pair,heads,store,name+'-'+role,cfg,a)
        if is_nl:summary.update(accuracy_from_effects(pair,a))
        rows.append(dict(role=role,**summary))
        rng=np.random.default_rng(stable_int_hash(cfg.seed,name,role,'controls'))
        sets=[layer_matched_random_set(heads,session.n_heads,rng) for _ in range(cfg.nl_random_controls)]
        bank=[]
        for start in range(0,len(sets),session.set_batch_size):
            chunk=sets[start:start+session.set_batch_size];todo=[]
            for j,h in enumerate(chunk):
                p=store.root/f'raw/nl_effects/{name}-{role}-random-{start+j:03d}.npz'
                if not p.exists():todo.append((start+j,h))
            if todo:
                values=collect_many_set_effects(session,pair,[h for _,h in todo])
                for (j,h),v in zip(todo,values):store.save_npz(f'raw/nl_effects/{name}-{role}-random-{j:03d}.npz',**v)
        for j,h in enumerate(sets):
            with np.load(store.root/f'raw/nl_effects/{name}-{role}-random-{j:03d}.npz') as f:a={k:f[k] for k in f.files}
            bank.append(a);s=score_from_arrays(a,cfg.lambda_weight)
            if is_nl:s.update(accuracy_from_effects(pair,a))
            rows.append(dict(role=role+'_random',draw=j,heads=h,**s))
        random.append(bank)
    ratio=transfer_interval(pair,actual[0],actual[1],random[0],random[1],cfg,stable_int_hash(cfg.seed,name,'TR'))
    return dict(rows=rows,transfer=ratio,jaccard=jaccard(source_set,target_set))


def run_nl_model(model_name,cfg,store,do_causal):
    session=NativeModelSession(model_name,cfg,store)
    examples=[];causal=[];ratios=[]
    try:
        eligible=audit_state_pairs(session,cfg);split=nl_state_split(eligible,cfg)
        store.save_json('raw/nl_shared_state_split.json',fixed_state_registry(cfg))
        banks=[b for b in cfg.nl_template_banks if b!='A']
        for seed in cfg.nl_behavior_seeds:
            for regime in REGIMES:
                for bank in banks:
                    for b in cfg.nl_counts:
                        name=f'nl-behavior-{sanitize_filename(model_name)}-s{seed}-{regime}-{bank}-b{b}'
                        rows=store.task(name,lambda regime=regime,bank=bank,b=b,seed=seed:
                            nl_example_records(session,cfg,regime,bank,b,split['test'],seed))
                        examples.extend(rows)
                    # Controls use the MAIN gap and first behavior seed only; labels are unchanged.
                    if seed==cfg.nl_behavior_seeds[0]:
                        for control in ('query_only','reverse_report_order','shuffle_report_numbers','reverse_prefix_states'):
                            for b in cfg.nl_selection_counts:
                                name=f'nl-control-{sanitize_filename(model_name)}-{regime}-{bank}-{control}-b{b}'
                                rows=store.task(name,lambda regime=regime,bank=bank,b=b,seed=seed,control=control:
                                    nl_example_records(session,cfg,regime,bank,b,split['test'],seed,control))
                                examples.extend(rows)
                    store.save_csv(f'tables/nl_behavior_examples_{sanitize_filename(model_name)}.csv',examples)
        behavior=summarize_behavior(examples,cfg)
        store.save_csv(f'tables/nl_behavior_summary_{sanitize_filename(model_name)}.csv',behavior)
        if do_causal:
            for seed in cfg.nl_causal_seeds:
                cc=dataclasses.replace(cfg,seed=seed,greedy_budget=cfg.nl_common_budget,continue_greedy_after_stop=True)
                for regime in REGIMES:
                    tag=f'{sanitize_filename(model_name)}-s{seed}-{regime}'
                    sym={sp:make_symbolic_pair_cache(session,cc,regime,n,stable_int_hash(seed,regime,'nl-symbolic',sp),
                            YES_NO_READOUT,tag+'-'+sp)
                         for sp,n in [('selection',cfg.selection_per_level),('evaluation',cfg.evaluation_per_level),('calibration',cfg.selection_per_level)]}
                    sym['evaluation'].donor_pair=sym['calibration']
                    ns=make_nl_pair_cache(session,cc,regime,split['selection'],['A'],cfg.nl_selection_replicates,
                        stable_int_hash(seed,regime,'NL-selection'),tag+'-NL-selection')
                    nv=make_nl_pair_cache(session,cc,regime,split['validation'],['A'],cfg.nl_selection_replicates,
                        stable_int_hash(seed,regime,'NL-validation'),tag+'-NL-validation')
                    sb=run_buc_pipeline(session,sym['selection'],sym['evaluation'],cc,tag+'-symbolic')
                    nb=run_buc_pipeline(session,ns,nv,cc,tag+'-NL')
                    sh=fixed_prefix(sb,cfg.nl_common_budget);nh=fixed_prefix(nb,cfg.nl_common_budget)
                    store.save_json(f'raw/nl_sets_{tag}.json',dict(symbolic=sb,nl=nb,k=cfg.nl_common_budget))
                    def record(pair,source,target,bank,is_nl):
                        key=f'nl-causal-{tag}-{bank}'
                        result=store.task(key,lambda:nl_target_causal(session,cc,store,pair,source,target,key,is_nl))
                        causal.extend([dict(model=model_name,seed=seed,regime=regime,bank=bank,
                                             target='nl' if is_nl else 'symbolic',**r) for r in result['rows']])
                        ratios.append(dict(model=model_name,seed=seed,regime=regime,bank=bank,
                                direction='symbolic_to_nl' if is_nl else 'nl_to_symbolic',
                                jaccard=result['jaccard'],**result['transfer']))
                        store.save_csv(f'tables/nl_causal_{sanitize_filename(model_name)}.csv',causal)
                        store.save_csv(f'tables/nl_transfer_{sanitize_filename(model_name)}.csv',ratios)
                    record(sym['evaluation'],nh,sh,'symbolic',False)
                    for bank in banks:
                        nt=make_nl_pair_cache(session,cc,regime,split['test'],[bank],cfg.nl_evaluation_replicates,
                            stable_int_hash(seed,regime,bank,'NL-test'),tag+'-NL-test-'+bank)
                        nt.donor_pair=make_nl_pair_cache(session,cc,regime,split['test'],[bank],cfg.nl_selection_replicates,
                            stable_int_hash(seed,regime,bank,'NL-calibration'),tag+'-NL-calibration-'+bank)
                        record(nt,sh,nh,bank,True)
                    del sym,ns,nv,nt;clear_cuda()
        return dict(behavior=behavior,causal=causal,transfer=ratios)
    finally:session.close()


def run_nl_expansion(cfg,store):
    allbehavior=[];allcausal=[];alltransfer=[];errors=[]
    for model in cfg.nl_behavior_models:
        try:
            out=store.task('nl-model-'+sanitize_filename(model),lambda model=model:
                         run_nl_model(model,cfg,store,model in cfg.nl_causal_models))
            allbehavior.extend(out['behavior']);allcausal.extend(out['causal']);alltransfer.extend(out['transfer'])
        except Exception:
            errors.append(dict(model=model,traceback=traceback.format_exc()));store.log('NL model failed: '+model)
            if not cfg.continue_on_module_error:raise
        store.save_csv('tables/nl_behavior_all_models.csv',allbehavior)
        store.save_csv('tables/nl_causal_all_models.csv',allcausal)
        store.save_csv('tables/nl_transfer_all_models.csv',alltransfer)
        store.save_json('logs/nl_model_failures.json',errors)
    if errors:raise RuntimeError(f'{len(errors)} NL model(s) failed; completed model/task outputs are preserved')
    store.mark_done('nl',dict(models=cfg.nl_behavior_models,behavior_rows=len(allbehavior),causal_rows=len(allcausal)))





# -----------------------------------------------------------------------------
# Auto-generated LaTeX summary
# -----------------------------------------------------------------------------


def latex_escape(text: str) -> str:
    replacements = {
        "&": r"\&",
        "%": r"\%",
        "$": r"\$",
        "#": r"\#",
        "_": r"\_",
        "{": r"\{",
        "}": r"\}",
    }
    return "".join(replacements.get(ch, ch) for ch in text)




# -----------------------------------------------------------------------------
# Run orchestration
# -----------------------------------------------------------------------------


def runtime_metadata() -> dict[str, Any]:
    import importlib.metadata as metadata

    packages = {}
    for name in [
        "torch",
        "transformers",
        "tokenizers",

        "numpy",
        "pandas",
        "scipy",
        "matplotlib",
    ]:
        try:
            packages[name] = metadata.version(name)
        except metadata.PackageNotFoundError:
            packages[name] = "not installed"
    gpu = None
    if torch.cuda.is_available():
        gpu = {
            "name": torch.cuda.get_device_name(0),
            "capability": torch.cuda.get_device_capability(0),
            "total_memory_bytes": torch.cuda.get_device_properties(0).total_memory,
        }
    return {
        "created_at": now_string(),
        "python": sys.version,
        "platform": platform.platform(),
        "packages": packages,
        "cuda_available": torch.cuda.is_available(),
        "cuda_version": torch.version.cuda,
        "gpu": gpu,
    }


def write_latex_fragment(store):
    """Only completed, measured modules are emitted. Existing manuscript tables are untouched."""
    lines=[r'% Generated from saved CEA native-v6 measurements. Do not edit numerical cells.',
           r'\subsection{Additional checks with the native-model implementation}',
           r'The following tables are generated from the accompanying run archive. ',
           r'The archive records model revisions, prompts, raw effects, calibration splits, ',
           r'and task completion. These checks do not replace the original experiments.']
    def number(x):
        try: return f'{float(x):.3f}' if np.isfinite(float(x)) else '--'
        except (TypeError,ValueError):return '--'
    def table(title,headers,rows,label):
        if not rows:return
        lines.extend([r'\begin{table}[htbp]',r'\centering\small',r'\caption{'+title+r'}',r'\label{'+label+r'}',
                      r'\resizebox{\linewidth}{!}{\begin{tabular}{'+'l'*len(headers)+r'}\toprule',
                      ' & '.join(headers)+r' \\ \midrule'])
        for row in rows:lines.append(' & '.join(latex_escape(str(x)) for x in row)+r' \\')
        lines.extend([r'\bottomrule\end{tabular}}',r'\end{table}'])
    def read(relative):
        p=store.root/relative
        if not p.exists() or p.stat().st_size<3:return None
        try:return pd.read_csv(p)
        except pd.errors.EmptyDataError:return None
    d=read('tables/primary_buc.csv')
    if d is not None:
        table('Native-model primary check. Deterministic repeated prompts are point evaluations.',
              ['Regime','Raw contrast','Shrink','Two-way match'],
              [[r.regime,number(r.delta),number(r.shrink),number(r.match_avg)] for r in d.itertuples()],
              'tab:native_primary')
    d=read('tables/selection_matched_null_summary.csv')
    if d is not None:
        table('Paired-label selection-matched null under the stated exchangeability assumption. ',
              ['Target','Status','Permutation p'],
              [[r.target,r.status,number(getattr(r,'permutation_p',None))] for r in d.itertuples()],
              'tab:native_null')
    d=read('tables/operator_audit_summary.csv')
    if d is not None:
        pivot=d.pivot(index=['ablation','patch'],columns='regime',values='q_value')
        table('Fixed-set operator audit. Q is computed after averaging Monte Carlo interventions.',
              ['Ablation / patch']+list(pivot.columns),
              [[a+' / '+p]+[number(x) for x in row] for (a,p),row in pivot.iterrows()],
              'tab:native_operators')
    d=read('tables/t3_local_summary.csv')
    if d is not None:
        dd=d[(d['split']=='evaluation') & np.isclose(d.tolerance,.001)]
        table('Finite-pool T3 audit. A sampled minimum is not a global lower bound on the submodularity ratio.',
              ['Regime','Pool','Negative marginals','Minimum ratio'],
              [[r.regime,r.pool,number(r.monotonicity_violation_rate),number(r.gamma_empirical_min)] for r in dd.itertuples()],
              'tab:native_t3')
    d=read('tables/readout_random_summary.csv')
    if d is not None:
        dd=d[np.isclose(d.raw_effect_threshold,.01)]
        table('Random alphabetic-token readouts on a fixed prompt and fixed primary head set. Raw-effect threshold is 0.01.',
              ['Regime','Registered','Evaluable','Passing fraction (all)'],
              [[r.regime,r.registered_pairs,r.evaluable_pairs,number(r.fraction_passing_all_registered)] for r in dd.itertuples()],
              'tab:native_readouts')
    d=read('tables/nl_behavior_all_models.csv')
    if d is not None:
        dd=d[(d.scope=='main_gap') & (d.control=='original')]
        if not dd.empty:
            agg=dd.groupby('model')[['accuracy','pair_acc','min_pair_acc']].mean()
            table('Expanded NL behavior at the main count gap. Entries are unweighted regime/bank means; ',
                  ['Model','Accuracy','Paired accuracy','Minimum-side paired'],
                  [[model]+[number(v) for v in row] for model,row in agg.iterrows()],
                  'tab:native_nl')
    path=store.latex/'challenge_results_auto.tex';path.write_text('\n'.join(lines)+'\n')
    return path


def run_suite(cfg,output_dir):
    cfg.validate();store=RunStore(output_dir,cfg)
    current_runtime=runtime_metadata()
    runtime_path=store.root/'runtime.json'
    if cfg.resume and runtime_path.exists():
        old_runtime=json.loads(runtime_path.read_text())
        critical=['torch','transformers','tokenizers','numpy']
        previous_gpu, current_gpu = old_runtime.get('gpu') or {}, current_runtime.get('gpu') or {}
        if any(previous_gpu.get(k) != current_gpu.get(k) for k in ('name','capability')):
            raise RuntimeError('GPU model/capability changed. Use a hardware-specific NEW output directory.')
        if any(old_runtime.get('packages',{}).get(k)!=current_runtime['packages'].get(k) for k in critical):
            raise RuntimeError('Critical package versions changed. Use a new output directory; old outputs are preserved.')
    store.save_json('runtime.json',current_runtime)
    store.log(f'Requested modules: {cfg.modules}')
    status=dict(state='running',requested=cfg.modules,completed=[],failed=[],started_at=now_string())
    store.save_json('RUN_STATUS.json',status)
    session=None
    try:
        primary_modules=[m for m in cfg.modules if m!='nl' and not store.is_done(m)]
        if primary_modules:
            session=NativeModelSession(cfg.primary_model,cfg,store)
            if 'readout' in cfg.modules:register_readouts(session,cfg,store)
            data=prepare_primary_symbolic_data(session,cfg)
            buc=run_primary_buc(session,cfg,store,data)
            functions=dict(readout=run_readout_audit,null=run_selection_matched_null,operators=run_operator_audit,
                           t3=run_t3_audit,baselines=run_baselines,generalization=run_generalization)
            for module in primary_modules:
                try:
                    store.log('START MODULE: '+module)
                    store.progress(force=True, module=module, detail='module started')
                    module_start=time.monotonic()
                    functions[module](session,cfg,store,data,buc)
                    store.log(f'END MODULE: {module}; elapsed={time.monotonic()-module_start:.1f}s')
                except Exception:
                    error=traceback.format_exc();store.log(error)
                    store.save_json(f'logs/{module}_failure.json',dict(module=module,traceback=error))
                    status['failed'].append(module)
                    if not cfg.continue_on_module_error:break
                status['completed']=[m for m in cfg.modules if store.done_path(m).exists()]
                store.save_json('RUN_STATUS.json',status)
            store.save_json('raw/primary_compute_counters.json',dict(
                forward_calls=session.model.forward_calls,forward_rows=session.model.forward_rows,
                real_input_tokens=session.model.input_token_count,oom_retries=session.model.oom_retries))
            del data,buc
            session.close();session=None;clear_cuda()
        if 'nl' in cfg.modules and not store.is_done('nl'):
            try:run_nl_expansion(cfg,store)
            except Exception:
                error=traceback.format_exc();store.log(error);store.save_json('logs/nl_failure.json',dict(traceback=error))
                status['failed'].append('nl')
    except KeyboardInterrupt:
        status['failed'].append('interrupted');store.log('Interrupted; saved task checkpoints remain usable.')
    except Exception:
        error=traceback.format_exc();store.log(error)
        store.save_json('logs/initialization_failure.json',dict(traceback=error));status['failed'].append('initialization')
    finally:
        if session is not None:
            try:session.close()
            except Exception:pass
        status['completed']=[m for m in cfg.modules if store.done_path(m).exists()]
        status['pending']=[m for m in cfg.modules if m not in status['completed']]
        status['state']='completed' if not status['pending'] and not status['failed'] else 'partial_or_failed'
        status['finished_at']=now_string()
        store.save_json('RUN_STATUS.json',status)
        try:write_latex_fragment(store)
        except Exception:store.save_json('logs/latex_export_failure.json',dict(traceback=traceback.format_exc()))
        store.log(f'Final status: {status["state"]}; completed={status["completed"]}; pending={status["pending"]}')
        store.write_manifest()
        artifact=store.make_zip() if cfg.zip_outputs else store.root
        print(f'RESULT_ARTIFACT={artifact}',flush=True)
    return artifact


def parse_args(argv=None):
    parser=argparse.ArgumentParser(description='CEA native-model supplemental experiments')
    parser.add_argument('--profile',default='paper',choices=['smoke','paper','full'])
    parser.add_argument('--output-dir',type=Path,default=Path('cea_native_results'))
    parser.add_argument('--modules',default='operators,t3,baselines,generalization,readout,null,nl')
    parser.add_argument('--seed',type=int,default=None)
    parser.add_argument('--config-json',type=Path,default=None)
    parser.add_argument('--no-resume',action='store_true')
    parser.add_argument('--hardware-preset',choices=['auto','manual'],default='auto',
                        help='auto: GPU-specific microbatches only; research budgets remain unchanged')
    return parser.parse_args(argv)


def main(argv=None):
    args=parse_args(argv);cfg=SuiteConfig.for_profile(args.profile)
    cfg.modules=[m.strip() for m in args.modules.split(',') if m.strip()]
    if args.seed is not None:cfg.seed=args.seed
    cfg.resume=not args.no_resume
    overrides = {}
    if args.config_json:
        overrides=json.loads(args.config_json.read_text())
        fields={f.name for f in dataclasses.fields(SuiteConfig)}
        for key,value in overrides.items():
            if key not in fields:raise ValueError(f'Unknown override: {key}')
            setattr(cfg,key,value)
    if args.hardware_preset == 'auto' and cfg.device.startswith('cuda') and torch.cuda.is_available():
        from cea_colab_support import gpu_resource_plan, resource_overrides
        device = torch.device(cfg.device)
        plan = gpu_resource_plan(torch.cuda.get_device_name(device),
                                 torch.cuda.get_device_properties(device).total_memory / 2**30)
        for key, value in resource_overrides(args.profile, plan).items():
            if key not in overrides:
                setattr(cfg, key, value)
        print('GPU_RESOURCE_PLAN=' + json.dumps(plan), flush=True)
    import signal
    def stop_cleanly(signum, frame):
        raise KeyboardInterrupt('Stop requested; finishing local checkpoint writes')
    signal.signal(signal.SIGTERM, stop_cleanly)
    try:
        artifact=run_suite(cfg,args.output_dir)
        state=json.loads((args.output_dir/'RUN_STATUS.json').read_text())
        if state['state']=='completed':
            print(f'All requested modules completed: {artifact}',flush=True);return 0
        print(f'PARTIAL RUN. Completed data and failure logs are included in {artifact}',flush=True);return 2
    except Exception:
        print(traceback.format_exc(),file=sys.stderr);return 1







if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/cea_numeric_v9.py <==
"""Numerical routing for CEA V9. No training, measurements or experiment budgets are fabricated.

The original implementation caches clean baselines from full native inference.
V8's gate mistakenly replaced those baselines when testing normalized replay scores.
V9 audits the estimator actually used in production and logs both diagnostics.

Large candidate lists use replay as a screening computation. Decisions at the
screening boundary and every greedy winner are rechecked with native inference.
The uncertainty envelope is EMPIRICAL, not a proved uniform error bound. Final
selected-set arrays use full native inference. Failed per-target score audits
route non-selection results to native inference; no score tolerance is increased.
"""
from __future__ import annotations
import contextlib
import dataclasses
import hashlib
import json
import math
import os
from pathlib import Path
import shutil
import time
from typing import Any
import numpy as np
import torch
import cea_native_suite as s

ORIGINAL_EVALUATE = s.evaluate_head_sets
ORIGINAL_COLLECT = s.collect_set_effects
ORIGINAL_MANY = s.collect_many_set_effects
ORIGINAL_BUC = s.run_buc_pipeline
ORIGINAL_LATEX = s.write_latex_fragment
SCORE_KEYS = ('shrink', 'match_hl', 'match_lh', 'match_avg', 'q_value')
RAW_KEYS = ('delta', 'delta_ablated', 'gamma_hl', 'gamma_lh')
_ENGINE = None


def score_comparison_records(fast, reference, readout_pairs):
    """[base, ablated, patched] x [low, high, vocab] -> complete diagnostic records.

    BOTH production score calculations use reference base_high/base_low. A second
    unanchored calculation is retained only to explain the old gate discrepancy.
    A denominator below 0.05 is not called a passing normalized check.
    """
    rows = []
    for ip, im in readout_pairs:
        ref, replay = {}, {}
        for block, label in enumerate(('base', 'ablated', 'patched')):
            for row, side in enumerate(('low', 'high')):
                for dest, source in ((ref, reference), (replay, fast)):
                    value = source[block][row]
                    dest[f'{label}_{side}'] = np.array(
                        [float(value[ip].double()-value[im].double())], dtype=np.float64)
        production = dict(replay)
        production['base_high'] = ref['base_high'].copy()
        production['base_low'] = ref['base_low'].copy()
        mr, mp, mu = (s.score_from_arrays(x) for x in (ref, production, replay))
        checked = abs(mr['delta']) >= .05
        record = dict(readout_ids=[int(ip), int(im)], native=mr, production=mp,
                      old_all_replay=mu, normalized_checked=checked,
                      denominator_native=mr['denominator'],
                      denominator_old_all_replay=mu['denominator'],
                      raw_readouts_native={k:v.tolist() for k,v in ref.items()},
                      raw_readouts_replay={k:v.tolist() for k,v in replay.items()},
                      max_raw_readout_error=max(float(np.max(np.abs(ref[k]-replay[k]))) for k in ref),
                      anchored_errors={k:abs(mr[k]-mp[k]) for k in SCORE_KEYS},
                      old_all_replay_errors={k:abs(mr[k]-mu[k]) for k in SCORE_KEYS})
        record['max_anchored_score_error'] = max(record['anchored_errors'].values())
        record['max_old_all_replay_score_error'] = max(record['old_all_replay_errors'].values())
        record['normalization_note'] = ('shared native clean baseline in actual estimator; '
            'small denominators remain in raw diagnostics and are checked again on the actual task')
        rows.append(record)
    return rows


@contextlib.contextmanager
def execution(session, native=False):
    key = '_native_depth' if native else '_force_replay_depth'
    old = getattr(session, key, 0)
    setattr(session, key, old+1)
    try:
        yield
    finally:
        setattr(session, key, old)


def head_key(heads):
    return ';'.join(f'{int(l)}:{int(h)}' for l,h in sorted(set(map(tuple,heads))))


def _replacement_digest(replacements):
    if replacements is None:
        return 'default'
    h=hashlib.sha256()
    for group in replacements:
        if group is None:
            h.update(b'ZERO'); continue
        for layer in sorted(group):
            value=group[layer].detach().cpu().contiguous()
            h.update(str((layer,tuple(value.shape),str(value.dtype))).encode())
            h.update(value.numpy().tobytes())
    return h.hexdigest()


def pair_key(session, pair, ar=None, pr=None):
    donor=getattr(pair,'donor_pair',pair)
    text=(session.model_name+s.pair_fingerprint(pair)+s.pair_fingerprint(donor)
          +_replacement_digest(ar)+_replacement_digest(pr))
    return hashlib.sha256(text.encode()).hexdigest()


def make_metric(heads, raw, lam, floor=None):
    d,da,gh,gl=(float(raw[k]) for k in RAW_KEYS)
    den=max(abs(d),float(floor or 0),1e-12)
    sh=(abs(d)-abs(da))/den
    mh=(abs(d)-abs(d-gh))/den; ml=(abs(d)-abs(d-gl))/den
    return s.SetMetric(heads=list(map(tuple,heads)),delta=d,delta_ablated=da,
        gamma_hl=gh,gamma_lh=gl,shrink=sh,match_hl=mh,match_lh=ml,
        match_avg=(mh+ml)/2,q_value=lam*sh+(1-lam)*(mh+ml)/2,
        denominator=den,denominator_floored=den>abs(d)+1e-15)


def _max_array_error(a,b):
    return max(float(np.max(np.abs(np.asarray(a[k])-np.asarray(b[k])))) for k in a)


class NumericController:
    def __init__(self, session, engine):
        self.session=session; self.engine=engine; self.metrics={};self.policies={}
        self.reference_sets=0;self.refinement_calls=0;self.native_seconds=0.0
        self.selection_pair_ids=[]

    @property
    def store(self): return self.session.store

    def reference_arrays(self,pair,heads,ar=None,pr=None,use_cache=True):
        key=hashlib.sha256((pair_key(self.session,pair,ar,pr)+head_key(heads)).encode()).hexdigest()
        path=f'checkpoints/v9_native_arrays/{key}.npz'
        absolute=self.store.root/path
        if use_cache and self.session.cfg.resume and absolute.exists():
            with np.load(absolute,allow_pickle=False) as z:
                return {k:z[k].copy() for k in z.files}
        start=time.monotonic()
        with execution(self.session,native=True):
            arrays=ORIGINAL_COLLECT(self.session,pair,heads,ar,pr)
        self.reference_sets+=1;self.native_seconds+=time.monotonic()-start
        if any(not np.isfinite(v).all() for v in arrays.values()):
            raise FloatingPointError('Native reference array contains NaN/Inf')
        if use_cache:
            self.store.save_npz(path,**arrays)
        self.store.progress(phase='native reference set completed',native_sets=self.reference_sets,
                            native_seconds=round(self.native_seconds,1))
        return arrays

    def measure(self,pair,head_sets,lam,floor=None,ar=None,pr=None,mode='replay',label=None):
        if not head_sets:return []
        pair.validate()
        identity=pair_key(self.session,pair,ar,pr)
        memkey=mode+':'+identity
        relative=f'checkpoints/v9_metrics_{mode}/{identity}.json'
        if memkey not in self.metrics:
            p=self.store.root/relative
            self.metrics[memkey]=json.loads(p.read_text()) if p.exists() and self.session.cfg.resume else {}
        saved=self.metrics[memkey]
        requested=[list(map(tuple,h)) for h in head_sets]
        missing={head_key(h):h for h in requested if head_key(h) not in saved}
        missing=list(missing.values())
        bh=self.session.cached_y(pair.high,pair.readout_ids).astype(np.float64)
        bl=self.session.cached_y(pair.low,pair.readout_ids).astype(np.float64)
        ars=ar or (None,None);prs=pr or s.default_patch_replacements(pair)
        block=max(1,self.session.set_batch_size) if mode=='replay' else 1
        dirty=False;start=last_save=time.monotonic();done=0
        try:
            for hs in s.chunks(missing,block):
                real=[h for h in hs if h]
                if real and mode=='replay':
                    values=[]
                    with execution(self.session,native=False):
                        for name,batch,repl in (
                            ('ablation high',pair.high,ars[0]),('ablation low',pair.low,ars[1]),
                            ('patch high-to-low',pair.low,prs[0]),('patch low-to-high',pair.high,prs[1])):
                            self.store.progress(detail=label or pair.name,phase=name,
                                sets_done=done,sets_total=len(missing),engine_mode=mode)
                            values.append(self.session.intervened_y_many(batch,pair.readout_ids,real,repl))
                    ah,al,pl,ph=values
                    for j,h in enumerate(real):
                        arrays=dict(base_high=bh,base_low=bl,ablated_high=ah[j].astype(float),
                                    ablated_low=al[j].astype(float),patched_low=pl[j].astype(float),
                                    patched_high=ph[j].astype(float))
                        m=s.score_from_arrays(arrays,lam,floor)
                        saved[head_key(h)]={k:m[k] for k in RAW_KEYS}
                elif real:
                    for h in real:
                        m=s.score_from_arrays(self.reference_arrays(pair,h,ar,pr),lam,floor)
                        saved[head_key(h)]={k:m[k] for k in RAW_KEYS}
                if any(not h for h in hs):
                    d=float(bh.mean()-bl.mean())
                    saved['']=dict(delta=d,delta_ablated=d,gamma_hl=0.,gamma_lh=0.)
                done+=len(hs);dirty=True
                if time.monotonic()-last_save>=30 or mode=='native':
                    self.store.save_json(relative,saved);dirty=False;last_save=time.monotonic()
                self.store.progress(detail=label or pair.name,phase=mode+' set batch complete',
                    sets_done=done,sets_total=len(missing),cached_sets=len(requested)-len(missing),
                    eta_seconds=(time.monotonic()-start)/max(done,1)*(len(missing)-done))
        finally:
            if dirty:self.store.save_json(relative,saved)
        return [make_metric(h,saved[head_key(h)],lam,floor) for h in requested]

    def policy(self,pair,head_sets,lam,floor=None,ar=None,pr=None):
        ident=hashlib.sha256((pair_key(self.session,pair,ar,pr)+str((lam,floor))).encode()).hexdigest()
        if ident in self.policies:return self.policies[ident]
        path=f'raw/numerical_v9/pair_{ident}.json'
        existing=self.store.root/path
        if existing.exists() and self.session.cfg.resume:
            old=json.loads(existing.read_text())
            if old.get('status')=='complete':self.policies[ident]=old;return old
        candidates=list({head_key(h):h for h in head_sets if h}.values())
        if not candidates:candidates=[[(0,0)]]
        ii=sorted(set(int(x) for x in np.linspace(0,len(candidates)-1,
                                   min(self.engine.ENGINE.probe_sets,len(candidates)))))
        probes=[candidates[i] for i in ii]
        records=[]
        for h in probes:
            with execution(self.session,native=False):
                fast=ORIGINAL_COLLECT(self.session,pair,h,ar,pr)
            ref=self.reference_arrays(pair,h,ar,pr)
            a,b=(s.score_from_arrays(x,lam,floor) for x in (fast,ref))
            record=dict(heads=h,native=b,replay_production=a,
                max_per_example_readout_error=_max_array_error(fast,ref),
                score_errors={k:abs(a[k]-b[k]) for k in SCORE_KEYS},
                raw_errors={k:abs(a[k]-b[k]) for k in RAW_KEYS})
            record['max_score_error']=max(record['score_errors'].values())
            records.append(record)
            arrays={**{'native_'+k:v for k,v in ref.items()},**{'replay_'+k:v for k,v in fast.items()}}
            probe_id=hashlib.sha256(head_key(h).encode()).hexdigest()[:16]
            self.store.save_npz(f'raw/numerical_v9/pair_{ident}_{probe_id}.npz',**arrays)
            self.store.log(f'V9 TARGET CHECK {pair.name} H={h}: delta={b["delta"]:.6g}, '
                f'den={b["denominator"]:.6g}, raw_err={record["max_per_example_readout_error"]:.6g}, '
                f'score_err={record["max_score_error"]:.6g}')
        rawerr=max(r['max_per_example_readout_error'] for r in records)
        scoreerr=max(r['max_score_error'] for r in records)
        delta=float(records[0]['native']['delta'])
        policy=dict(status='complete',pair=pair.name,readout=pair.readout_ids,
                    delta=delta,denominator=max(abs(delta),float(floor or 0),1e-12),
                    normalized_reference_required=scoreerr>self.engine.ENGINE.score_atol,
                    raw_guard_failed=rawerr>self.engine.ENGINE.readout_atol,
                    max_observed_raw_error=rawerr,max_observed_score_error=scoreerr,
                    empirical_readout_envelope=max(1e-7,rawerr*self.engine.ENGINE.refinement_safety_factor),
                    scope='finite, actual paired-batch probes, not a uniform theorem over all candidate sets',
                    score_tolerance=self.engine.ENGINE.score_atol,records=records)
        self.policies[ident]=policy;self.store.save_json(path,policy)
        if policy['normalized_reference_required'] or policy['raw_guard_failed']:
            self.store.log('V9 TARGET ROUTING: '+pair.name+
                ' -> native final scores; native boundary/winner checks for selection (no changed thresholds)')
        return policy

    def refine(self,pair,heads,metrics,lam,floor,policy,topk):
        """Refine uncertain top-k membership AND the winner with native scores.

        Conditional on the empirical envelope covering unseen errors, interval
        separation gives the same decision as reference ranking. The envelope is
        not asserted to be a uniform guarantee. Every final winner is remeasured.
        """
        out=list(metrics);n=len(out)
        if n<1:return out
        exact={};radius=2*policy['empirical_readout_envelope']/out[0].denominator
        raw_probes=[]
        def sort_key(i):
            return (-out[i].q_value,tuple(out[i].heads[-1]) if out[i].heads else (-1,-1))
        def check(i):
            nonlocal radius
            approx=out[i].q_value
            exact[i]=self.measure(pair,[heads[i]],lam,floor,mode='native')[0]
            error=abs(approx-exact[i].q_value)
            out[i]=exact[i]
            radius=max(radius,error*self.engine.ENGINE.refinement_safety_factor)
            raw_probes.append(dict(index=i,heads=heads[i],screening_q=approx,native_q=out[i].q_value,
                                   q_error=error,radius_after_check=radius))
        def separate(k):
            k=min(max(1,k),n)
            for _ in range(n+2):
                ranked=sorted(range(n),key=sort_key);inside=ranked[:k];outside=ranked[k:]
                lower=lambda i:out[i].q_value-(0. if i in exact else radius)
                upper=lambda i:out[i].q_value+(0. if i in exact else radius)
                if not outside:break
                low=min(lower(i) for i in inside);high=max(upper(i) for i in outside)
                if low>high:break
                uncertain=[i for i in range(n) if i not in exact and (
                    (i in inside and lower(i)<=high) or (i in outside and upper(i)>=low))]
                if not uncertain:break
                boundary=(low+high)/2
                chosen=min(uncertain,key=lambda i:(abs(out[i].q_value-boundary),sort_key(i)))
                check(chosen)
            else:raise RuntimeError('Native ranking refinement failed to make progress')
        for _ in range(n+2):
            before=len(exact)
            separate(topk);separate(1)
            winner=sorted(range(n),key=sort_key)[0]
            if winner not in exact:check(winner)
            if len(exact)==before:break
        else:raise RuntimeError('Ranking refinement did not converge')
        self.refinement_calls+=1
        ident=hashlib.sha256((pair_key(self.session,pair)+str(heads)+str((lam,floor))).encode()).hexdigest()
        self.store.save_json(f'raw/numerical_v9/ranking_{ident}.json',dict(
            pair=pair.name,candidate_count=n,membership_k=topk,native_candidates=len(exact),
            final_q_radius_for_unrefined=radius,checks=raw_probes,
            selected_winner=out[sorted(range(n),key=sort_key)[0]].heads,
            uncertainty='empirical probe envelope; not a proof of identical global head selection',
            final_winner_native=True))
        self.store.progress(phase='native ranking refinement complete',
            native_candidates=len(exact),candidate_count=n,empirical_q_radius=radius)
        return out


def controller(session):
    if not hasattr(session,'numeric'):
        if _ENGINE is None:raise RuntimeError('V9 numerical hooks have not been installed')
        session.numeric=NumericController(session,_ENGINE)
    return session.numeric


def evaluate_head_sets(session,pair,head_sets,lambda_weight,denominator_floor=None,
                       ablation_replacements=None,patch_replacements=None,progress_label=None):
    if not head_sets:return []
    c=controller(session)
    if len(head_sets)==1:
        # Final selected-set Q, shrink and stopping/evaluation checks are native.
        return c.measure(pair,head_sets,lambda_weight,denominator_floor,
                         ablation_replacements,patch_replacements,mode='native',label=progress_label)
    m=c.measure(pair,head_sets,lambda_weight,denominator_floor,
                ablation_replacements,patch_replacements,mode='replay',label=progress_label)
    p=c.policy(pair,head_sets,lambda_weight,denominator_floor,ablation_replacements,patch_replacements)
    is_selection=id(pair) in c.selection_pair_ids
    if is_selection and not p['raw_guard_failed'] and ablation_replacements is None and patch_replacements is None:
        all_single=all(len(h)==1 for h in head_sets)
        k=min(session.cfg.single_head_pool_size,len(m)) if all_single else 1
        return c.refine(pair,head_sets,m,lambda_weight,denominator_floor,p,k)
    if p['raw_guard_failed'] or p['normalized_reference_required']:
        return c.measure(pair,head_sets,lambda_weight,denominator_floor,
                         ablation_replacements,patch_replacements,mode='native',label=progress_label)
    return m


def collect_set_effects(session,pair,heads,ablation_replacements=None,patch_replacements=None):
    return controller(session).reference_arrays(pair,heads,ablation_replacements,patch_replacements)


def collect_many_set_effects(session,pair,sets):
    if not sets:return []
    c=controller(session)
    p=c.policy(pair,sets,session.cfg.lambda_weight)
    if p['raw_guard_failed'] or p['normalized_reference_required']:
        return [c.reference_arrays(pair,h) for h in sets]
    with execution(session,native=False):
        return ORIGINAL_MANY(session,pair,sets)


def run_buc_pipeline(session,selection_pair,evaluation_pair,cfg,name,denominator_floor=None):
    c=controller(session);c.selection_pair_ids.append(id(selection_pair))
    try:
        return ORIGINAL_BUC(session,selection_pair,evaluation_pair,cfg,name,denominator_floor)
    finally:
        c.selection_pair_ids.pop()


@torch.inference_mode()
def validate_imported_measurements(session,data,store,engine):
    marker=store.root/'V9_IMPORT.json'
    if not marker.exists():return
    # The cohort decision is persistent, so a resumed V9 does not delete its own progress.
    previous=store.root/'V9_REUSE_VALIDATION.json'
    if previous.exists():
        record=json.loads(previous.read_text())
        if record.get('status') in ('passed','isolated_legacy_cohort'):
            store.log('V9 IMPORT CHECK: prior cohort decision retained; current model still passed its initialization gate')
            return
    rows=[];failure=False;severe=False
    for regime in s.REGIMES:
        for k in (1,4,12):
            name=f'baseline-{regime}-k{k}-BUC'
            path=store.root/f'raw/effects/{name}.npz';meta=store.root/f'raw/effects/{name}.json'
            if not path.exists() or not meta.exists():continue
            hs=json.loads(meta.read_text())['heads']
            with np.load(path,allow_pickle=False) as z: old={key:z[key].copy() for key in z.files}
            fresh=controller(session).reference_arrays(data[regime]['evaluation'],hs,use_cache=False)
            if set(old)!=set(fresh):raise RuntimeError('Imported array schema does not match current experiment')
            a,b=(s.score_from_arrays(x) for x in (old,fresh))
            raw=_max_array_error(old,fresh);errors={key:abs(a[key]-b[key]) for key in SCORE_KEYS}
            passed=raw<=engine.ENGINE.readout_atol and max(errors.values())<=engine.ENGINE.score_atol
            rows.append(dict(name=name,native_current=b,native_source=a,max_raw_error=raw,
                             score_errors=errors,passed=passed))
            store.save_npz(f'raw/numerical_v9/import_{name}.npz',
                **{'source_'+key:v for key,v in old.items()},**{'current_'+key:v for key,v in fresh.items()})
            failure |= not passed; severe |= raw>engine.ENGINE.full_logit_atol
            store.save_json('V9_REUSE_VALIDATION.json',dict(status='running',checks=rows))
            store.log(f'V9 SOURCE CHECK {name}: {"PASS" if passed else "DRIFT"}, raw={raw:.6g}, score={max(errors.values()):.6g}')
    if len(rows)!=12:raise RuntimeError(f'Expected 12 source-array comparisons, found {len(rows)}')
    if severe or (failure and not engine.ENGINE.cohort_on_import_drift):
        store.save_json('V9_REUSE_VALIDATION.json',dict(status='failed',checks=rows))
        raise RuntimeError('Source/current native outputs differ substantially; source files preserved, no caches mixed')
    info=json.loads(marker.read_text())
    if failure:
        # Do not overwrite or average incompatible source measurements. Completed old
        # experiments remain valid as their ORIGINAL numerical cohort. Only pending
        # dependency tasks are recomputed on this GPU, in the new engine.
        destination=store.root/'provenance/isolated_legacy'
        destination.mkdir(parents=True,exist_ok=True)
        from cea_colab_support import snapshot_lock
        session.ablation_cache.close()
        with snapshot_lock(store.root):
            for folder in ('tables','raw/effects'):
                if (store.root/folder).exists():shutil.copytree(store.root/folder,destination/folder,dirs_exist_ok=True)
            for folder in ('tasks','checkpoints'):
                p=store.root/folder
                if p.exists():
                    # move preserves every original measurement but prevents numerical cache mixing
                    target=destination/folder
                    if target.exists():shutil.rmtree(target)
                    shutil.move(str(p),str(target))
                    p.mkdir(parents=True)
            keep_prefixes=('operator_','t3_','fixed_budget_baselines','fixed_budget_random_controls','paired_baseline_')
            for p in (store.root/'tables').glob('*.csv'):
                if not p.name.startswith(keep_prefixes):p.unlink()
        session._metric_memory.clear();controller(session).metrics.clear()
        # SQLite in a moved directory must be closed and reopened at its active path.
        session.ablation_cache=engine.PureAblationCache(store,session.model_name)
        status='isolated_legacy_cohort'
        info['reuse_status']=status
        store.log('V9 COHORT: small native cross-device drift; completed operators/T3/baselines remain separate. '
                  'Pending primary/generalization dependencies are recomputed; old arrays stay under provenance/isolated_legacy.')
    else:
        status='passed';info['reuse_status']='passed_finite_native_array_gate'
    store.save_json('V9_REUSE_VALIDATION.json',dict(status=status,checks=rows,
        scope='12 saved per-example cases; not an exhaustive equivalence proof',
        completed_legacy_modules_preserved=info['inherited_completed']))
    store.save_json('V9_IMPORT.json',info)
    store.save_json('NUMERICAL_COHORTS.json',dict(source_archive=info['archive_name'],
        inherited_completed=info['inherited_completed'],reuse_policy=status,
        current_runtime=s.runtime_metadata(),
        note='Inherited modules keep source hardware provenance. New results are not a rerun of original BF16 manuscript tables.'))


def write_completion_tables(store,status):
    rows=[]
    inherited=set(status.get('inherited_completed',[]))
    for module in status.get('requested',[]):
        done=module in status.get('completed',[])
        rows.append(dict(module=module,completed=done,
                         source='inherited' if done and module in inherited else 'this_run' if done else 'pending',
                         error_recorded=module in status.get('failed',[])))
    store.save_csv('tables/module_completion.csv',rows)
    table_rows=[]
    for path in sorted((store.root/'tables').glob('*.csv')):
        name=path.name
        module=('operators' if name.startswith('operator_') else
                't3' if name.startswith('t3_') else
                'baselines' if name.startswith(('fixed_budget_baselines','fixed_budget_random_controls','paired_baseline')) else
                'nl' if name.startswith('nl_') else
                'readout' if name.startswith('readout_') else
                'null' if name.startswith('selection_matched_null') else
                'generalization' if name.startswith(('fixed_set_','unseen_gap_','order_only_','fixed_budget_cross','permutation_')) else 'shared_or_status')
        table_rows.append(dict(file=name,module=module,
            source='inherited_origin_run' if module in inherited else 'current_v9_or_pending',
            module_complete=module in status.get('completed',[]),
            numeric_policy='see NUMERICAL_COHORTS.json and raw/numerical_v9; no cross-cohort pooling implied'))
    store.save_csv('table_provenance.csv',table_rows)
    store.save_json('FINAL_SUMMARY.json',dict(
        all_experiments_complete=bool(status.get('all_experiments_complete')),
        inherited_completed=status.get('inherited_completed',[]),
        newly_completed=status.get('newly_completed',[]),pending=status.get('pending',[]),
        failures=status.get('failed',[]),
        instruction='A result ZIP or zero new failures does not mean all seven modules completed.'))


def write_latex_fragment(store):
    # Original table exporter uses file presence, not completion. Do not render partial
    # tables as completed experiments: temporarily provide only completed module files.
    mapping={'primary_buc.csv':None,'selection_matched_null_summary.csv':'null',
        'operator_audit_summary.csv':'operators','t3_local_summary.csv':'t3',
        'readout_random_summary.csv':'readout','nl_behavior_all_models.csv':'nl'}
    import tempfile
    from types import SimpleNamespace
    with tempfile.TemporaryDirectory(prefix='cea-completed-tables-') as td:
        root=Path(td);(root/'tables').mkdir()
        for filename,module in mapping.items():
            source=store.root/'tables'/filename
            if source.exists() and (module is None or store.is_done(module)):
                shutil.copyfile(source,root/'tables'/filename)
        path=ORIGINAL_LATEX(SimpleNamespace(root=root,latex=store.latex))
    text=path.read_text().replace('native-v6 measurements','V7/V9 source-tagged measurements')
    path.write_text(text)
    return path


def jaccard_json_safe(a,b):
    # JSON round-trips layer/head tuples as lists. Canonicalize identities before set operations.
    aa={tuple(map(int,h)) for h in a};bb={tuple(map(int,h)) for h in b}
    return len(aa & bb)/len(aa | bb) if aa | bb else 1.0


def install(engine):
    global _ENGINE
    _ENGINE=engine
    s.jaccard=jaccard_json_safe
    s.evaluate_head_sets=evaluate_head_sets
    s.collect_set_effects=collect_set_effects
    s.collect_many_set_effects=collect_many_set_effects
    s.run_buc_pipeline=run_buc_pipeline
    s.write_latex_fragment=write_latex_fragment


==> anc/code/requirements-colab.txt <==
# PyTorch and its CUDA runtime are reused, unchanged, from the Colab GPU runtime.
transformers==5.16.1
tokenizers==0.23.2
accelerate>=1.1,<2
safetensors>=0.8,<1
numpy>=2.1,<3
pandas>=2.2.3,<3
scipy>=1.14.1,<2
matplotlib>=3.9,<4
tqdm>=4.66,<5


==> anc/code/setup_cea_env.py <==
"""Private Colab environment; reuse the existing PyTorch/CUDA files without modifying them.

No model or experiment runs here. The private environment excludes unrelated global
packages such as TransformerLens, torchvision, and audio processing libraries.
"""
from __future__ import annotations

import importlib.metadata as metadata
import json
import os
from pathlib import Path
import subprocess
import sys
import venv


def installed_torch_closure():
    """Resolve the installed, non-extra dependency closure of the existing torch wheel."""
    from packaging.markers import default_environment
    from packaging.requirements import Requirement
    from packaging.utils import canonicalize_name

    pending = ["torch"]
    selected = {}
    markers = dict(default_environment(), extra="")
    while pending:
        name = pending.pop()
        key = canonicalize_name(name)
        if key in selected:
            continue
        dist = metadata.distribution(name)
        selected[key] = dist
        for text in dist.requires or []:
            req = Requirement(text)
            if req.marker is not None and not req.marker.evaluate(markers):
                continue
            # No extras are needed for this inference-only suite.
            installed = metadata.distribution(req.name)
            if req.specifier and not req.specifier.contains(installed.version, prereleases=True):
                raise RuntimeError(
                    f"The base PyTorch environment has an inconsistent dependency: {text}; "
                    f"installed {installed.version}. Use a fresh Colab GPU runtime."
                )
            pending.append(req.name)
    return selected


def create_private_environment(environment: Path):
    """Create a pip-less venv and link only PyTorch and its required runtime packages.

    Installing into this venv cannot update the notebook kernel's package stack.
    Borrowed distributions are pinned as constraints so pip cannot replace them.
    """
    environment = Path(environment)
    identity = {
        "base_executable": sys.executable,
        "python": list(sys.version_info[:3]),
        "torch_version": metadata.version("torch"),
    }
    identity_path = environment / "base_runtime.json"
    if identity_path.exists() and json.loads(identity_path.read_text()) != identity:
        raise RuntimeError(
            "This private environment belongs to a different Python/PyTorch runtime. "
            "Use a new WORK_DIR. Existing results have not been changed."
        )
    if not (environment / "pyvenv.cfg").exists():
        venv.EnvBuilder(with_pip=False, system_site_packages=False).create(environment)
    python = environment / "bin" / "python"
    if not python.is_file():
        raise RuntimeError(f"The virtual environment was not created: {environment}")
    site = Path(subprocess.check_output(
        [str(python), "-c", "import sysconfig; print(sysconfig.get_path('purelib'))"],
        text=True,
    ).strip())
    site.mkdir(parents=True, exist_ok=True)
    borrowed = installed_torch_closure()
    linked = []
    for name, dist in borrowed.items():
        if not dist.files:
            raise RuntimeError(f"No file manifest is available for the base package {name}.")
        top_items = sorted({f.parts[0] for f in dist.files if f.parts})
        for item in top_items:
            if item in {".", "..", "__pycache__", "bin", "share", "include"}:
                continue
            origin = Path(dist.locate_file(item)).resolve()
            if not origin.exists():
                continue
            target = site / item
            if target.exists() or target.is_symlink():
                if target.is_symlink() and target.resolve() == origin:
                    continue
                raise RuntimeError(f"Refusing to overwrite an existing environment file: {target}")
            target.symlink_to(origin, target_is_directory=origin.is_dir())
            linked.append({"target": str(target), "source": str(origin)})
    # pip is bootstrapped using the kernel's pip --python support, so ensurepip is
    # not required in Colab's operating-system Python package.
    constraints = environment / "borrowed_constraints.txt"
    constraints.write_text("\n".join(
        f"{dist.metadata['Name']}=={dist.version}" for dist in borrowed.values()
    ) + "\n", encoding="utf-8")
    identity_path.write_text(json.dumps(identity, indent=2), encoding="utf-8")
    (environment / "borrowed_packages.json").write_text(json.dumps({
        "versions": {name: dist.version for name, dist in borrowed.items()},
        "linked_files": linked,
        "note": "Only torch and its required runtime packages are shared; base files are unchanged.",
    }, indent=2), encoding="utf-8")
    return python, constraints


def main():
    import argparse
    p = argparse.ArgumentParser()
    p.add_argument("--environment", type=Path, required=True)
    args = p.parse_args()
    python, constraints = create_private_environment(args.environment)
    print(json.dumps({"python": str(python), "constraints": str(constraints)}, indent=2))


if __name__ == "__main__":
    main()


==> anc/code/test_numeric_v9.py <==
"""V9 regression tests. All tensor/model data here are synthetic test fixtures.

--snapshot inspects/imports the actual result archive but never changes it.
--integration runs all seven modules on a causal-attention PyTorch test model,
not on pretrained weights. Real HF class tests are in test_prefix_replay.py.
"""
from pathlib import Path
import argparse,contextlib,copy,dataclasses,hashlib,json,shutil,tempfile,time
from unittest import mock
import numpy as np
import torch
import cea_native_suite as s
import cea_fast_v9 as f
import cea_numeric_v9 as n
from test_prefix_replay import Tokenizer,CausalTestModel,attach_session,fake_cache_api

torch.set_num_threads(1)


def cfgsmall():
    c=s.SuiteConfig.for_profile('smoke');c.device='cpu';c.dtype='float32'
    c.shortlist_size=c.single_head_pool_size=4;c.greedy_budget=c.nl_common_budget=3
    c.bootstrap_repetitions=10;c.selection_per_level=c.evaluation_per_level=3
    c.model_batch_size=3;c.set_batch_size=2;c.evidence_len=20;c.tail_len=4
    c.b_low=4;c.b_high=16
    return c


def test_anchor():
    # Native gap=0.06. Replay has an innocuous clean-baseline offset of 0.0005.
    # Intervened logits are EXACTLY native; old denominator replacement creates a
    # large normalized error when the intervention strongly overshoots the gap.
    ref=[torch.tensor([[0.,0.],[.06,0.]],dtype=torch.float64),
         torch.tensor([[0.,0.],[3.,0.]],dtype=torch.float64),
         torch.tensor([[2.,0.],[-2.,0.]],dtype=torch.float64)]
    fast=[x.clone() for x in ref];fast[0][1,0]+=.0005
    r=n.score_comparison_records(fast,ref,[(0,1)])[0]
    assert r['max_anchored_score_error']==0
    assert r['max_old_all_replay_score_error']>.1
    assert r['denominator_native']!=r['denominator_old_all_replay']
    # A real intervention error must not be hidden by the anchoring correction.
    fast[1][1,0]+=.02
    r2=n.score_comparison_records(fast,ref,[(0,1)])[0]
    assert r2['max_anchored_score_error']>.3
    # Weak denominators are identified, not silently certified as passing.
    weak=[x.clone() for x in ref];weak[0][1,0]=.001
    assert not n.score_comparison_records(weak,weak,[(0,1)])[0]['normalized_checked']
    print('ANCHOR_MISMATCH_REPRODUCED_AND_REAL_INTERVENTION_ERRORS_RETAINED')


def test_numeric_routes():
    n.install(f)
    with tempfile.TemporaryDirectory() as td,fake_cache_api():
        cfg=cfgsmall();store=s.RunStore(Path(td),cfg);tok=Tokenizer();torch.manual_seed(120)
        x=attach_session(CausalTestModel('gpt_neox',tok),tok,cfg,store)
        x.numeric=n.NumericController(x,f)
        pair=s.make_symbolic_pair_cache(x,cfg,'RANDOM',3,2027,s.PRIMARY_READOUT,'route')
        heads=[[(0,0)],[(0,1)],[(1,0)],[(1,1)]]
        p=x.numeric.policy(pair,heads,.5)
        assert p['status']=='complete'
        arrays=s.collect_set_effects(x,pair,heads[0])
        with n.execution(x,native=True):r=n.ORIGINAL_COLLECT(x,pair,heads[0])
        assert all(np.array_equal(arrays[k],r[k]) for k in r)
        # Direct singleton public intervention must use the full native model.
        oldcalls=x.replay.replay_calls
        x.intervened_y_many(pair.high,pair.readout_ids,[heads[0]],None)
        assert x.replay.replay_calls==oldcalls
        # Boundary refinement recovers the correct winner when provisional scores
        # are perturbed, and does not widen the acceptance criteria.
        m=x.numeric.measure(pair,heads,.5,mode='native')
        fake=[dataclasses.replace(v,q_value=v.q_value+(.01 if i==0 else -.01)) for i,v in enumerate(m)]
        policy={'empirical_readout_envelope':.02,'raw_guard_failed':False}
        corrected=x.numeric.refine(pair,heads,fake,.5,None,policy,2)
        winner=lambda vv:max(range(len(vv)),key=lambda j:(vv[j].q_value,tuple(-v for v in heads[j][-1])))
        assert winner(corrected)==winner(m)
        assert corrected[winner(corrected)].q_value==m[winner(m)].q_value
        # Inject a large replay-only write error. Per-target audit must record
        # failure and fall back for final metrics instead of changing tolerance.
        badpair=s.make_symbolic_pair_cache(x,cfg,'RANDOM',3,333,s.PRIMARY_READOUT,'injected')
        original=x.replay.branches
        def wrong(*args,**kwargs):
            logits=original(*args,**kwargs).clone();logits[:,badpair.readout_ids[0]]+=.04
            return logits
        x.replay.branches=wrong
        p2=x.numeric.policy(badpair,heads,.5)
        assert p2['raw_guard_failed']
        actual=s.evaluate_head_sets(x,badpair,heads,.5)
        expected=x.numeric.measure(badpair,heads,.5,mode='native')
        for a,b in zip(actual,expected):assert a.q_value==b.q_value
        x.replay.branches=original
        # A finite probe envelope is never labelled a proof.
        files=list((store.root/'raw/numerical_v9').glob('ranking_*.json'))
        assert files and all('not a proof' in json.loads(p.read_text())['uncertainty'] for p in files)
        x.close()
    print('NATIVE_FINAL_ARRAYS_AND_CONDITION_ROUTING_AND_RANKING_TESTS_PASS')


def test_resume():
    with tempfile.TemporaryDirectory() as td,fake_cache_api():
        cfg=cfgsmall();store=s.RunStore(Path(td),cfg);tok=Tokenizer();torch.manual_seed(40)
        x=attach_session(CausalTestModel('gpt2',tok),tok,cfg,store);x.numeric=n.NumericController(x,f)
        b=x.cache_tokens(x.tokenize_equal_length(['B C A Answer:','B B C C A A Answer:','C C B A Answer:']),
                         [1,-1,1],[0,0,0],[{},{},{}])
        hs=[[(0,0)],[(1,1)],[(0,0),(1,1)]];ids=x.readout_ids(s.PRIMARY_READOUT)
        rep={l:torch.randn(3,x.n_heads,x.d_head) for l in x.all_layers}
        orig=x.replay.branches;calls={'n':0}
        def interrupt(*a,**kw):
            calls['n']+=1
            if calls['n']==2:raise KeyboardInterrupt('injected controlled test interruption')
            return orig(*a,**kw)
        x.replay.branches=interrupt
        try:
            with n.execution(x,native=False):x.intervened_y_many(b,ids,hs,rep)
        except KeyboardInterrupt:pass
        else:raise AssertionError('No injected interruption')
        x.replay.branches=orig
        before=x.replay.replay_calls
        with n.execution(x,native=False):a=x.intervened_y_many(b,ids,hs,rep)
        assert x.replay.replay_calls-before==2
        ref=f.OriginalSession.intervened_y_many(x,b,ids,hs,rep)
        np.testing.assert_allclose(a,ref,atol=2e-5,rtol=2e-5)
        x.close()
    print('PARTIAL_PROMPT_COLUMN_RESUME_PASS')


def migration(archive):
    with tempfile.TemporaryDirectory() as td:
        td=Path(td);old=f.safe_snapshot_extract(archive,td/'old');out=td/'new'
        info=f.import_v7_snapshot(archive,out)
        assert info['inherited_completed']==['operators','t3','baselines']
        count=0
        for folder in ('tables','raw/effects','tasks','checkpoints'):
            for p in (old/folder).rglob('*'):
                if p.is_file():
                    assert p.read_bytes()==(out/p.relative_to(old)).read_bytes(),p
                    count+=1
        assert (old/'config.json').read_bytes()==(out/'config.json').read_bytes()
        assert not (out/'gpu.json').exists()
        initial=(out/'tables/fixed_budget_baselines.csv').stat().st_mtime_ns
        assert f.import_v7_snapshot(archive,out)==info
        assert (out/'tables/fixed_budget_baselines.csv').stat().st_mtime_ns==initial
        c=s.SuiteConfig(**json.loads((out/'config.json').read_text()))
        store=f.V9Store(out,c)
        assert all(store.is_done(m) for m in info['inherited_completed'])
        print(json.dumps(dict(archive=Path(archive).name,sha256=f.sha256_file(archive),
            preserved_data_files=count,config_byte_identical=True,
            inherited_completed=info['inherited_completed'],source_code_never_executed=True),indent=2))
    print('SOURCE_ZIP_DATA_ONLY_MIGRATION_PASS')


def integration():
    n.install(f)
    class TestSession(f.FastSession):
        def __init__(self,model_name,cfg,store):
            tok=Tokenizer();kind='gpt2' if model_name=='gpt2' else 'gpt_neox'
            torch.manual_seed(s.stable_int_hash(model_name))
            other=attach_session(CausalTestModel(kind,tok),tok,cfg,store)
            self.__dict__.update(other.__dict__);self.model_name=model_name
            self.numeric=n.NumericController(self,f)
            # Old connection is unused because the namespace changed.
            self.ablation_cache.close();self.ablation_cache=f.PureAblationCache(store,model_name)
            self.replay=f.PrefixReplay(self);self.replay.policy={'suffix_tokens':1,'variant_batch_size':4}
    old_session=s.NativeModelSession;oldfast=f.FastSession;old_examples=s.nl_example_records
    with tempfile.TemporaryDirectory() as td,fake_cache_api():
        cfg=cfgsmall();cfg.random_readout_scan_pairs=4;cfg.random_readout_full_pairs=1
        cfg.null_trials_per_regime=1;cfg.null_min_unique_pairs=2
        cfg.operator_random_draws=2;cfg.t3_pool_size=2;cfg.t3_random_pool_repeats=0
        cfg.t3_global_comparisons=2;cfg.fixed_budgets=[1,2,3];cfg.baseline_random_draws=2
        cfg.count_grid=[0,4,10,16,20];cfg.unseen_gaps=[[0,20],[4,16]]
        cfg.generalization_replicates=2;cfg.symbolic_stability_seeds=[1729,1730]
        cfg.nl_selection_pairs=cfg.nl_validation_pairs=cfg.nl_test_pairs=1
        cfg.nl_selection_replicates=cfg.nl_evaluation_replicates=1
        cfg.nl_behavior_models=['gpt2'];cfg.nl_causal_models=['gpt2']
        cfg.nl_behavior_seeds=cfg.nl_causal_seeds=[1729]
        cfg.nl_n_reports=4;cfg.nl_counts=[0,4];cfg.nl_selection_counts=(0,4)
        cfg.nl_template_banks=['A','B'];cfg.nl_random_controls=2
        cfg.modules=f.ALL_MODULES.copy();cfg.continue_on_module_error=True
        s.NativeModelSession=TestSession;f.FastSession=TestSession
        s.nl_example_records=f.fast_nl_examples
        # Model arithmetic remains on the CPU TEST DOUBLE. Only the reported GPU
        # fingerprint is simulated, so CPU-only CI exercises the exact CUDA tuple
        # -> saved JSON list -> same-runtime resume path that failed on Colab.
        reported_runtime = s.runtime_metadata()
        reported_runtime.update(
            gpu={'name':'SYNTHETIC Tesla T4 metadata', 'capability':(7,5),
                 'total_memory_bytes':16 * 2**30},
            cuda_available=True, cuda_version='synthetic-test-runtime',
            test_fixture_only=True,
        )
        print('SYNTHETIC TEST ONLY: CPU causal model; simulated GPU metadata; no paper measurements.')
        try:
            with mock.patch.object(s, 'runtime_metadata', side_effect=lambda: copy.deepcopy(reported_runtime)):
                status=f.run(cfg,Path(td)/'results')
                assert status['state']=='completed',status
                assert status['newly_completed']==cfg.modules,status
                # module_completion.csv changes this_run -> inherited on resume;
                # it is STATUS metadata, not a measured experimental table.
                before={p.name:hashlib.sha256(p.read_bytes()).hexdigest()
                        for p in (Path(td)/'results'/'tables').glob('*.csv')
                        if p.name != 'module_completion.csv'}
                status2=f.run(cfg,Path(td)/'results')
                assert status2['state']=='completed'
                assert status2['newly_completed']==[]
                after={p.name:hashlib.sha256(p.read_bytes()).hexdigest()
                       for p in (Path(td)/'results'/'tables').glob('*.csv')
                        if p.name != 'module_completion.csv'}
                assert before==after, 'Resume changed measured test tables'
                print(f'EXPERIMENT_TABLE_BYTES_PRESERVED_ON_RESUME: {len(before)} CSV files')
            print('ALL_SEVEN_MODULES_CAUSAL_TEST_MODEL_AND_GPU_JSON_RESUME_PASS')
            print('SYNTHETIC PIPELINE CHECK COMPLETE; this is NOT a pretrained result archive.')
        finally:
            s.NativeModelSession=old_session;f.FastSession=oldfast
            s.nl_example_records=old_examples


if __name__=='__main__':
    p=argparse.ArgumentParser()
    p.add_argument('--snapshot',type=Path)
    p.add_argument('--integration',action='store_true')
    p.add_argument('--log-file',type=Path)
    args=p.parse_args()
    def run_checks():
        test_anchor();test_numeric_routes();test_resume()
        if args.snapshot:migration(args.snapshot)
        if args.integration:integration()
        print('V9_NUMERIC_TESTS_PASS (synthetic/CPU; not pretrained GPU results)')
    if args.log_file:
        import traceback
        args.log_file.parent.mkdir(parents=True,exist_ok=True)
        try:
            with args.log_file.open('w',encoding='utf-8') as stream:
                with contextlib.redirect_stdout(stream),contextlib.redirect_stderr(stream):
                    try:run_checks()
                    except BaseException:
                        traceback.print_exc();raise
        except BaseException:
            print('SYNTHETIC REGRESSION TEST FAILED; detail log:',args.log_file)
            print(''.join(args.log_file.read_text().splitlines(keepends=True)[-60:]))
            raise
        print('SYNTHETIC NUMERICAL / MIGRATION / PIPELINE TESTS: PASS')
        print('These are not pretrained-model experiment results. Full log:',args.log_file)
    else:
        run_checks()


==> anc/code/test_prefix_replay.py <==
"""Regression tests for V9 with a real causal-attention PyTorch TEST DOUBLE.

No pretrained measurements appear in this file. --native-configs additionally uses
real Hugging Face GPTNeoX/GPT2 classes with random weights; it is run in Colab.
"""
from __future__ import annotations
import argparse
import contextlib
import dataclasses
import hashlib
import json
import math
import re
from pathlib import Path
import sys
import tempfile
from types import SimpleNamespace, ModuleType
import zipfile

import numpy as np
import torch
import torch.nn.functional as F
import cea_fast_v9 as f
import cea_native_suite as s

torch.set_num_threads(1)

class Tokenizer:
    bos_token_id=0;eos_token_id=1;pad_token_id=1
    def __init__(self):
        words=('Tokens Choose one word various or successful Answer yes no B C A Symbol sequence Continue '
               'with Response Data Exactly state holds the item is Read reports and answer final question '
               'Report Record describes as rules out being Witness says that remains Statement reported condition '
               'Do more indicate rather than not alpha beta gamma delta epsilon theta lambda omega sigma '
               'native compatibility probe shorter prompt The even odd signal').split()
        words += [w for pair in s.STATE_PAIR_CANDIDATES for w in pair]
        words += list(map(str,range(100)))+list(':./?,-!')
        self.words=['<bos>','<eos>','<unk>']+list(dict.fromkeys(words));self.ids={w:i for i,w in enumerate(self.words)}
    def encode(self,text,add_special_tokens=False):
        return [self.ids.get(w,2) for w in re.findall(r'[A-Za-z]+|[0-9]+|[^\w\s]',text)]
    def decode(self,ids,**kwargs):
        return ''.join(' '+self.words[int(i)] if self.words[int(i)].isalpha() else self.words[int(i)] for i in ids)
    def __len__(self):return len(self.words)

class FakeDynamicLayer:
    def lazy_initialization(self,k,v):
        self.keys=k[...,:0,:];self.values=v[...,:0,:];self.is_initialized=True
    def update(self,k,v,*a,**kw):
        if not hasattr(self,'keys'):self.lazy_initialization(k,v)
        self.keys=torch.cat((self.keys,k),-2);self.values=torch.cat((self.values,v),-2)
        return self.keys,self.values
    def get_seq_length(self):return self.keys.shape[-2] if hasattr(self,'keys') else 0

class FakeDynamicCache:
    def __init__(self,ddp_cache_data=None,config=None,**kw):
        self.layers=[]
        if ddp_cache_data:
            for k,v in ddp_cache_data:
                l=FakeDynamicLayer();l.update(k,v);self.layers.append(l)
    def update(self,k,v,layer_idx,*a,**kw):
        while len(self.layers)<=layer_idx:self.layers.append(FakeDynamicLayer())
        return self.layers[layer_idx].update(k,v)
    def get_seq_length(self,layer_idx=0):
        return self.layers[layer_idx].get_seq_length() if len(self.layers)>layer_idx else 0

@contextlib.contextmanager
def fake_cache_api():
    old=sys.modules.get('transformers.cache_utils');oldroot=sys.modules.get('transformers')
    root=oldroot or ModuleType('transformers')
    m=ModuleType('transformers.cache_utils');m.DynamicCache=FakeDynamicCache;m.DynamicLayer=FakeDynamicLayer
    sys.modules['transformers']=root;sys.modules['transformers.cache_utils']=m
    try:yield
    finally:
        if old is None:sys.modules.pop('transformers.cache_utils',None)
        else:sys.modules['transformers.cache_utils']=old
        if oldroot is None:sys.modules.pop('transformers',None)

class Conv1D(torch.nn.Module):
    def __init__(self,d):
        super().__init__();self.weight=torch.nn.Parameter(torch.randn(d,d)/math.sqrt(d));self.bias=torch.nn.Parameter(torch.randn(d)/10)
    def forward(self,x):return x@self.weight+self.bias

class Attention(torch.nn.Module):
    def __init__(self,kind,d,h,l):
        super().__init__();self.kind=kind;self.h=h;self.l=l
        self.qkv=torch.nn.Linear(d,3*d)
        if kind=='gpt_neox':self.dense=torch.nn.Linear(d,d)
        else:self.c_proj=Conv1D(d)
    def forward(self,x,cache,positions):
        b,t,d=x.shape;h=self.h;dh=d//h
        q,k,v=[v.reshape(b,t,h,dh).transpose(1,2) for v in self.qkv(x).chunk(3,-1)]
        if self.kind=='gpt_neox':
            # RoPE makes incorrect cache_position immediately visible to this test.
            angles=positions.float()[...,None]*torch.arange(1,dh//2+1,device=x.device)[None,None,:]/50
            angles=angles.repeat(1,1,2).unsqueeze(1)
            def rotate(a):
                a1,a2=a.chunk(2,-1);return a*angles.cos()+torch.cat((-a2,a1),-1)*angles.sin()
            q,k=rotate(q),rotate(k)
        if cache is not None:k,v=cache.update(k,v,self.l)
        scores=q@k.transpose(-1,-2)/math.sqrt(dh)
        valid=torch.arange(k.shape[-2],device=x.device)[None,None,None,:]<=positions[:,None,:,None]
        a=torch.softmax(scores.masked_fill(~valid,torch.finfo(scores.dtype).min),-1)
        z=(a@v).transpose(1,2).contiguous().reshape(b,t,d)
        return self.dense(z) if self.kind=='gpt_neox' else self.c_proj(z)

class Block(torch.nn.Module):
    def __init__(self,kind,d,h,l):
        super().__init__();self.kind=kind
        if kind=='gpt_neox':self.attention=Attention(kind,d,h,l)
        else:self.attn=Attention(kind,d,h,l)
        self.ln1=torch.nn.LayerNorm(d);self.ln2=torch.nn.LayerNorm(d)
        self.mlp=torch.nn.Sequential(torch.nn.Linear(d,d*2),torch.nn.GELU(),torch.nn.Linear(d*2,d))
    def forward(self,x,cache,positions):
        att=self.attention if self.kind=='gpt_neox' else self.attn
        if self.kind=='gpt_neox':return x+att(self.ln1(x),cache,positions)+self.mlp(self.ln2(x))
        x=x+att(self.ln1(x),cache,positions);return x+self.mlp(self.ln2(x))

class Body(torch.nn.Module):
    def __init__(self,kind,d,h,L,V):
        super().__init__();self.kind=kind
        self.embed=torch.nn.Embedding(V,d);self.position=torch.nn.Embedding(2048,d)
        if kind=='gpt_neox':self.layers=torch.nn.ModuleList(Block(kind,d,h,l) for l in range(L))
        else:self.h=torch.nn.ModuleList(Block(kind,d,h,l) for l in range(L))
        self.ln=torch.nn.LayerNorm(d)
    def forward(self,input_ids,position_ids=None,attention_mask=None,past_key_values=None,use_cache=False,**kwargs):
        if past_key_values is None and use_cache:past_key_values=FakeDynamicCache()
        start=past_key_values.get_seq_length() if past_key_values is not None else 0
        if position_ids is None:position_ids=torch.arange(start,start+input_ids.shape[1],device=input_ids.device)[None]
        x=self.embed(input_ids)
        if self.kind=='gpt2':x=x+.1*self.position(position_ids)
        for block in (self.layers if self.kind=='gpt_neox' else self.h):x=block(x,past_key_values,position_ids)
        return SimpleNamespace(last_hidden_state=self.ln(x),past_key_values=past_key_values)

class CausalTestModel(torch.nn.Module):
    def __init__(self,kind,tokenizer):
        super().__init__();d=16;h=2;L=2
        self.config=SimpleNamespace(model_type=kind,num_attention_heads=h,hidden_size=d,n_head=h,n_embd=d,max_position_embeddings=2048)
        self.config.to_dict=lambda:dict(model_type=kind,hidden_size=d,num_attention_heads=h)
        if kind=='gpt_neox':self.gpt_neox=Body(kind,d,h,L,len(tokenizer))
        else:self.transformer=Body(kind,d,h,L,len(tokenizer))
        self.output=torch.nn.Linear(d,len(tokenizer),bias=False)
        with torch.no_grad():self.output.weight.mul_(5)
    @property
    def base_model(self):return self.gpt_neox if self.config.model_type=='gpt_neox' else self.transformer
    def get_output_embeddings(self):return self.output
    def forward(self,**kwargs):
        obj=self.base_model(**kwargs)
        return SimpleNamespace(logits=self.output(obj.last_hidden_state),past_key_values=obj.past_key_values)


def attach_session(model,tokenizer,cfg,store):
    x=f.FastSession.__new__(f.FastSession)
    x.model_name='test_'+model.config.model_type;x.cfg=cfg;x.store=store
    x.device=torch.device('cpu');x.dtype=torch.float32;x.numeric_backend=s.configure_numeric_backend()
    x.model=s.NativeHFAdapter(model.eval(),tokenizer)
    x.model.execution_policy='singleton';x.model.last_logits_only=False
    for attr in ('n_layers','n_heads','d_head','d_model'):setattr(x,attr,getattr(x.model.cfg,attr))
    x.all_layers=list(range(x.n_layers));x.hook_names={l:f'blocks.{l}.attn.hook_z' for l in x.all_layers}
    x.model_batch_size=3;x.set_batch_size=f.ENGINE.metric_set_block;x._metric_memory={}
    x.ablation_cache=f.PureAblationCache(store,x.model_name)
    x.replay=f.PrefixReplay(x);x.replay.policy=dict(suffix_tokens=1,variant_batch_size=4);x.behavior_batch=2
    return x


def run_tests(native=False):
    checks=[]
    context=contextlib.nullcontext() if native else fake_cache_api()
    with context:
        for kind in ('gpt_neox','gpt2'):
            torch.manual_seed(2027);tokenizer=Tokenizer()
            if native:
                from transformers import GPTNeoXConfig,GPTNeoXForCausalLM,GPT2Config,GPT2LMHeadModel
                if kind=='gpt_neox':
                    conf=GPTNeoXConfig(vocab_size=len(tokenizer),hidden_size=32,intermediate_size=64,
                         num_hidden_layers=2,num_attention_heads=4,max_position_embeddings=2048,
                         hidden_dropout=0.,attention_dropout=0.)
                    model=GPTNeoXForCausalLM(conf)
                else:
                    conf=GPT2Config(vocab_size=len(tokenizer),n_embd=32,n_layer=2,n_head=4,n_positions=2048,
                                    resid_pdrop=0.,embd_pdrop=0.,attn_pdrop=0.)
                    model=GPT2LMHeadModel(conf)
                model.config._attn_implementation='eager'
            else:model=CausalTestModel(kind,tokenizer)
            cfg=s.SuiteConfig.for_profile('smoke');cfg.device='cpu';cfg.dtype='float32'
            cfg.shortlist_size=4;cfg.single_head_pool_size=4;cfg.greedy_budget=3;cfg.nl_common_budget=3
            cfg.bootstrap_repetitions=20
            with tempfile.TemporaryDirectory() as td:
                store=s.RunStore(Path(td),cfg);x=attach_session(model,tokenizer,cfg,store)
                tokens=x.model.to_tokens('Tokens: B C B B C A A\nChoose one word: various or successful\nAnswer:')[0]
                donor=x.model.to_tokens('Tokens: C C C B B A A\nChoose one word: various or successful\nAnswer:')[0]
                _,z=x.model.run_with_cache(donor[None],lambda _:True)
                replacements={l:z[x.hook_names[l]][0,-1] for l in x.all_layers}
                hs=[[],[(0,0)],[(1,1)],[(0,0),(1,1)]]
                for suffix in (1,4,12,len(tokens)):
                    for rep in (None,replacements):
                        reference=torch.stack([f.native_full_logits(x,tokens,h,rep) for h in hs])
                        actual=x.replay.branches(tokens,hs,rep,suffix=suffix)
                        torch.testing.assert_close(actual,reference,atol=2e-5,rtol=2e-5)
                        checks.append(f'{kind}: suffix={suffix}, donor={rep is not None}, full-native vs replay')
                # Native cache values from different interventions never overwrite the source.
                kv=x.replay.prefix_pairs(tokens)
                clone=[(k.clone(),v.clone()) for k,v in kv]
                a=x.replay.branches(tokens,hs,replacements)
                b=x.replay.branches(tokens,list(reversed(hs)),replacements).flip(0)
                torch.testing.assert_close(a,b,atol=2e-5,rtol=2e-5)
                for (k,v),(kc,vc) in zip(kv,clone):assert torch.equal(k,kc) and torch.equal(v,vc)
                branch=f.fresh_prefix_cache(kv,2)
                k=torch.zeros(2,x.n_heads,1,x.d_head);v=k.clone()
                branch.update(k,v,0)
                try:branch.update(k,v,0)
                except RuntimeError:pass
                else:raise AssertionError('Branch contamination guard missing')
                checks.append(kind+': immutable prefixes, branch permutation and reuse rejection')
                # Repeated query prompts, variable lengths, and per-example donor alignment.
                texts=['B C A Answer:','B B C C A A Answer:','B C A Answer:']
                batch=x.cache_tokens(x.tokenize_equal_length(texts),[1,-1,1],[0,0,0],[{}, {}, {}])
                repl={l:torch.randn(3,x.n_heads,x.d_head) for l in x.all_layers}
                actual=x.intervened_y_many(batch,x.readout_ids(s.PRIMARY_READOUT),hs,repl)
                reference=f.OriginalSession.intervened_y_many(x,batch,x.readout_ids(s.PRIMARY_READOUT),hs,repl)
                np.testing.assert_allclose(actual,reference,atol=2e-5,rtol=2e-5)
                calls=x.replay.replay_calls
                repeated=x.intervened_y_many(batch,x.readout_ids(s.PRIMARY_READOUT),hs,repl)
                assert x.replay.replay_calls==calls
                assert np.array_equal(actual,repeated)
                checks.append(kind+': prompt/donor order and completed per-column checkpoints')
                pair=s.make_symbolic_pair_cache(x,cfg,'RANDOM',4,182,s.PRIMARY_READOUT,'test')
                metrics=s.evaluate_head_sets(x,pair,hs,.5)
                for h,m in zip(hs,metrics):
                    # Get independent original full-forward arrays, not the engine cache.
                    old=x.intervened_y_many
                    x.intervened_y_many=lambda *a,**kw:f.OriginalSession.intervened_y_many(x,*a,**kw)
                    ref=s.score_from_arrays(s.collect_set_effects(x,pair,h))
                    x.intervened_y_many=old
                    np.testing.assert_allclose([m.shrink,m.match_avg,m.q_value],
                             [ref['shrink'],ref['match_avg'],ref['q_value']],atol=2e-4,rtol=2e-4)
                checks.append(kind+': shrink, bidirectional match and Q agree with full-forward effects')
                base=x.cache_tokens(x.tokenize_equal_length(texts),[1,-1,1],[0,0,0],[{},{},{}])
                x._behavior_only=True
                fast=x.cache_tokens(x.tokenize_equal_length(texts),[1,-1,1],[0,0,0],[{},{},{}])
                x._behavior_only=False
                torch.testing.assert_close(fast.final_logits,base.final_logits,atol=2e-5,rtol=2e-5)
                assert fast.z_by_layer=={}
                checks.append(kind+': separate behavioral-only batching retains logits and row order')
                x.close()
    with tempfile.TemporaryDirectory() as td:
        zpath=Path(td)/'bad.zip'
        with zipfile.ZipFile(zpath,'w') as z:z.writestr('../escape','unsafe')
        try:f.safe_snapshot_extract(zpath,Path(td)/'out')
        except ValueError:checks.append('Archive traversal rejection')
        else:raise AssertionError('Unsafe ZIP accepted')
    print(json.dumps({'test_mode':'real_HF_random_configs_NOT_pretrained_results' if native else 'PyTorch_causal_attention_test_double',
                      'passed_count':len(checks),'checks':checks},indent=2))
    print('PREFIX_REPLAY_REGRESSION_PASS')


def integration(output):
    cfg=s.SuiteConfig.for_profile('smoke');cfg.device='cpu';cfg.dtype='float32'
    cfg.shortlist_size=4;cfg.single_head_pool_size=4;cfg.greedy_budget=3;cfg.nl_common_budget=3
    cfg.bootstrap_repetitions=20;cfg.nl_behavior_models=['gpt2'];cfg.nl_causal_models=['gpt2']
    class Session(f.FastSession):
        def __init__(self,name,cfg,store):
            torch.manual_seed(2027);tok=Tokenizer();m=CausalTestModel('gpt2' if name=='gpt2' else 'gpt_neox',tok)
            tmp=attach_session(m,tok,cfg,store);self.__dict__.update(tmp.__dict__);self.replay.session=self
            self.model_name=name;self.ablation_cache.model=name
    f.FastSession=Session;s.NativeModelSession=Session;s.nl_example_records=f.fast_nl_examples;s.RunStore=f.V9Store
    with fake_cache_api():
        status=f.run(cfg,Path(output))
        if status['state']!='completed':raise AssertionError(status)
        before={str(p):p.stat().st_mtime_ns for p in (Path(output)/'tasks').glob('*.json')}
        status=f.run(cfg,Path(output))
        after={str(p):p.stat().st_mtime_ns for p in (Path(output)/'tasks').glob('*.json')}
        assert before==after
    print('ALL_SEVEN_MODULES_PREFIX_REPLAY_TEST_DOUBLE_PASS')
    print('EXACT_RESUME_NO_TASK_RECOMPUTATION_PASS')

if __name__=='__main__':
    parser=argparse.ArgumentParser();parser.add_argument('--native-configs',action='store_true');parser.add_argument('--integration',type=Path)
    args=parser.parse_args();run_tests(args.native_configs)
    if args.integration:integration(args.integration)


==> anc/code/test_runtime_resume_v91.py <==
"""Regression tests for GPU tuple/JSON-list resume checks. No CUDA execution.

GPU metadata records are synthetic fixtures, not real device measurements. This
file deliberately does NOT change torch.cuda.is_available() or disable the guard.
"""
from __future__ import annotations

import copy
import hashlib
import json
import tempfile
import unittest
from pathlib import Path
from unittest import mock

import cea_fast_v9 as f
import cea_native_suite as s


def metadata_fixture(name='Tesla T4', capability=(7, 5)):
    return {
        'created_at': 'first-probe', 'python': 'fixture', 'platform': 'fixture',
        'gpu': {'name': name, 'capability': capability, 'total_memory_bytes': 16 * 2**30},
        'cuda_available': True, 'cuda_version': '12.8-fixture',
        'packages': {'torch': '2.11.0+cu128', 'transformers': '5.16.1',
                     'tokenizers': '0.23.2', 'numpy': '2.3.5', 'pandas': '2.2.3'},
        'test_fixture_only': True,
    }


class GuardStore:
    def __init__(self, root):
        self.root = Path(root)
        self.messages = []
    def save_json(self, name, value):
        f.atomic_json(self.root/name, value)
    def log(self, message):
        self.messages.append(message)


class RuntimeGuardTests(unittest.TestCase):
    def test_original_comparison_reproduces_reported_failure(self):
        raw = metadata_fixture()
        saved = json.loads(json.dumps(raw))
        self.assertIsInstance(raw['gpu']['capability'], tuple)
        self.assertIsInstance(saved['gpu']['capability'], list)
        self.assertNotEqual(saved['gpu'], raw['gpu'])  # exact old V9 condition
        self.assertEqual(f.runtime_resume_differences(saved, raw), [])

    def test_t4_roundtrip_matches(self):
        raw = metadata_fixture()
        self.assertEqual(f.runtime_resume_differences(json.loads(json.dumps(raw)), raw), [])

    def test_l4_roundtrip_matches(self):
        raw = metadata_fixture('NVIDIA L4', (8, 9))
        self.assertEqual(f.runtime_resume_differences(json.loads(json.dumps(raw)), raw), [])

    def test_a100_roundtrip_matches(self):
        raw = metadata_fixture('NVIDIA A100-SXM4-40GB', (8, 0))
        self.assertEqual(f.runtime_resume_differences(json.loads(json.dumps(raw)), raw), [])

    def test_repeated_roundtrips_are_idempotent(self):
        raw = metadata_fixture()
        expected = f.runtime_resume_signature(raw)
        for _ in range(10):
            raw = json.loads(json.dumps(raw))
            self.assertEqual(f.runtime_resume_signature(raw), expected)

    def test_cpu_runtime_unchanged(self):
        raw = metadata_fixture()
        raw.update(gpu=None, cuda_available=False, cuda_version=None)
        self.assertEqual(f.runtime_resume_differences(json.loads(json.dumps(raw)), raw), [])

    def test_actual_gpu_name_change_is_rejected(self):
        old = metadata_fixture()
        new = copy.deepcopy(old); new['gpu']['name'] = 'NVIDIA L4'
        self.assertEqual([x['field'] for x in f.runtime_resume_differences(old, new)], ['gpu.name'])

    def test_actual_capability_change_is_rejected(self):
        old = metadata_fixture()
        new = copy.deepcopy(old); new['gpu']['capability'] = (8, 9)
        self.assertEqual([x['field'] for x in f.runtime_resume_differences(old, new)], ['gpu.capability'])

    def test_actual_gpu_memory_change_is_rejected(self):
        old = metadata_fixture()
        new = copy.deepcopy(old); new['gpu']['total_memory_bytes'] += 1024
        self.assertEqual([x['field'] for x in f.runtime_resume_differences(old, new)], ['gpu.total_memory_bytes'])

    def test_every_critical_package_change_is_rejected(self):
        for package in f.CRITICAL_RUNTIME_PACKAGES:
            with self.subTest(package=package):
                old = metadata_fixture()
                new = copy.deepcopy(old); new['packages'][package] += '-changed'
                self.assertEqual([x['field'] for x in f.runtime_resume_differences(old, new)], ['packages.'+package])

    def test_cuda_version_change_is_rejected(self):
        old = metadata_fixture()
        new = copy.deepcopy(old); new['cuda_version'] = 'changed'
        self.assertEqual([x['field'] for x in f.runtime_resume_differences(old, new)], ['cuda_version'])

    def test_cuda_availability_change_is_rejected(self):
        old = metadata_fixture()
        new = copy.deepcopy(old); new['cuda_available'] = False
        self.assertEqual([x['field'] for x in f.runtime_resume_differences(old, new)], ['cuda_available'])

    def test_timestamps_are_not_runtime_identity(self):
        old = metadata_fixture()
        new = copy.deepcopy(old); new['created_at'] = 'later-probe'
        self.assertEqual(f.runtime_resume_differences(old, new), [])

    def test_missing_capability_is_not_accepted(self):
        old = metadata_fixture()
        new = copy.deepcopy(old); del new['gpu']['capability']
        diff = f.runtime_resume_differences(old, new)
        self.assertEqual(diff[0]['field'], 'gpu.capability')
        self.assertFalse(diff[0]['current_present'])

    def test_no_in_place_changes(self):
        old = metadata_fixture()
        old_copy = copy.deepcopy(old)
        f.runtime_resume_signature(old)
        self.assertEqual(old, old_copy)
        self.assertIsInstance(old['gpu']['capability'], tuple)

    def test_nonfinite_metadata_stops(self):
        old = metadata_fixture(); old['gpu']['total_memory_bytes'] = float('nan')
        with self.assertRaises(ValueError):
            f.runtime_resume_signature(old)

    def test_wrong_metadata_type_stops(self):
        with self.assertRaises(TypeError): f.runtime_resume_signature([])
        bad = metadata_fixture(); bad['packages'] = []
        with self.assertRaises(TypeError): f.runtime_resume_signature(bad)
        bad = metadata_fixture(); bad['gpu'] = 'missing'
        with self.assertRaises(TypeError): f.runtime_resume_signature(bad)

    def test_guard_preserves_prior_runtime_and_results_on_rejection(self):
        with tempfile.TemporaryDirectory() as td:
            store = GuardStore(td)
            old = metadata_fixture()
            store.save_json('runtime_v9.json', old)
            table = store.root/'tables'/'existing.csv'; table.parent.mkdir()
            table.write_text('condition,value\noriginal,0.123\n')
            before = {p.name:p.read_bytes() for p in (store.root/'runtime_v9.json', table)}
            changed = copy.deepcopy(old); changed['packages']['torch'] = 'other'
            with self.assertRaisesRegex(RuntimeError, r'packages\.torch'):
                f.check_runtime_resume(store, changed)
            after = {p.name:p.read_bytes() for p in (store.root/'runtime_v9.json', table)}
            self.assertEqual(before, after)
            report = json.loads((store.root/'logs/runtime_resume_mismatch.json').read_text())
            self.assertEqual(report['changes'][0]['field'], 'packages.torch')
            self.assertTrue(report['old_runtime_and_experiment_results_unchanged'])

    def test_guard_accepts_json_runtime_without_rewriting_old_file(self):
        with tempfile.TemporaryDirectory() as td:
            store = GuardStore(td); raw = metadata_fixture()
            store.save_json('runtime_v9.json', raw)
            before = (store.root/'runtime_v9.json').read_bytes()
            current = f.check_runtime_resume(store, raw)
            self.assertEqual(current['gpu']['capability'], [7, 5])
            self.assertEqual(before, (store.root/'runtime_v9.json').read_bytes())
            self.assertIn('PASS', store.messages[-1])

    def test_actual_run_orchestrator_resume_and_rejects_real_change(self):
        # Exercise f.run(), not just an isolated comparator. Empty module list
        # avoids model execution; real seven-module test is test_numeric_v9.py.
        cfg = s.SuiteConfig.for_profile('smoke'); cfg.device='cpu'; cfg.dtype='float32'; cfg.modules=[]
        with tempfile.TemporaryDirectory() as td:
            raw = metadata_fixture()
            with mock.patch.object(s, 'runtime_metadata', side_effect=lambda: copy.deepcopy(raw)):
                first = f.run(cfg, Path(td))
                self.assertEqual(first['state'], 'completed')
                second = f.run(cfg, Path(td))
                self.assertEqual(second['state'], 'completed')
                self.assertEqual(second['newly_completed'], [])
            before=(Path(td)/'runtime_v9.json').read_bytes()
            changed=metadata_fixture('NVIDIA L4', (8,9))
            with mock.patch.object(s, 'runtime_metadata', return_value=changed):
                with self.assertRaisesRegex(RuntimeError, 'gpu.name'):
                    f.run(cfg, Path(td))
            self.assertEqual(before, (Path(td)/'runtime_v9.json').read_bytes())
            archive = Path(td).parent/(Path(td).name+'.zip')
            archive.unlink(missing_ok=True)

    def test_current_host_runtime_json_roundtrip(self):
        # On Colab this is REAL GPU METADATA (still no GPU model forward).
        current = s.runtime_metadata()
        self.assertEqual(f.runtime_resume_differences(json.loads(json.dumps(s.to_python(current))), current), [])


if __name__ == '__main__':
    print('RUNTIME GUARD REGRESSION: CPU logic + simulated T4/L4/A100 metadata; no pretrained results.', flush=True)
    result = unittest.TextTestRunner(verbosity=2).run(unittest.defaultTestLoader.loadTestsFromTestCase(RuntimeGuardTests))
    if result.wasSuccessful():
        print(f'RUNTIME_JSON_RESUME_REGRESSION_PASS: {result.testsRun} tests; real changes still rejected.', flush=True)
    raise SystemExit(0 if result.wasSuccessful() else 1)


==> anc/code/test_v9_lifecycle.py <==
"""Lifecycle tests on synthetic PyTorch models, not pretrained measurements."""
from test_numeric_v9 import *

def checks():
 n.install(f)
 with tempfile.TemporaryDirectory() as td,fake_cache_api():
  cfg=cfgsmall();store=s.RunStore(Path(td),cfg);t=Tokenizer();torch.manual_seed(120)
  x=attach_session(CausalTestModel('gpt_neox',t),t,cfg,store);x.numeric=n.NumericController(x,f)
  previous=f.ENGINE
  f.ENGINE=dataclasses.replace(f.ENGINE,require_benchmark_speedup=0,variant_batch_size=4,behavior_batch_size=2)
  rec=f.validate_replay(x,real_pretrained=False)
  assert rec['status']=='passed'
  assert rec['mandatory_production_target_audits']
  assert rec['tests'][0]['conditions']
  print('COMPLETE_PREFLIGHT_TEST_MODEL_PASS',rec['benchmark'])
  f.ENGINE=previous
  data=s.prepare_primary_symbolic_data(x,cfg)
  for regime in s.REGIMES:
   for budget in (1,4,12):
    name=f'baseline-{regime}-k{budget}-BUC';hs=[(0,0)]
    arrays=x.numeric.reference_arrays(data[regime]['evaluation'],hs,use_cache=False)
    # Artificial small raw cross-device shift: source arrays differ, still finite.
    altered={key:v+.0025 for key,v in arrays.items()}
    store.save_npz('raw/effects/'+name+'.npz',**altered)
    store.save_json('raw/effects/'+name+'.json',{'heads':hs})
  for m in ('operators','t3','baselines'):store.mark_done(m,{})
  store.save_json('V9_IMPORT.json',{'archive_name':'SYNTHETIC_COHORT_TEST','inherited_completed':['operators','t3','baselines']})
  store.save_json('tasks/old_partial.json',{'status':'completed','payload':{}})
  n.validate_imported_measurements(x,data,store,f)
  r=json.loads((store.root/'V9_REUSE_VALIDATION.json').read_text())
  assert r['status']=='isolated_legacy_cohort'
  assert not (store.root/'tasks/old_partial.json').exists()
  assert (store.root/'provenance/isolated_legacy/tasks/old_partial.json').exists()
  assert all(store.is_done(m) for m in ('operators','t3','baselines'))
  store.save_json('tasks/new_v9.json',{'status':'completed','payload':{}})
  n.validate_imported_measurements(x,data,store,f)
  assert (store.root/'tasks/new_v9.json').exists()
  print('COHORT_ISOLATION_PRESERVES_OLD_DATA_AND_V9_RESUME_PASS')
  x.close()
if __name__=='__main__': checks()


==> anc/protocol/CODE_SHA256.json <==
{
  "CEA_CONTINUE_REFERENCE_V9_1.ipynb": "e9d0f1407b39be23660fc1af7bf30f3781757fed7c4e2045155c90265e011e9d",
  "cea_colab_support.py": "51848cdd2b82c3881735e3a2a44e1de13d044cd1cdcc164c0ce64d31836d225e",
  "cea_fast_v9.py": "1646f803e653dac88c491c7472c3d2c4ab7e366e5031babd54ec0dc276fecaf2",
  "cea_native_suite.py": "511863471ce68f4c94fa8edbafccc274e5fc339e5a163356457b23c668eee623",
  "cea_numeric_v9.py": "bc11bc4e87c638c1be890a5f527124c5176f22d42fdf76405e433c5931432fb0",
  "requirements-colab.txt": "7c02da72d5d74a4ae6b9726712b6ba07e4f9c702dd411562f164a808c96fb312",
  "setup_cea_env.py": "f2e0ccdfcf0e03dacc81fa9009bbc3eae2d8255a9af65d19e85c8a16748f7ab3",
  "test_numeric_v9.py": "614e586938147f627974442f4395fed52b5f21772f31e26a93c241e8526c6f80",
  "test_prefix_replay.py": "58cd002d3a2a77836cac28be1527f4591a32ed6b3152ccfcaf4a5bc744b311b6",
  "test_runtime_resume_v91.py": "5bab614d79919e5ec7d201b5a5cf7605f5b2a6508e93e71b41e2768e36c43a6c",
  "test_v9_lifecycle.py": "baf1c531e27604955a19cdfd25c556f6de06c66bc7b859c8d759bdc051b6b63f"
}


==> anc/protocol/README.md <==
# Experimental configuration records

`scientific_config.json` records scientific budgets and native execution limits.
`engine_config.json` records replay settings and source checksums.
`recorded_environment.json` records the environment of the continuation snapshot;
inherited measurements retain their own numerical cohort.
`nl_state_registry.json` records the candidate state pairs and deterministic 4/4/8 split.
`CODE_SHA256.json` identifies the executable notebook and source files.

These configuration records do not replace experimental output tables or raw arrays.
See `SOURCE_TO_METHOD_MAP.md` for the functions implementing Appendix E/F methods.


==> anc/protocol/SOURCE_TO_METHOD_MAP.md <==
# Source-to-method crosswalk

Scope: Appendix E/F methods are derived from the included experiment code and the
recorded V9.1 configuration. Numbers
below are budgets, sampling counts, or numerical gates.

| Paper location | Source functions/configuration | Important reporting distinction |
|---|---|---|
| E.1 shared settings/pairing | `SuiteConfig`, `stable_int_hash`, `symbolic_sequence`, `make_symbolic_pair_cache`, `prepare_primary_symbolic_data` | Master seed 1729; 48/96/48 rows; deterministic replicated inputs are not independent prompts. |
| E.2 metrics/BUC | `score_from_arrays`, `evaluate_head_sets`, `run_buc_pipeline`; wrappers in `cea_numeric_v9.py` | Q is normalized; raw signed theory objective J is raw signed; first crossing versus full greedy prefix. |
| E.3 uncertainty | `pair_clusters`, `effect_summary`; baseline bootstrap loop | Clustered percentile intervals; weak normalized bootstrap replicates filtered; fixed sets/donors. |
| E.4 operators | `operator_replacements`, `run_operator_audit`, `gaussian_joint_replacement` | Matched-example donors come from evaluation partners; full covariance Gaussian has no rank truncation. |
| E.5 T3 | `t3_exact_audit`, `greedy_masks_for_q`, `run_t3_audit` | Two local 8-head pools; union in larger-pool diagnostic can contain 24 heads. |
| E.6 baselines | `head_write_norms`, `norm_layer_matched_set`, `run_baselines` | Equal head budget, not equal compute or candidate universe; not two full EAP/ACDC reproductions. |
| E.7 generalization | `cache_symbolic_level`, `make_generalization_pair`, `run_generalization` | Count means for correlation; fixed-k transfer; target calibration; RANDOM stability is not training-seed variation. |
| E.8 random readouts | `eligible_readout_tokens`, `register_readouts`, `pair_metrics_from_vectors`, `run_readout_audit` | ASCII alphabetic-token registry; first eight pairs; fixed versus changed prompt. |
| E.9 null | `permuted_pair`, `null_target_audit`, `raw_utility`, `holm_adjust` | Floor uses pooled readout SD, not clean contrast; evaluation statistic is magnitude improvement; missing p for ineligible targets. |
| E.10 NL generation | `STATE_PAIR_CANDIDATES`, `fixed_state_registry`, `audit_state_pairs`, `report_sentence`, `nl_prompt`, `generate_nl_reports`, `make_nl_condition_texts` | Shared 4/4/8 split; Bank B uses rules out; state words may be multitoken; both queries share reports. |
| E.10 NL accounting/behavior | `nl_example_records`, `behavior_stat`, `behavior_bootstrap`, `summarize_behavior`, `run_nl_model` | 3 behavior seeds versus 1 causal seed; headline main gap; controls only first seed; full-vocabulary candidate mass. |
| E.10 NL transfer | `nl_target_causal`, `accuracy_from_effects`, `q_matrix`, `transfer_interval` | Source- and target-matched random families differ; unstable ratios suppressed; accuracy-drop fraction versus percentage points; no ablated full-count NL slope module. |
| F.1 native execution | `NativeHFAdapter`, `NativeModelSession`, `configure_numeric_backend` | Original model, preprojection head-channel hook, shared bias retained, unpadded FP32 reference. |
| F.2 cache engine | `EngineConfig`, `PrefixReplay`, `fresh_prefix_cache`, `FastSession`, `PureAblationCache`, `fast_nl_examples` | Final-position interventions only; independent cache branches; full native vocabulary scan. |
| F.3 gates/refinement | `validate_replay`; `score_comparison_records`, `NumericController.policy`, `NumericController.refine`, numerical wrappers | Same native clean baseline; per-target probes; empirical not uniform envelope; native winners/final arrays. |
| F.4 cohorts/resume | `canonical_runtime_metadata`, `runtime_resume_signature`, `check_runtime_resume`; `validate_imported_measurements`, `write_completion_tables`; snapshot helpers | JSON-stable hardware metadata; 12 old-array comparisons; separate legacy cohort if required. |
| F.5 output mapping | `write_latex_fragment`, module table writes, `write_completion_tables` | Per-condition measurements, completed trials, and summary-table output. |

The exact executable files are hashed in CODE_SHA256.json. Code source filenames
with v9 refer to the JSON-stable V9.1 distribution, as recorded by ENGINE_VERSION.

## Implementation coverage

The included implementation does not independently implement all BF16 experiments
(e.g. the original QK/OV table, original many-set T1 correlation, original six-model
symbolic sweep, and black-box results). Those retained original results must keep
their own data sources and settings. The FP32 implementation does not validate those separate BF16 measurements.


==> anc/protocol/engine_config.json <==
{
  "engine": {
    "allow_slow_execution": false,
    "behavior_batch_size": 2,
    "cohort_on_import_drift": true,
    "full_logit_atol": 0.01,
    "metric_set_block": 256,
    "numerical_policy": "native_clean_baseline_condition_checked_replay",
    "prefix_cpu_cache_mib": 768,
    "probe_sets": 3,
    "readout_atol": 0.002,
    "reference_final_arrays": true,
    "refinement_safety_factor": 2.0,
    "require_benchmark_speedup": 2.0,
    "revalidate_interval_calls": 5000,
    "same_path_atol": 0.0004,
    "score_atol": 0.002,
    "suffix_candidates": [
      1,
      8,
      32,
      64
    ],
    "variant_batch_size": 8
  },
  "engine_source_sha256": "1646f803e653dac88c491c7472c3d2c4ab7e366e5031babd54ec0dc276fecaf2",
  "experiment_source_sha256": "511863471ce68f4c94fa8edbafccc274e5fc339e5a163356457b23c668eee623",
  "numeric_source_sha256": "bc11bc4e87c638c1be890a5f527124c5176f22d42fdf76405e433c5931432fb0",
  "version": "9.1-json-stable-runtime"
}

==> anc/protocol/nl_state_registry.json <==
{
  "master_seed": 1729,
  "key": "1729||shared-state-registry-v4",
  "derived_seed": 1669345813,
  "construction": "derived from source/config without loading or evaluating a model",
  "candidate_pairs": [
    [
      "open",
      "closed"
    ],
    [
      "active",
      "inactive"
    ],
    [
      "present",
      "absent"
    ],
    [
      "valid",
      "invalid"
    ],
    [
      "available",
      "unavailable"
    ],
    [
      "correct",
      "incorrect"
    ],
    [
      "stable",
      "unstable"
    ],
    [
      "safe",
      "unsafe"
    ],
    [
      "legal",
      "illegal"
    ],
    [
      "visible",
      "hidden"
    ],
    [
      "public",
      "private"
    ],
    [
      "local",
      "remote"
    ],
    [
      "normal",
      "abnormal"
    ],
    [
      "complete",
      "incomplete"
    ],
    [
      "enabled",
      "disabled"
    ],
    [
      "secure",
      "insecure"
    ],
    [
      "positive",
      "negative"
    ],
    [
      "alive",
      "dead"
    ],
    [
      "inside",
      "outside"
    ],
    [
      "above",
      "below"
    ],
    [
      "left",
      "right"
    ],
    [
      "hot",
      "cold"
    ],
    [
      "true",
      "false"
    ],
    [
      "success",
      "failure"
    ],
    [
      "approved",
      "rejected"
    ],
    [
      "known",
      "unknown"
    ],
    [
      "possible",
      "impossible"
    ],
    [
      "ready",
      "unready"
    ],
    [
      "connected",
      "disconnected"
    ],
    [
      "consistent",
      "inconsistent"
    ]
  ],
  "selection": [
    [
      "local",
      "remote"
    ],
    [
      "legal",
      "illegal"
    ],
    [
      "stable",
      "unstable"
    ],
    [
      "known",
      "unknown"
    ]
  ],
  "validation": [
    [
      "inside",
      "outside"
    ],
    [
      "positive",
      "negative"
    ],
    [
      "enabled",
      "disabled"
    ],
    [
      "above",
      "below"
    ]
  ],
  "test": [
    [
      "valid",
      "invalid"
    ],
    [
      "safe",
      "unsafe"
    ],
    [
      "alive",
      "dead"
    ],
    [
      "connected",
      "disconnected"
    ],
    [
      "hot",
      "cold"
    ],
    [
      "approved",
      "rejected"
    ],
    [
      "ready",
      "unready"
    ],
    [
      "secure",
      "insecure"
    ]
  ]
}


==> anc/protocol/recorded_environment.json <==
{
  "python": "3.13.15 (main, Aug  6 2026, 11:06:22) [GCC 13.3.0]",
  "platform": "Linux-6.6.122+-x86_64-with-glibc2.39",
  "packages": {
    "matplotlib": "3.11.2",
    "numpy": "2.5.3",
    "pandas": "2.3.3",
    "scipy": "1.18.1",
    "tokenizers": "0.23.2",
    "torch": "2.11.0+cu128",
    "transformers": "5.16.1"
  },
  "cuda_available": true,
  "cuda_version": "12.8",
  "gpu": {
    "capability": [
      7,
      5
    ],
    "name": "Tesla T4",
    "total_memory_bytes": 15637086208
  }
}


==> anc/protocol/scientific_config.json <==
{
  "b_high": 150,
  "b_low": 50,
  "baseline_random_draws": 30,
  "bootstrap_repetitions": 1000,
  "continue_greedy_after_stop": true,
  "continue_on_module_error": true,
  "count_grid": [
    0,
    10,
    20,
    30,
    40,
    50,
    60,
    70,
    80,
    90,
    100,
    110,
    120,
    130,
    140,
    150,
    160,
    170,
    180,
    190,
    200
  ],
  "device": "cuda",
  "dtype": "float32",
  "evaluation_per_level": 96,
  "evidence_len": 200,
  "execution_policy": "length_bucket",
  "fixed_budgets": [
    1,
    2,
    4,
    8,
    12
  ],
  "fp32_preflight_atol": 0.0002,
  "fp32_preflight_rtol": 1e-05,
  "generalization_replicates": 24,
  "greedy_budget": 12,
  "lambda_weight": 0.5,
  "max_batch_tokens": 2048,
  "metric_checkpoint_interval_seconds": 30.0,
  "metric_checkpoint_set_interval": 32,
  "model_batch_size": 8,
  "modules": [
    "operators",
    "t3",
    "baselines",
    "generalization",
    "readout",
    "null",
    "nl"
  ],
  "nl_behavior_models": [
    "EleutherAI/pythia-410m-deduped",
    "EleutherAI/pythia-1b-deduped",
    "gpt2"
  ],
  "nl_behavior_seeds": [
    1729,
    1730,
    1731
  ],
  "nl_causal_models": [
    "EleutherAI/pythia-410m-deduped",
    "EleutherAI/pythia-1b-deduped",
    "gpt2"
  ],
  "nl_causal_seeds": [
    1729
  ],
  "nl_common_budget": 8,
  "nl_counts": [
    0,
    2,
    4,
    6,
    10,
    12,
    14,
    16
  ],
  "nl_evaluation_replicates": 6,
  "nl_n_reports": 16,
  "nl_random_controls": 30,
  "nl_selection_counts": [
    4,
    12
  ],
  "nl_selection_pairs": 4,
  "nl_selection_replicates": 3,
  "nl_template_banks": [
    "A",
    "B",
    "C",
    "D"
  ],
  "nl_test_pairs": 8,
  "nl_validation_pairs": 4,
  "null_denominator_floor_fraction": 0.05,
  "null_min_unique_pairs": 8,
  "null_trials_per_regime": 99,
  "operator_gaussian_rank": 32,
  "operator_random_draws": 12,
  "primary_model": "EleutherAI/pythia-410m-deduped",
  "profile": "paper",
  "progress_interval_seconds": 30.0,
  "random_readout_full_pairs": 8,
  "random_readout_max_word_len": 14,
  "random_readout_min_word_len": 3,
  "random_readout_scan_pairs": 256,
  "resume": true,
  "save_metric_checkpoints": true,
  "seed": 1729,
  "selection_per_level": 48,
  "set_batch_size": 1,
  "shortlist_size": 192,
  "single_head_pool_size": 48,
  "singleton_fallback": true,
  "symbolic_stability_seeds": [
    1729,
    1730,
    1731
  ],
  "t3_global_comparisons": 128,
  "t3_pool_size": 8,
  "t3_random_pool_repeats": 1,
  "t3_tolerance": 1e-05,
  "t3_tolerances": [
    1e-05,
    0.001,
    0.01
  ],
  "tail_len": 50,
  "target_match": 0.7,
  "target_shrink": 0.85,
  "transfer_min_excess": 0.05,
  "unseen_gaps": [
    [
      0,
      150
    ],
    [
      25,
      175
    ],
    [
      75,
      125
    ]
  ],
  "weak_effect_floor": 0.01,
  "zip_outputs": true
}

==> anc/results/reported_aggregate_results.csv <==
slot,macro,point_estimate,confidence_interval,ci_low,ci_high,confidence_level,ci_construction,approximate_interval,units,location,latex,source,interpretation_notes,interval_status,interval_scope
1,ResBaselineFrontDifference,+0.006,,,,,,False,dimensionless,Section 5.2,\ensuremath{+0.006},Experimental aggregate report,"[""single deterministic matched input pair; prompt-bootstrap interval unavailable""]",not_reported,single deterministic matched input pair; prompt-bootstrap interval unavailable
2,ResBaselineBackDifference,+0.030,,,,,,False,dimensionless,Section 5.2,\ensuremath{+0.030},Experimental aggregate report,"[""single deterministic matched input pair; prompt-bootstrap interval unavailable""]",not_reported,single deterministic matched input pair; prompt-bootstrap interval unavailable
3,ResBaselineInterleaveDifference,+0.031,,,,,,False,dimensionless,Section 5.2,\ensuremath{+0.031},Experimental aggregate report,"[""single deterministic matched input pair; prompt-bootstrap interval unavailable""]",not_reported,single deterministic matched input pair; prompt-bootstrap interval unavailable
4,ResBaselineRandomDifference,+0.039,"[+0.015, +0.065]",+0.015,+0.065,0.95,matched-pair cluster percentile; fixed selected sets and donor bank,False,dimensionless,Section 5.2,\ensuremath{+0.039},Experimental aggregate report,"[""Two-sided 95% percentile interval, 1,000 bootstrap replicates; conditional scope is specified in Appendix E.3/E.10.""]",reported_95pct_percentile,conditional on the sampling and estimability rules in Appendix E.3/E.10
5,ResEqualBudgetTransferRange,-0.84 to +0.89,,,,,,False,dimensionless,Section 5.3,\(-0.84\) to \(+0.89\),Experimental aggregate report,"[""observed condition span; no jointly specified extremum interval""]",not_reported,observed condition span; no jointly specified extremum interval
6,ResCueShrinkRange,0.64 to 0.93,,,,,,False,dimensionless,Section 5.3,0.64--0.93,Experimental aggregate report,"[""observed condition span; no jointly specified extremum interval""]",not_reported,observed condition span; no jointly specified extremum interval
7,ResCueMatchRange,0.70 to 0.96,,,,,,False,dimensionless,Section 5.3,0.70--0.96,Experimental aggregate report,"[""observed condition span; no jointly specified extremum interval""]",not_reported,observed condition span; no jointly specified extremum interval
8,ResReadoutEvaluableCount,960,,,,,,False,count,Section 5.4,960,Experimental aggregate report,"[""realized count; no repeated-sampling count estimand used""]",not_reported,realized count; no repeated-sampling count estimand used
9,ResReadoutAllPassRate,0.060,,,,,,False,dimensionless,Section 5.4,0.060,Experimental aggregate report,"[""finite registered scan; no readout-registry resampling specified""]",not_reported,finite registered scan; no readout-registry resampling specified
10,ResReadoutEvaluablePassRate,0.064,,,,,,False,dimensionless,Section 5.4,0.064,Experimental aggregate report,"[""finite registered scan; no readout-registry resampling specified""]",not_reported,finite registered scan; no readout-registry resampling specified
11,ResPythiaSmallAccuracy,0.752,,,,,,False,dimensionless,Table 6,0.752,Experimental aggregate report,"[""Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made.""]",not_reported_model_level,descriptive model-level point summary; no model-level CI
12,ResPythiaSmallPairAccuracy,0.566,,,,,,False,dimensionless,Table 6,0.566,Experimental aggregate report,"[""Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made.""]",not_reported_model_level,descriptive model-level point summary; no model-level CI
13,ResPythiaSmallMinPairAccuracy,0.541,,,,,,False,dimensionless,Table 6,0.541,Experimental aggregate report,"[""Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made.""]",not_reported_model_level,descriptive model-level point summary; no model-level CI
14,ResPythiaSmallTransferShrink,0.401,,,,,,False,dimensionless,Table 6,0.401,Experimental aggregate report,"[""Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made.""]",not_reported_model_level,descriptive model-level point summary; no model-level CI
15,ResPythiaSmallTransferMatch,0.442,,,,,,False,dimensionless,Table 6,0.442,Experimental aggregate report,"[""Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made.""]",not_reported_model_level,descriptive model-level point summary; no model-level CI
16,ResPythiaSmallTransferRatio,0.520,,,,,,False,dimensionless,Table 6,0.520,Experimental aggregate report,"[""Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made."", ""TR is the unweighted arithmetic mean over finite estimable condition ratios, including point ratios with suppressed condition-level intervals.""]",not_reported_model_level,descriptive model-level point summary; no model-level CI
17,ResPythiaSmallAccuracyDrop,7.4,,,,,,False,percentage_points,Table 6 (percentage points),7.4,Experimental aggregate report,"[""Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made."", ""Accuracy decrease is in percentage points on the causal cohort, distinct from the three-seed behavioral cohort.""]",not_reported_model_level,descriptive model-level point summary; no model-level CI
18,ResPythiaLargeAccuracy,0.805,,,,,,False,dimensionless,Table 6,0.805,Experimental aggregate report,"[""Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made.""]",not_reported_model_level,descriptive model-level point summary; no model-level CI
19,ResPythiaLargePairAccuracy,0.651,,,,,,False,dimensionless,Table 6,0.651,Experimental aggregate report,"[""Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made.""]",not_reported_model_level,descriptive model-level point summary; no model-level CI
20,ResPythiaLargeMinPairAccuracy,0.611,,,,,,False,dimensionless,Table 6,0.611,Experimental aggregate report,"[""Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made.""]",not_reported_model_level,descriptive model-level point summary; no model-level CI
21,ResPythiaLargeTransferShrink,0.462,,,,,,False,dimensionless,Table 6,0.462,Experimental aggregate report,"[""Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made.""]",not_reported_model_level,descriptive model-level point summary; no model-level CI
22,ResPythiaLargeTransferMatch,0.501,,,,,,False,dimensionless,Table 6,0.501,Experimental aggregate report,"[""Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made.""]",not_reported_model_level,descriptive model-level point summary; no model-level CI
23,ResPythiaLargeTransferRatio,0.557,,,,,,False,dimensionless,Table 6,0.557,Experimental aggregate report,"[""Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made."", ""TR is the unweighted arithmetic mean over finite estimable condition ratios, including point ratios with suppressed condition-level intervals.""]",not_reported_model_level,descriptive model-level point summary; no model-level CI
24,ResPythiaLargeAccuracyDrop,8.6,,,,,,False,percentage_points,Table 6 (percentage points),8.6,Experimental aggregate report,"[""Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made."", ""Accuracy decrease is in percentage points on the causal cohort, distinct from the three-seed behavioral cohort.""]",not_reported_model_level,descriptive model-level point summary; no model-level CI
25,ResGPTTwoAccuracy,0.681,,,,,,False,dimensionless,Table 6,0.681,Experimental aggregate report,"[""Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made.""]",not_reported_model_level,descriptive model-level point summary; no model-level CI
26,ResGPTTwoPairAccuracy,0.458,,,,,,False,dimensionless,Table 6,0.458,Experimental aggregate report,"[""Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made.""]",not_reported_model_level,descriptive model-level point summary; no model-level CI
27,ResGPTTwoMinPairAccuracy,0.414,,,,,,False,dimensionless,Table 6,0.414,Experimental aggregate report,"[""Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made.""]",not_reported_model_level,descriptive model-level point summary; no model-level CI
28,ResGPTTwoTransferShrink,0.306,,,,,,False,dimensionless,Table 6,0.306,Experimental aggregate report,"[""Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made.""]",not_reported_model_level,descriptive model-level point summary; no model-level CI
29,ResGPTTwoTransferMatch,0.348,,,,,,False,dimensionless,Table 6,0.348,Experimental aggregate report,"[""Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made.""]",not_reported_model_level,descriptive model-level point summary; no model-level CI
30,ResGPTTwoTransferRatio,0.438,,,,,,False,dimensionless,Table 6,0.438,Experimental aggregate report,"[""Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made."", ""TR is the unweighted arithmetic mean over finite estimable condition ratios, including point ratios with suppressed condition-level intervals.""]",not_reported_model_level,descriptive model-level point summary; no model-level CI
31,ResGPTTwoAccuracyDrop,4.9,,,,,,False,percentage_points,Table 6 (percentage points),4.9,Experimental aggregate report,"[""Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made."", ""Accuracy decrease is in percentage points on the causal cohort, distinct from the three-seed behavioral cohort.""]",not_reported_model_level,descriptive model-level point summary; no model-level CI
32,ResNullCompletedTrials,99,,,,,,False,count,Section 5.7,99,Experimental aggregate report,"[""realized count; no repeated-sampling count estimand used""]",not_reported,realized count; no repeated-sampling count estimand used
33,ResNullObservedStatistic,2.69,"[2.55, 2.80]",2.55,2.80,0.95,matched-pair cluster percentile; fixed selected sets and donor bank,False,dimensionless,Section 5.7,2.69,Experimental aggregate report,"[""Two-sided 95% percentile interval, 1,000 bootstrap replicates; conditional scope is specified in Appendix E.3/E.10.""]",reported_95pct_percentile,conditional on the sampling and estimability rules in Appendix E.3/E.10
34,ResNullAdjustedP,0.01,,,,,,False,dimensionless,Section 5.7,0.01,Experimental aggregate report,"[""adjusted-p band is not the specified Clopper-Pearson interval""]",not_reported,adjusted-p band is not the specified Clopper-Pearson interval
35,ResFrontOperatorMinShrink,0.81,,,,,,False,dimensionless,Table 7,0.81,Experimental aggregate report,"[""single deterministic matched input pair; prompt-bootstrap interval unavailable""]",not_reported,single deterministic matched input pair; prompt-bootstrap interval unavailable
36,ResFrontOperatorMinMatch,0.84,,,,,,False,dimensionless,Table 7,0.84,Experimental aggregate report,"[""single deterministic matched input pair; prompt-bootstrap interval unavailable""]",not_reported,single deterministic matched input pair; prompt-bootstrap interval unavailable
37,ResFrontTThreeNegativePercent,31,,,,,,False,percent,Table 7 (percent),31,Experimental aggregate report,"[""single deterministic matched input pair; prompt-bootstrap interval unavailable""]",not_reported,single deterministic matched input pair; prompt-bootstrap interval unavailable
38,ResFrontTThreeMinGamma,-5.8,,,,,,False,dimensionless,Table 7,\ensuremath{-5.8},Experimental aggregate report,"[""single deterministic matched input pair; prompt-bootstrap interval unavailable""]",not_reported,single deterministic matched input pair; prompt-bootstrap interval unavailable
39,ResFrontTThreeMaxRegret,0.021,,,,,,False,dimensionless,Table 7,0.021,Experimental aggregate report,"[""single deterministic matched input pair; prompt-bootstrap interval unavailable""]",not_reported,single deterministic matched input pair; prompt-bootstrap interval unavailable
40,ResBackOperatorMinShrink,0.52,,,,,,False,dimensionless,Table 7,0.52,Experimental aggregate report,"[""single deterministic matched input pair; prompt-bootstrap interval unavailable""]",not_reported,single deterministic matched input pair; prompt-bootstrap interval unavailable
41,ResBackOperatorMinMatch,0.57,,,,,,False,dimensionless,Table 7,0.57,Experimental aggregate report,"[""single deterministic matched input pair; prompt-bootstrap interval unavailable""]",not_reported,single deterministic matched input pair; prompt-bootstrap interval unavailable
42,ResBackTThreeNegativePercent,17,,,,,,False,percent,Table 7 (percent),17,Experimental aggregate report,"[""single deterministic matched input pair; prompt-bootstrap interval unavailable""]",not_reported,single deterministic matched input pair; prompt-bootstrap interval unavailable
43,ResBackTThreeMinGamma,-2.6,,,,,,False,dimensionless,Table 7,\ensuremath{-2.6},Experimental aggregate report,"[""single deterministic matched input pair; prompt-bootstrap interval unavailable""]",not_reported,single deterministic matched input pair; prompt-bootstrap interval unavailable
44,ResBackTThreeMaxRegret,0.043,,,,,,False,dimensionless,Table 7,0.043,Experimental aggregate report,"[""single deterministic matched input pair; prompt-bootstrap interval unavailable""]",not_reported,single deterministic matched input pair; prompt-bootstrap interval unavailable
45,ResInterleaveOperatorMinShrink,0.80,,,,,,False,dimensionless,Table 7,0.80,Experimental aggregate report,"[""single deterministic matched input pair; prompt-bootstrap interval unavailable""]",not_reported,single deterministic matched input pair; prompt-bootstrap interval unavailable
46,ResInterleaveOperatorMinMatch,0.81,,,,,,False,dimensionless,Table 7,0.81,Experimental aggregate report,"[""single deterministic matched input pair; prompt-bootstrap interval unavailable""]",not_reported,single deterministic matched input pair; prompt-bootstrap interval unavailable
47,ResInterleaveTThreeNegativePercent,28,,,,,,False,percent,Table 7 (percent),28,Experimental aggregate report,"[""single deterministic matched input pair; prompt-bootstrap interval unavailable""]",not_reported,single deterministic matched input pair; prompt-bootstrap interval unavailable
48,ResInterleaveTThreeMinGamma,-4.9,,,,,,False,dimensionless,Table 7,\ensuremath{-4.9},Experimental aggregate report,"[""single deterministic matched input pair; prompt-bootstrap interval unavailable""]",not_reported,single deterministic matched input pair; prompt-bootstrap interval unavailable
49,ResInterleaveTThreeMaxRegret,0.027,,,,,,False,dimensionless,Table 7,0.027,Experimental aggregate report,"[""single deterministic matched input pair; prompt-bootstrap interval unavailable""]",not_reported,single deterministic matched input pair; prompt-bootstrap interval unavailable
50,ResRandomOperatorMinShrink,0.71,,,,,,False,dimensionless,Table 7,0.71,Experimental aggregate report,"[""finite operator/T3 aggregate; statistic-specific resampling and selection scope not established""]",not_reported,finite operator/T3 aggregate; statistic-specific resampling and selection scope not established
51,ResRandomOperatorMinMatch,0.68,,,,,,False,dimensionless,Table 7,0.68,Experimental aggregate report,"[""finite operator/T3 aggregate; statistic-specific resampling and selection scope not established""]",not_reported,finite operator/T3 aggregate; statistic-specific resampling and selection scope not established
52,ResRandomTThreeNegativePercent,22,,,,,,False,percent,Table 7 (percent),22,Experimental aggregate report,"[""finite operator/T3 aggregate; statistic-specific resampling and selection scope not established""]",not_reported,finite operator/T3 aggregate; statistic-specific resampling and selection scope not established
53,ResRandomTThreeMinGamma,-3.9,,,,,,False,dimensionless,Table 7,\ensuremath{-3.9},Experimental aggregate report,"[""finite operator/T3 aggregate; statistic-specific resampling and selection scope not established""]",not_reported,finite operator/T3 aggregate; statistic-specific resampling and selection scope not established
54,ResRandomTThreeMaxRegret,0.035,,,,,,False,dimensionless,Table 7,0.035,Experimental aggregate report,"[""finite operator/T3 aggregate; statistic-specific resampling and selection scope not established""]",not_reported,finite operator/T3 aggregate; statistic-specific resampling and selection scope not established


==> anc/results/reported_aggregate_results.json <==
{
  "protocol_row_level_percentile_settings": {
    "repetitions": 1000,
    "lower_percentile": 2.5,
    "upper_percentile": 97.5
  },
  "entries": [
    {
      "slot": 1,
      "macro": "ResBaselineFrontDifference",
      "point_estimate": "+0.006",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Section 5.2",
      "latex": "\\ensuremath{+0.006}",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "single deterministic matched input pair; prompt-bootstrap interval unavailable"
      ],
      "interval_status": "not_reported",
      "interval_scope": "single deterministic matched input pair; prompt-bootstrap interval unavailable"
    },
    {
      "slot": 2,
      "macro": "ResBaselineBackDifference",
      "point_estimate": "+0.030",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Section 5.2",
      "latex": "\\ensuremath{+0.030}",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "single deterministic matched input pair; prompt-bootstrap interval unavailable"
      ],
      "interval_status": "not_reported",
      "interval_scope": "single deterministic matched input pair; prompt-bootstrap interval unavailable"
    },
    {
      "slot": 3,
      "macro": "ResBaselineInterleaveDifference",
      "point_estimate": "+0.031",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Section 5.2",
      "latex": "\\ensuremath{+0.031}",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "single deterministic matched input pair; prompt-bootstrap interval unavailable"
      ],
      "interval_status": "not_reported",
      "interval_scope": "single deterministic matched input pair; prompt-bootstrap interval unavailable"
    },
    {
      "slot": 4,
      "macro": "ResBaselineRandomDifference",
      "point_estimate": "+0.039",
      "confidence_interval": "[+0.015, +0.065]",
      "ci_low": "+0.015",
      "ci_high": "+0.065",
      "confidence_level": 0.95,
      "ci_construction": "matched-pair cluster percentile; fixed selected sets and donor bank",
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Section 5.2",
      "latex": "\\ensuremath{+0.039}",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "Two-sided 95% percentile interval, 1,000 bootstrap replicates; conditional scope is specified in Appendix E.3/E.10."
      ],
      "interval_status": "reported_95pct_percentile",
      "interval_scope": "conditional on the sampling and estimability rules in Appendix E.3/E.10"
    },
    {
      "slot": 5,
      "macro": "ResEqualBudgetTransferRange",
      "point_estimate": "-0.84 to +0.89",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Section 5.3",
      "latex": "\\(-0.84\\) to \\(+0.89\\)",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "observed condition span; no jointly specified extremum interval"
      ],
      "interval_status": "not_reported",
      "interval_scope": "observed condition span; no jointly specified extremum interval"
    },
    {
      "slot": 6,
      "macro": "ResCueShrinkRange",
      "point_estimate": "0.64 to 0.93",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Section 5.3",
      "latex": "0.64--0.93",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "observed condition span; no jointly specified extremum interval"
      ],
      "interval_status": "not_reported",
      "interval_scope": "observed condition span; no jointly specified extremum interval"
    },
    {
      "slot": 7,
      "macro": "ResCueMatchRange",
      "point_estimate": "0.70 to 0.96",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Section 5.3",
      "latex": "0.70--0.96",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "observed condition span; no jointly specified extremum interval"
      ],
      "interval_status": "not_reported",
      "interval_scope": "observed condition span; no jointly specified extremum interval"
    },
    {
      "slot": 8,
      "macro": "ResReadoutEvaluableCount",
      "point_estimate": "960",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "count",
      "location": "Section 5.4",
      "latex": "960",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "realized count; no repeated-sampling count estimand used"
      ],
      "interval_status": "not_reported",
      "interval_scope": "realized count; no repeated-sampling count estimand used"
    },
    {
      "slot": 9,
      "macro": "ResReadoutAllPassRate",
      "point_estimate": "0.060",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Section 5.4",
      "latex": "0.060",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "finite registered scan; no readout-registry resampling specified"
      ],
      "interval_status": "not_reported",
      "interval_scope": "finite registered scan; no readout-registry resampling specified"
    },
    {
      "slot": 10,
      "macro": "ResReadoutEvaluablePassRate",
      "point_estimate": "0.064",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Section 5.4",
      "latex": "0.064",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "finite registered scan; no readout-registry resampling specified"
      ],
      "interval_status": "not_reported",
      "interval_scope": "finite registered scan; no readout-registry resampling specified"
    },
    {
      "slot": 11,
      "macro": "ResPythiaSmallAccuracy",
      "point_estimate": "0.752",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Table 6",
      "latex": "0.752",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made."
      ],
      "interval_status": "not_reported_model_level",
      "interval_scope": "descriptive model-level point summary; no model-level CI"
    },
    {
      "slot": 12,
      "macro": "ResPythiaSmallPairAccuracy",
      "point_estimate": "0.566",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Table 6",
      "latex": "0.566",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made."
      ],
      "interval_status": "not_reported_model_level",
      "interval_scope": "descriptive model-level point summary; no model-level CI"
    },
    {
      "slot": 13,
      "macro": "ResPythiaSmallMinPairAccuracy",
      "point_estimate": "0.541",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Table 6",
      "latex": "0.541",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made."
      ],
      "interval_status": "not_reported_model_level",
      "interval_scope": "descriptive model-level point summary; no model-level CI"
    },
    {
      "slot": 14,
      "macro": "ResPythiaSmallTransferShrink",
      "point_estimate": "0.401",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Table 6",
      "latex": "0.401",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made."
      ],
      "interval_status": "not_reported_model_level",
      "interval_scope": "descriptive model-level point summary; no model-level CI"
    },
    {
      "slot": 15,
      "macro": "ResPythiaSmallTransferMatch",
      "point_estimate": "0.442",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Table 6",
      "latex": "0.442",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made."
      ],
      "interval_status": "not_reported_model_level",
      "interval_scope": "descriptive model-level point summary; no model-level CI"
    },
    {
      "slot": 16,
      "macro": "ResPythiaSmallTransferRatio",
      "point_estimate": "0.520",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Table 6",
      "latex": "0.520",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made.",
        "TR is the unweighted arithmetic mean over finite estimable condition ratios, including point ratios with suppressed condition-level intervals."
      ],
      "interval_status": "not_reported_model_level",
      "interval_scope": "descriptive model-level point summary; no model-level CI"
    },
    {
      "slot": 17,
      "macro": "ResPythiaSmallAccuracyDrop",
      "point_estimate": "7.4",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "percentage_points",
      "location": "Table 6 (percentage points)",
      "latex": "7.4",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made.",
        "Accuracy decrease is in percentage points on the causal cohort, distinct from the three-seed behavioral cohort."
      ],
      "interval_status": "not_reported_model_level",
      "interval_scope": "descriptive model-level point summary; no model-level CI"
    },
    {
      "slot": 18,
      "macro": "ResPythiaLargeAccuracy",
      "point_estimate": "0.805",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Table 6",
      "latex": "0.805",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made."
      ],
      "interval_status": "not_reported_model_level",
      "interval_scope": "descriptive model-level point summary; no model-level CI"
    },
    {
      "slot": 19,
      "macro": "ResPythiaLargePairAccuracy",
      "point_estimate": "0.651",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Table 6",
      "latex": "0.651",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made."
      ],
      "interval_status": "not_reported_model_level",
      "interval_scope": "descriptive model-level point summary; no model-level CI"
    },
    {
      "slot": 20,
      "macro": "ResPythiaLargeMinPairAccuracy",
      "point_estimate": "0.611",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Table 6",
      "latex": "0.611",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made."
      ],
      "interval_status": "not_reported_model_level",
      "interval_scope": "descriptive model-level point summary; no model-level CI"
    },
    {
      "slot": 21,
      "macro": "ResPythiaLargeTransferShrink",
      "point_estimate": "0.462",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Table 6",
      "latex": "0.462",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made."
      ],
      "interval_status": "not_reported_model_level",
      "interval_scope": "descriptive model-level point summary; no model-level CI"
    },
    {
      "slot": 22,
      "macro": "ResPythiaLargeTransferMatch",
      "point_estimate": "0.501",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Table 6",
      "latex": "0.501",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made."
      ],
      "interval_status": "not_reported_model_level",
      "interval_scope": "descriptive model-level point summary; no model-level CI"
    },
    {
      "slot": 23,
      "macro": "ResPythiaLargeTransferRatio",
      "point_estimate": "0.557",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Table 6",
      "latex": "0.557",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made.",
        "TR is the unweighted arithmetic mean over finite estimable condition ratios, including point ratios with suppressed condition-level intervals."
      ],
      "interval_status": "not_reported_model_level",
      "interval_scope": "descriptive model-level point summary; no model-level CI"
    },
    {
      "slot": 24,
      "macro": "ResPythiaLargeAccuracyDrop",
      "point_estimate": "8.6",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "percentage_points",
      "location": "Table 6 (percentage points)",
      "latex": "8.6",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made.",
        "Accuracy decrease is in percentage points on the causal cohort, distinct from the three-seed behavioral cohort."
      ],
      "interval_status": "not_reported_model_level",
      "interval_scope": "descriptive model-level point summary; no model-level CI"
    },
    {
      "slot": 25,
      "macro": "ResGPTTwoAccuracy",
      "point_estimate": "0.681",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Table 6",
      "latex": "0.681",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made."
      ],
      "interval_status": "not_reported_model_level",
      "interval_scope": "descriptive model-level point summary; no model-level CI"
    },
    {
      "slot": 26,
      "macro": "ResGPTTwoPairAccuracy",
      "point_estimate": "0.458",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Table 6",
      "latex": "0.458",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made."
      ],
      "interval_status": "not_reported_model_level",
      "interval_scope": "descriptive model-level point summary; no model-level CI"
    },
    {
      "slot": 27,
      "macro": "ResGPTTwoMinPairAccuracy",
      "point_estimate": "0.414",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Table 6",
      "latex": "0.414",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made."
      ],
      "interval_status": "not_reported_model_level",
      "interval_scope": "descriptive model-level point summary; no model-level CI"
    },
    {
      "slot": 28,
      "macro": "ResGPTTwoTransferShrink",
      "point_estimate": "0.306",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Table 6",
      "latex": "0.306",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made."
      ],
      "interval_status": "not_reported_model_level",
      "interval_scope": "descriptive model-level point summary; no model-level CI"
    },
    {
      "slot": 29,
      "macro": "ResGPTTwoTransferMatch",
      "point_estimate": "0.348",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Table 6",
      "latex": "0.348",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made."
      ],
      "interval_status": "not_reported_model_level",
      "interval_scope": "descriptive model-level point summary; no model-level CI"
    },
    {
      "slot": 30,
      "macro": "ResGPTTwoTransferRatio",
      "point_estimate": "0.438",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Table 6",
      "latex": "0.438",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made.",
        "TR is the unweighted arithmetic mean over finite estimable condition ratios, including point ratios with suppressed condition-level intervals."
      ],
      "interval_status": "not_reported_model_level",
      "interval_scope": "descriptive model-level point summary; no model-level CI"
    },
    {
      "slot": 31,
      "macro": "ResGPTTwoAccuracyDrop",
      "point_estimate": "4.9",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "percentage_points",
      "location": "Table 6 (percentage points)",
      "latex": "4.9",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "Model-level bootstrap-replicate aggregation is not included; no interval-based model-level inference is made.",
        "Accuracy decrease is in percentage points on the causal cohort, distinct from the three-seed behavioral cohort."
      ],
      "interval_status": "not_reported_model_level",
      "interval_scope": "descriptive model-level point summary; no model-level CI"
    },
    {
      "slot": 32,
      "macro": "ResNullCompletedTrials",
      "point_estimate": "99",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "count",
      "location": "Section 5.7",
      "latex": "99",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "realized count; no repeated-sampling count estimand used"
      ],
      "interval_status": "not_reported",
      "interval_scope": "realized count; no repeated-sampling count estimand used"
    },
    {
      "slot": 33,
      "macro": "ResNullObservedStatistic",
      "point_estimate": "2.69",
      "confidence_interval": "[2.55, 2.80]",
      "ci_low": "2.55",
      "ci_high": "2.80",
      "confidence_level": 0.95,
      "ci_construction": "matched-pair cluster percentile; fixed selected sets and donor bank",
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Section 5.7",
      "latex": "2.69",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "Two-sided 95% percentile interval, 1,000 bootstrap replicates; conditional scope is specified in Appendix E.3/E.10."
      ],
      "interval_status": "reported_95pct_percentile",
      "interval_scope": "conditional on the sampling and estimability rules in Appendix E.3/E.10"
    },
    {
      "slot": 34,
      "macro": "ResNullAdjustedP",
      "point_estimate": "0.01",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Section 5.7",
      "latex": "0.01",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "adjusted-p band is not the specified Clopper-Pearson interval"
      ],
      "interval_status": "not_reported",
      "interval_scope": "adjusted-p band is not the specified Clopper-Pearson interval"
    },
    {
      "slot": 35,
      "macro": "ResFrontOperatorMinShrink",
      "point_estimate": "0.81",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Table 7",
      "latex": "0.81",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "single deterministic matched input pair; prompt-bootstrap interval unavailable"
      ],
      "interval_status": "not_reported",
      "interval_scope": "single deterministic matched input pair; prompt-bootstrap interval unavailable"
    },
    {
      "slot": 36,
      "macro": "ResFrontOperatorMinMatch",
      "point_estimate": "0.84",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Table 7",
      "latex": "0.84",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "single deterministic matched input pair; prompt-bootstrap interval unavailable"
      ],
      "interval_status": "not_reported",
      "interval_scope": "single deterministic matched input pair; prompt-bootstrap interval unavailable"
    },
    {
      "slot": 37,
      "macro": "ResFrontTThreeNegativePercent",
      "point_estimate": "31",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "percent",
      "location": "Table 7 (percent)",
      "latex": "31",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "single deterministic matched input pair; prompt-bootstrap interval unavailable"
      ],
      "interval_status": "not_reported",
      "interval_scope": "single deterministic matched input pair; prompt-bootstrap interval unavailable"
    },
    {
      "slot": 38,
      "macro": "ResFrontTThreeMinGamma",
      "point_estimate": "-5.8",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Table 7",
      "latex": "\\ensuremath{-5.8}",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "single deterministic matched input pair; prompt-bootstrap interval unavailable"
      ],
      "interval_status": "not_reported",
      "interval_scope": "single deterministic matched input pair; prompt-bootstrap interval unavailable"
    },
    {
      "slot": 39,
      "macro": "ResFrontTThreeMaxRegret",
      "point_estimate": "0.021",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Table 7",
      "latex": "0.021",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "single deterministic matched input pair; prompt-bootstrap interval unavailable"
      ],
      "interval_status": "not_reported",
      "interval_scope": "single deterministic matched input pair; prompt-bootstrap interval unavailable"
    },
    {
      "slot": 40,
      "macro": "ResBackOperatorMinShrink",
      "point_estimate": "0.52",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Table 7",
      "latex": "0.52",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "single deterministic matched input pair; prompt-bootstrap interval unavailable"
      ],
      "interval_status": "not_reported",
      "interval_scope": "single deterministic matched input pair; prompt-bootstrap interval unavailable"
    },
    {
      "slot": 41,
      "macro": "ResBackOperatorMinMatch",
      "point_estimate": "0.57",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Table 7",
      "latex": "0.57",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "single deterministic matched input pair; prompt-bootstrap interval unavailable"
      ],
      "interval_status": "not_reported",
      "interval_scope": "single deterministic matched input pair; prompt-bootstrap interval unavailable"
    },
    {
      "slot": 42,
      "macro": "ResBackTThreeNegativePercent",
      "point_estimate": "17",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "percent",
      "location": "Table 7 (percent)",
      "latex": "17",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "single deterministic matched input pair; prompt-bootstrap interval unavailable"
      ],
      "interval_status": "not_reported",
      "interval_scope": "single deterministic matched input pair; prompt-bootstrap interval unavailable"
    },
    {
      "slot": 43,
      "macro": "ResBackTThreeMinGamma",
      "point_estimate": "-2.6",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Table 7",
      "latex": "\\ensuremath{-2.6}",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "single deterministic matched input pair; prompt-bootstrap interval unavailable"
      ],
      "interval_status": "not_reported",
      "interval_scope": "single deterministic matched input pair; prompt-bootstrap interval unavailable"
    },
    {
      "slot": 44,
      "macro": "ResBackTThreeMaxRegret",
      "point_estimate": "0.043",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Table 7",
      "latex": "0.043",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "single deterministic matched input pair; prompt-bootstrap interval unavailable"
      ],
      "interval_status": "not_reported",
      "interval_scope": "single deterministic matched input pair; prompt-bootstrap interval unavailable"
    },
    {
      "slot": 45,
      "macro": "ResInterleaveOperatorMinShrink",
      "point_estimate": "0.80",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Table 7",
      "latex": "0.80",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "single deterministic matched input pair; prompt-bootstrap interval unavailable"
      ],
      "interval_status": "not_reported",
      "interval_scope": "single deterministic matched input pair; prompt-bootstrap interval unavailable"
    },
    {
      "slot": 46,
      "macro": "ResInterleaveOperatorMinMatch",
      "point_estimate": "0.81",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Table 7",
      "latex": "0.81",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "single deterministic matched input pair; prompt-bootstrap interval unavailable"
      ],
      "interval_status": "not_reported",
      "interval_scope": "single deterministic matched input pair; prompt-bootstrap interval unavailable"
    },
    {
      "slot": 47,
      "macro": "ResInterleaveTThreeNegativePercent",
      "point_estimate": "28",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "percent",
      "location": "Table 7 (percent)",
      "latex": "28",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "single deterministic matched input pair; prompt-bootstrap interval unavailable"
      ],
      "interval_status": "not_reported",
      "interval_scope": "single deterministic matched input pair; prompt-bootstrap interval unavailable"
    },
    {
      "slot": 48,
      "macro": "ResInterleaveTThreeMinGamma",
      "point_estimate": "-4.9",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Table 7",
      "latex": "\\ensuremath{-4.9}",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "single deterministic matched input pair; prompt-bootstrap interval unavailable"
      ],
      "interval_status": "not_reported",
      "interval_scope": "single deterministic matched input pair; prompt-bootstrap interval unavailable"
    },
    {
      "slot": 49,
      "macro": "ResInterleaveTThreeMaxRegret",
      "point_estimate": "0.027",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Table 7",
      "latex": "0.027",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "single deterministic matched input pair; prompt-bootstrap interval unavailable"
      ],
      "interval_status": "not_reported",
      "interval_scope": "single deterministic matched input pair; prompt-bootstrap interval unavailable"
    },
    {
      "slot": 50,
      "macro": "ResRandomOperatorMinShrink",
      "point_estimate": "0.71",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Table 7",
      "latex": "0.71",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "finite operator/T3 aggregate; statistic-specific resampling and selection scope not established"
      ],
      "interval_status": "not_reported",
      "interval_scope": "finite operator/T3 aggregate; statistic-specific resampling and selection scope not established"
    },
    {
      "slot": 51,
      "macro": "ResRandomOperatorMinMatch",
      "point_estimate": "0.68",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Table 7",
      "latex": "0.68",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "finite operator/T3 aggregate; statistic-specific resampling and selection scope not established"
      ],
      "interval_status": "not_reported",
      "interval_scope": "finite operator/T3 aggregate; statistic-specific resampling and selection scope not established"
    },
    {
      "slot": 52,
      "macro": "ResRandomTThreeNegativePercent",
      "point_estimate": "22",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "percent",
      "location": "Table 7 (percent)",
      "latex": "22",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "finite operator/T3 aggregate; statistic-specific resampling and selection scope not established"
      ],
      "interval_status": "not_reported",
      "interval_scope": "finite operator/T3 aggregate; statistic-specific resampling and selection scope not established"
    },
    {
      "slot": 53,
      "macro": "ResRandomTThreeMinGamma",
      "point_estimate": "-3.9",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Table 7",
      "latex": "\\ensuremath{-3.9}",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "finite operator/T3 aggregate; statistic-specific resampling and selection scope not established"
      ],
      "interval_status": "not_reported",
      "interval_scope": "finite operator/T3 aggregate; statistic-specific resampling and selection scope not established"
    },
    {
      "slot": 54,
      "macro": "ResRandomTThreeMaxRegret",
      "point_estimate": "0.035",
      "confidence_interval": null,
      "ci_low": null,
      "ci_high": null,
      "confidence_level": null,
      "ci_construction": null,
      "approximate_interval": false,
      "units": "dimensionless",
      "location": "Table 7",
      "latex": "0.035",
      "source": "Experimental aggregate report",
      "interpretation_notes": [
        "finite operator/T3 aggregate; statistic-specific resampling and selection scope not established"
      ],
      "interval_status": "not_reported",
      "interval_scope": "finite operator/T3 aggregate; statistic-specific resampling and selection scope not established"
    }
  ],
  "interval_policy": {
    "bootstrap_repetitions": 1000,
    "confidence_level": 0.95,
    "percentiles": [
      2.5,
      97.5
    ],
    "selection_resampled": false,
    "fixed_donor_bank": true,
    "one_unique_pair_interval": "unavailable",
    "simultaneous_coverage": false,
    "count_span_registry_and_finite_audit_intervals": "not reported",
    "expanded_nl_model_intervals": "not reported; descriptive model point summaries",
    "tr_condition_interval_suppression": "strictly more than 5% of 1,000 bootstrap replicates fail contrast or target-excess gates; finite point still included in mean",
    "tr_model_mean": "unweighted arithmetic mean of finite estimable condition-level ratios"
  },
  "derived_permutation_summary": {
    "completed_trials": 99,
    "estimable_hypotheses": 1,
    "adjusted_p": 0.01,
    "implied_exceedances": 0,
    "cp_confidence_level": 0.95,
    "cp_lower": 0.0,
    "cp_upper": 0.03657574498347893,
    "derivation": "implied by exact plus-one p, B=99, and single finite Holm family; not a reanalysis of raw trials"
  }
}


==> anc/results/transfer_availability.csv <==
model,n_total,n_est,n_suppr,n_unavailable,n_retained_interval
Pythia-410M,12,11,1,1,10
Pythia-1B,12,12,0,0,12
GPT-2,12,9,3,3,6


==> anc/results/transfer_availability.json <==
{
  "comparison": "fixed symbolic yes/no CEA set to NL target",
  "conditions_per_model": {
    "regimes": 4,
    "banks": [
      "B",
      "C",
      "D"
    ],
    "total": 12
  },
  "point_estimability_gates": {
    "minimum_absolute_clean_contrast": 0.01,
    "strict_minimum_target_excess_over_own_layer_matched_control": 0.05
  },
  "interval_suppression_rule": {
    "bootstrap_repetitions": 1000,
    "strict_maximum_unstable_fraction": 0.05
  },
  "aggregation": "unweighted arithmetic mean over all finite estimable ratios; suppressed condition-level intervals do not remove their point ratios",
  "model_level_confidence_intervals": "not reported",
  "reported_fields": [
    "n_total",
    "n_est",
    "n_suppr"
  ],
  "derived_fields": {
    "n_unavailable": "n_total - n_est",
    "n_retained_interval": "n_est - n_suppr"
  },
  "models": [
    {
      "model": "Pythia-410M",
      "macro_prefix": "ResPythiaSmall",
      "n_total": 12,
      "n_est": 11,
      "n_suppr": 1,
      "n_unavailable": 1,
      "n_retained_interval": 10
    },
    {
      "model": "Pythia-1B",
      "macro_prefix": "ResPythiaLarge",
      "n_total": 12,
      "n_est": 12,
      "n_suppr": 0,
      "n_unavailable": 0,
      "n_retained_interval": 12
    },
    {
      "model": "GPT-2",
      "macro_prefix": "ResGPTTwo",
      "n_total": 12,
      "n_est": 9,
      "n_suppr": 3,
      "n_unavailable": 3,
      "n_retained_interval": 6
    }
  ]
}


==> anc/tools/check_manuscript_math.py <==
#!/usr/bin/env python3
"""Offline algebra and reporting regressions. These are not model experiments or a formal proof."""
from __future__ import annotations
import itertools
import math
import random
import re
from pathlib import Path


def require(condition: bool, message: str) -> None:
    if not condition:
        raise AssertionError(message)


def score(delta: float, gain: float) -> float:
    if delta == 0:
        raise ValueError("A normalized score requires a nonzero clean contrast")
    return 1.0 - abs(delta - gain) / abs(delta)


def test_intervention_bounds() -> None:
    rng = random.Random(1729)
    for _ in range(10000):
        delta = rng.choice((-1.0, 1.0)) * 10 ** rng.uniform(-3, 2)
        attribution = rng.uniform(-5, 5)
        eps = 10 ** rng.uniform(-6, 0)
        weight = rng.random()
        abl_residual, hl_residual, lh_residual = [rng.uniform(-eps, eps) for _ in range(3)]
        removal = attribution - abl_residual
        hl = attribution + hl_residual
        lh = attribution - lh_residual
        raw = weight * removal + (1 - weight) * (hl + lh) / 2
        q = weight * score(delta, removal) + (1 - weight) * (score(delta, hl) + score(delta, lh)) / 2
        tol = 1e-10 * (1 + abs(attribution) / abs(delta))
        require(abs(raw - attribution) <= eps + tol, "Raw T1 bound")
        require(abs(q - score(delta, attribution)) <= eps / abs(delta) + tol, "Normalized T1 bound")
        require(abs(score(delta, hl) - score(-delta, -hl)) <= tol, "Readout reversal identity")
    require(score(1, 3) < 0 and 3 > 0, "Overshoot can produce negative match without reversal")
    require((score(1, .5) + score(1, 1)) / 2 >= .7 and score(1, .5) < .7,
            "Mean directional threshold is not a threshold for both directions")
    print("PASS: 10,000 T1/sign/normalization cases, overshoot and directional-threshold examples")


def test_transfer_bound() -> None:
    rng = random.Random(1730)
    for _ in range(10000):
        ds, dt = [rng.choice((-1., 1.)) * 10 ** rng.uniform(-2, 2) for _ in range(2)]
        fs, ft = [rng.uniform(-3, 3) for _ in range(2)]
        es, et = [10 ** rng.uniform(-5, -1) for _ in range(2)]
        qs = score(ds, fs) + rng.uniform(-es, es) / abs(ds)
        qt = score(dt, ft) + rng.uniform(-et, et) / abs(dt)
        bound = et / abs(dt) + es / abs(ds) + abs(ft - fs) / abs(dt)
        bound += abs(fs) * abs(dt - ds) / (abs(dt) * abs(ds))
        require(abs(qt - qs) <= bound + 1e-9, "Normalized transfer bound")
    print("PASS: 10,000 normalized transfer cases, including negative and small clean contrasts")


def test_greedy_bound() -> None:
    rng = random.Random(1731)
    n = 7
    for _ in range(30):
        coverage = [set(rng.sample(range(20), rng.randint(1, 12))) for _ in range(n)]
        weights = [rng.uniform(.1, 2) for _ in range(20)]
        def utility(heads: frozenset[int]) -> float:
            covered = set().union(*(coverage[i] for i in heads))
            return sum(weights[j] for j in covered)
        subsets = [frozenset(c) for k in range(n + 1) for c in itertools.combinations(range(n), k)]
        values = {h: utility(h) for h in subsets}
        epsilon = .1
        attribution = {h: values[h] + rng.uniform(-epsilon, epsilon) for h in subsets}
        greedy: frozenset[int] = frozenset()
        for k in range(1, n + 1):
            chosen = max((i for i in range(n) if i not in greedy), key=lambda i: values[greedy | {i}])
            greedy = greedy | {chosen}
            optimum = max((h for h in subsets if len(h) <= k), key=values.__getitem__)
            alpha = 1 - math.exp(-1)  # Weighted coverage is monotone submodular: gamma=1.
            require(values[greedy] + 1e-10 >= alpha * values[optimum], "Greedy raw-utility bound")
            require(attribution[greedy] + 1e-10 >= alpha * attribution[optimum] - (1 + alpha) * epsilon,
                    "Greedy attribution perturbation bound with the raw-utility comparator")
    print("PASS: 210 finite monotone-coverage greedy/attribution comparisons")


def test_reported_arithmetic() -> None:
    require(sum(200 - m for m in range(50)) == 8775, "Occlusion candidate count")
    require(3 * 4 * 2 * 2 * 24 == 1152 and 3 * 4 * 8 * 2 * 32 == 6144, "BF16 NL sample accounting")
    require(4 * 2 * 2 * 2**8 == 4096 and 8 * 2**7 == 1024, "Local audit counts")
    require(3 * 4 * (1 + 3) == 48 and 2 + 2 * 30 == 62, "Expanded transfer accounting")
    require(round((.4455 - .0655) / (.750 - .0655), 3) == .555, "Forward BF16 transfer ratio")
    require(round((.519 - .055) / (.829 - .055), 3) == .599, "Reverse BF16 transfer ratio")
    buc = [(.906, .974), (.655, .759), (.916, .914), (.866, .823)]
    sensitivity = [(.920, .960), (.704, .648), (.934, .831), (.895, .716)]
    expected = [0, .031, .0325, .039]
    for a, b, e in zip(buc, sensitivity, expected):
        require(math.isclose((sum(a) - sum(b)) / 2, e, abs_tol=1e-12), "Baseline Q difference")
    require([s >= .85 and m >= .7 for s, m in buc] ==
            [s >= .85 and m >= .7 for s, m in sensitivity], "Joint threshold coverage")
    require(abs((1 - .025 ** (1 / 99)) - .0366) < .00005, "Null exceedance interval endpoint")
    for estimable, suppressed, unavailable, retained in [(11, 1, 1, 10), (12, 0, 0, 12), (9, 3, 3, 6)]:
        require(estimable + unavailable == 12 and estimable - suppressed == retained, "TR coverage")
    print("PASS: displayed baseline differences, transfer ratios, sample counts, threshold coverage and null interval")


def test_source_references() -> None:
    root = Path(__file__).resolve().parents[2]
    paths = [root / "main.tex", *sorted((root / "sections").glob("*.tex")), *sorted((root / "appendix").glob("*.tex"))]
    text = "\n".join(path.read_text(encoding="utf-8") for path in paths)
    labels = re.findall(r"\\label\{([^}]+)\}", text)
    require(len(labels) == len(set(labels)), "Duplicate LaTeX label")
    refs = re.findall(r"\\(?:ref|eqref|pageref)\{([^}]+)\}", text)
    require(set(refs) <= set(labels), "Undefined source reference")
    keys = set(re.findall(r"@\w+\s*\{\s*([^,\s]+)", (root / "references.bib").read_text()))
    cites = {key.strip() for group in re.findall(r"\\cite\w*\*?(?:\[[^\]]*\])*\{([^}]+)\}", text) for key in group.split(",")}
    require(cites <= keys, "Undefined bibliography key")
    print(f"PASS: {len(labels)} unique labels, {len(refs)} references and {len(cites)} used bibliography keys")


if __name__ == "__main__":
    test_intervention_bounds()
    test_transfer_bound()
    test_greedy_bound()
    test_reported_arithmetic()
    test_source_references()
    print("ALL MANUSCRIPT REGRESSIONS PASS; numerical examples are not a substitute for the written proofs.")


==> anc/tools/verify_package.py <==
#!/usr/bin/env python3
"""Offline integrity and summary checks; no model runs or network access."""
from __future__ import annotations

import argparse
import ast
import csv
import hashlib
import json
import sys
from pathlib import Path, PurePosixPath
from typing import Any


def load_json(path: Path) -> Any:
    with path.open(encoding="utf-8") as stream:
        return json.load(stream)


def safe_file(root: Path, name: str) -> Path:
    relative = PurePosixPath(name)
    if relative.is_absolute() or ".." in relative.parts or "\\" in name:
        raise ValueError(f"Unsafe manifest path: {name}")
    path = root.joinpath(*relative.parts)
    if path.is_symlink() or not path.is_file():
        raise ValueError(f"Missing file or disallowed symlink: {name}")
    if not path.resolve().is_relative_to(root.resolve()):
        raise ValueError(f"Path escapes the package: {name}")
    return path


def digest(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def check(condition: bool, message: str) -> None:
    if not condition:
        raise ValueError(message)


def verify(root: Path) -> dict[str, Any]:
    package = load_json(root / "anc/MANIFEST_SHA256.json")
    check(package.get("algorithm") == "SHA-256", "Unknown digest algorithm")
    for name, expected in package["files"].items():
        check(digest(safe_file(root, name)) == expected, f"Package digest mismatch: {name}")
    print(f"PASS: {len(package['files'])} package-file SHA-256 digests")

    code_manifest = load_json(root / "anc/protocol/CODE_SHA256.json")
    for name, expected in code_manifest.items():
        check(digest(safe_file(root / "anc/code", name)) == expected, f"Code digest mismatch: {name}")
    print(f"PASS: {len(code_manifest)} original executable-file digests")

    syntax_files = sorted((root / "anc/code").glob("*.py"))
    for path in syntax_files:
        ast.parse(path.read_text(encoding="utf-8"), filename=path.name)
    print(f"PASS: Python syntax in {len(syntax_files)} experiment/support/test files")

    notebook = load_json(root / "anc/code/CEA_CONTINUE_REFERENCE_V9_1.ipynb")
    writes: dict[str, str] = {}
    layout: dict[str, list[str]] = {}
    embedded_manifest: dict[str, str] = {}
    code_cells = 0
    for cell in notebook["cells"]:
        source = cell.get("source", [])
        text = "".join(source) if isinstance(source, list) else source
        if cell["cell_type"] != "code":
            continue
        code_cells += 1
        check(not cell.get("outputs"), "Notebook contains saved execution output")
        check(cell.get("execution_count") is None, "Notebook has a saved execution count")
        if text.startswith("%%writefile "):
            first, body = text.split("\n", 1)
            writes[PurePosixPath(first.split(maxsplit=1)[1]).name] = body
        elif text.startswith("MANIFEST = "):
            for node in ast.parse(text).body:
                if isinstance(node, ast.Assign) and len(node.targets) == 1:
                    target = node.targets[0]
                    if isinstance(target, ast.Name) and target.id == "LAYOUT":
                        layout = ast.literal_eval(node.value)
                    elif isinstance(target, ast.Name) and target.id == "MANIFEST":
                        embedded_manifest = ast.literal_eval(node.value)
    check(bool(layout) and bool(embedded_manifest), "Notebook source layout not found")
    for name, expected in embedded_manifest.items():
        text = "".join(writes[part] for part in layout[name]) if name in layout else writes[name]
        raw = text.encode("utf-8")
        check(hashlib.sha256(raw).hexdigest() == expected, f"Embedded source digest mismatch: {name}")
        check(raw == (root / "anc/code" / name).read_bytes(), f"Notebook/source disagreement: {name}")
    print(f"PASS: {code_cells} notebook code cells without saved outputs; embedded sources agree")

    aggregate = load_json(root / "anc/results/reported_aggregate_results.json")
    entries = aggregate["entries"]
    check(len(entries) == 54, "Expected 54 aggregate entries")
    check(sorted(entry["slot"] for entry in entries) == list(range(1, 55)), "Duplicate/missing entry numbers")
    with (root / "anc/results/reported_aggregate_results.csv").open(newline="", encoding="utf-8") as stream:
        csv_rows = list(csv.DictReader(stream))
    check(len(csv_rows) == len(entries), "Aggregate CSV/JSON length disagreement")
    csv_by_slot = {int(row["slot"]): row for row in csv_rows}
    tex = (root / "results/main_result_slots.tex").read_text(encoding="utf-8")
    retained_intervals = []
    for entry in entries:
        row = csv_by_slot[entry["slot"]]
        for field in ("macro", "point_estimate", "confidence_interval", "ci_low", "ci_high", "units", "location", "latex", "interval_status"):
            expected = "" if entry.get(field) is None else str(entry[field])
            check(row[field] == expected, f"CSV/JSON disagreement for entry {entry['slot']}, {field}")
        definition = "\\newcommand{\\" + entry["macro"] + "}{" + entry["latex"] + "}"
        check(definition in tex, f"Point macro disagreement: {entry['macro']}")
        if entry.get("confidence_interval") is not None:
            retained_intervals.append(entry["slot"])
    check(retained_intervals == [4, 33], "Unexpected aggregate interval-bearing entries")
    print("PASS: all 54 JSON/CSV point records and LaTeX macros; intervals only for entries 4 and 33")

    availability = load_json(root / "anc/results/transfer_availability.json")
    with (root / "anc/results/transfer_availability.csv").open(newline="", encoding="utf-8") as stream:
        count_rows = list(csv.DictReader(stream))
    csv_counts = {row["model"]: row for row in count_rows}
    check(len(count_rows) == len(availability["models"]) == 3, "Expected three model count records")
    expected_counts = {"Pythia-410M": (12, 11, 1), "Pythia-1B": (12, 12, 0), "GPT-2": (12, 9, 3)}
    for model in availability["models"]:
        name = model["model"]
        check(name in expected_counts, f"Unexpected model: {name}")
        check((model["n_total"], model["n_est"], model["n_suppr"]) == expected_counts[name], f"Count disagreement: {name}")
        check(0 <= model["n_suppr"] <= model["n_est"] <= model["n_total"], f"Invalid counts: {name}")
        check(model["n_unavailable"] == model["n_total"] - model["n_est"], f"Unavailable-count error: {name}")
        check(model["n_retained_interval"] == model["n_est"] - model["n_suppr"], f"Retained-count error: {name}")
        for field in ("n_total", "n_est", "n_suppr", "n_unavailable", "n_retained_interval"):
            check(int(csv_counts[name][field]) == model[field], f"Count CSV/JSON disagreement: {name}/{field}")
        for field, suffix in (("n_est", "TREstimableCount"), ("n_suppr", "TRSuppressedCount"),
                              ("n_unavailable", "TRUnavailableCount"), ("n_retained_interval", "TRRetainedCount")):
            definition = "\\newcommand{\\" + model["macro_prefix"] + suffix + "}{" + str(model[field]) + "}"
            check(definition in tex, f"Count macro disagreement: {name}/{field}")
        print(f"PASS: {name}: {model['n_est']}/12 estimable, {model['n_suppr']} suppressed, {model['n_retained_interval']} retained")

    return {"status": "passed", "package_files": len(package["files"]),
            "original_executable_files": len(code_manifest), "notebook_code_cells": code_cells,
            "aggregate_records": len(entries), "aggregate_interval_entries": retained_intervals,
            "limitation": "Integrity and summary agreement only; no independent experimental reproduction."}


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--root", type=Path, default=Path(__file__).resolve().parents[2],
                        help="Extracted package directory; defaults to this tool's parent package.")
    args = parser.parse_args()
    try:
        summary = verify(args.root.resolve())
    except (OSError, ValueError, KeyError, TypeError, SyntaxError) as exc:
        print(f"CHECK FAILED: {exc}", file=sys.stderr)
        return 1
    print(json.dumps(summary, indent=2))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())

